Explicit Brauer-Manin obstructions on plane quartics

We describe a method to show a plane quartic over a number field has no rational points. The method can be adapted to show that a curve does not have divisors of degree 1 or 2 and can be generalized to arbitrary smooth projective curves. Our approach significantly improves on the applicability over previous 2-cover descent methods by not requiring the computation of the full $S$-unit group of the \'etale algebras involved. We illustrate the practicality with several examples, including examples where we determine plane quartics to be of index 2 or 4 when the maximum local index is strictly smaller.

==> anc/BMQExamples.m <==
/*****
Mamga code for the examples in the paper:
Explicit Brauer-Manin obstructions on quartic curves by Bruin and Creutz

For Magma V2.28-7
//(c) Nils Bruin
//(c) Brendan Creutz
*****/

// The code below requires the following two files be attached
Attach("sp6f2data.m");
Attach("btrcode.m"); 

SetNthreads(8);
SetClassGroupBounds("GRH");
P2<x,y,z> := ProjectiveSpace(Rationals(),2);

/**************************************************
/**************************************************
Example 4.1: a plane quartic which violates the Hasse principle
***************************************************/
//Total time: 832.460 [531.930] seconds, Total memory usage: 219.94MB
//Using up to 8 2.6GHz CPUs

F := x^4 + y^4 + x^2*y*z+ 2*x*y*z^2-y^2*z^2 + z^4;
C := Curve(P2,F);
D := Integers()!Discrim(F);
for p in PrimesUpTo(33) cat [ p[1] : p in Factorization(D) ] do
	assert IsLocallySolvable(C,p);
end for; // checks that the curve has points everywhere locally
BMset,btr := BMObs(F : cleanUVW := false, Tamagawa1 := 1);
// cleanUVW = false means principal ideal tests will not be used to remove bad primes (faster)
// Tamagawa1 = 1 means we avoid computing local images at primes of odd Tamagawa number (potentially weaker obstruction, but faster)
assert #BMset eq 0;

/*Output:
Bitangent algebra splits as [ 28 ].
Computing maximal orders...done.
Bad primes are { 2, 5, 1361, 97103 }
Additional bad primes for UVW are {}
Time: 57.780
Time: 0.320[r]
Local preparation:
  working at p = 5 , precision = 10: computing Hilbert Symbols... initialized.
  Tamagawa odd, valuation = 2
  excluding p = 5 since local image is unramfied.
  working at p = 1361 , precision = 10: computing Hilbert Symbols... initialized.
  excluding p = 1361 since local image is unramfied.
  working at p = 97103 , precision = 10: computing Hilbert Symbols... initialized.
  excluding p = 97103 since local image is unramfied.
Will use Brauer classes ramified only at: [ 2 ]
Initializing global data with S = [ 2 ]
Conditional class group of degree 28 field, log(disc) = 149.1: 
Time: 119.990[r]
Computing subset of K(S,2) for a factor of degree 28, log(disc) 149.1 
Local computations:
  p = 2... computing Hilbert Symbols... increasing precision to 92... computing Hilbert Symbols... increasing precision to 184... computing Hilbert Symbols... increasing precision to 368... computing Hilbert Symbols... initialized... degree 1 images... done with degree 1
 done.
 p = 2 image size 4
 p = -1 image size 1
Checking which local images are obstructed; #muS = 4
*/

/**************************************************
/**************************************************
Example 5.7: a plane quartic for which Pic^1 violates the Hasse principle (curve of index 2, but max local index is 1)
**************************************************/
//Total time: 829.990 [509.404] seconds, Total memory usage: 118.59MB
//Using up to 8 2.6 GHz CPUs

P2<x,y,z> := ProjectiveSpace(Rationals(),2);
F := x^4 + 3*x^2*y^2 - x*y^3 + 3*y^4 + 3*x^3*z + 3*x^2*y*z + 4*x*y^2*z + 
6*y^3*z - x^2*z^2 + 5*x*y*z^2 - 2*y^2*z^2 - 4*x*z^3 - 5*y*z^3 + 2*z^4;

C := Curve(P2,F);
D := Integers()!Discrim(F);
for p in PrimesUpTo(33) cat [ p[1] : p in Factorization(D) ] do
	assert IsLocallySolvable(C,p);
end for; // checks that the curve has points everywhere locally

k := QuadraticField(3);
assert Evaluate(F,[-k.1-1,0,1]) eq 0; // shows that there is a quadratic point on the curve

// Now compute the sets V_{B,S}(X) and V_{B,S}(Pic^1_X) 
// for S = { -1,2,569, 2953, 4517 }
// and B a subset of (L^*/L^*2)_{N=1} unramified outside {-1,2}
// Next line may take a few minutes
BMSet, btr, BMPic := BMObs(F : Tamagawa1 := 1, DegBound := 28, Picdata := true);
// Picdata = true means it will compute and return the third output BMPic which is the set V_{B,S}(Pic^1_X) described in the paper
// DegBound = 28 means it will compute B = (L^*/L^*2)_{S,N=1} conditionally on GRH (with a bound below 28 it may take B as a proper subgroup)
assert #BMPic eq 0; // Shows that V_{B,S}(Pic^1_X) is empty as claimed.

/* Output:
	Bitangent algebra splits as [ 28 ].
Computing maximal orders...done.
Bad primes are { 2, 569, 4517 }
Additional bad primes for UVW are { 2953 }
Time: 157.800
Time: 0.330[r]
Local preparation:
  working at p = 569 , precision = 10: computing Hilbert Symbols... initialized.
  excluding p = 569 since local image is unramfied.
  working at p = 2953 , precision = 38: computing Hilbert Symbols... initialized.
  working at p = 4517 , precision = 10: increasing precision to 20... computing Hilbert Symbols... initialized.
  excluding p = 4517 since local image is unramfied.
Will use Brauer classes ramified only at: [ 2 ]
Initializing global data with S = [ 2 ]
Conditional class group of degree 28 field, log(disc) = 117.7: 
Time: 18.640[r]
Computing subset of K(S,2) for a factor of degree 28, log(disc) 117.7 
 computing global Galois group.
Local computations:
  p = 2... increasing precision to 20... increasing precision to 40... computing Hilbert Symbols... initialized... degree 1 images... done with degree 1
    J[2](Q_p) has dimension 0, descent map guaranteed injective? false
    degree 2 images... done.
  p = 2953 (eval maps are constant)...   localizing global data... done.
 p = 2 image size 10
 p = 2953 image size 1
 p = -1 image size 2
Checking which local images are obstructed; #muS = 20
 At p = 2, dimension of image found is 3
           expected dimension is 3
*/




/**************************************************
/**************************************************
Example 5.5: The Pic2 example
**************************************************/
//Total time: 207.990 [364.595] seconds, Total memory usage: 96.16MB
//Using up to 8 2.6 GHz CPUs

// Set various parameters used below.
T := [];
cleanUVW := true;
Picdata := true;
Tamagawa1 := 1;
DegBound := 28;
prec := 20;
c := 0;
// Define the curve
F := x^4 + x^3*y + 4*x^2*y^2 + 2*x*y^3 + 3*y^4 + 2*x^3*z + 2*x^2*y*z + 2*x*y^2*z + 
    3*y^3*z + x^2*z^2 + 7*x*y*z^2 + 3*y^2*z^2 - 4*x*z^3 - 6*y*z^3 + 2*z^4;
C := Curve(P2,F);
assert LocalIndex(C,2) eq 2;
//c :=-347478987111; // if commented out the norm constant (will be recomputed below)
D := Integers()! Discrim(F);
btr := MakeBitangRecord(F);
IntegralClosures(~btr : BadP := [p[1] : p in Factorization(D) ]);
InitBadPrimes(~btr,D);
btr`BadP := Sort(Setseq(Set(btr`BadP cat T)));
InitAlgebra(~btr);
if c eq 0 then
	InitNormConstant(~btr);
else
	// if pre-computed, feed the norm constant to avoid having to compute bitang scheme.
	SetNormConstant(~btr,c);
end if;

printf " Norm constant = %o\n", btr`NormConstant;
if cleanUVW then
	CleanUVW(~btr);
	// Use PID tests to remove factors from the descent map
end if;
btr`BadP := Sort(Setseq(Set(btr`BadP cat T)));
btr`Tamagawa1 := [];
printf "Local preparation:\n";
for P in [ P : P in btr`BadP | P ne 2 and not P in T] do
	//We try to check if the local images are ramified at these primes
	nms := [ Norm(btr`UVWthetas[i][j]) : i in [1..#btr`UVWthetas], j in [1..3]];
	nprec := prec + Max([ Valuation(n,P) : n in nms | n ne 0]);
	// precision set higher when coefficients of UVW are divisible by p
	printf "  working at p = %o , precision = %o:",P,nprec;
	while nprec le 2^5*prec do
		try
		 InitLocal(~btr,P:workprec:= nprec, NeedSymbols := true);
		 printf " initialized.\n";
		 if Valuation(D,P) le 1 then
		 	 btr`Tamagawa1 cat:= [P];
			 IsLocalImageUnramified(~btr,P : CheckModel := false);
		 else
			 IsLocalImageUnramified(~btr,P : CheckModel := true);
		 end if;
		 if btr`locdata[P]`IsUnram then
			 btr`locdata[P]`deg1images := { Random(btr`locdata[P]`deg1images)};
			 btr`BadP := Remove(btr`BadP,Index(btr`BadP,P));
			 printf "  excluding p = %o since local image is unramfied.\n",P;
		 end if;
		 break;
		catch ERR
			nprec *:= 2;
			printf " increasing precision to %o...", nprec;
		end try;
	end while;
	if nprec gt 2^5*prec then
		print "**precision error**";
		assert false;
	end if;
end for;
S2 := btr`BadP;
if Tamagawa1 gt 0 then
	// avoid computing full local image at these primes
	btr`BadP := [ P : P in btr`BadP | P lt Tamagawa1 or not P in btr`Tamagawa1 or P in T];	
	printf "Will use Brauer classes ramified only at: %o\n",btr`BadP;
	//printf "Avoiding full local image for primes with odd Tamagawa number: %o\n", Set(S2) diff Set(btr`BadP);
end if;
// Note local image is unramified at all odd primes.
InitReal(~btr);
assert #btr`locdata[-1]`deg1images eq 0;
// Checks that there are no real points on C.

printf "Initializing global data with S = %o\n",btr`BadP;
InitGlobal(~btr);
S := btr`BadP;
if Picdata then
	printf " computing global Galois group.\n";
	ComputeGlobalGaloisGroup(~btr);
end if;	
Galcands := btr`galoiscands;
H := Representative(Galcands);
assert #Galcands eq 1;
DV := DimensionVector(H);
dim := DV[1];
inj := (DV[2] - DV[1] - DV[3]) eq 0;
printf "  J[2](Q) has dimension %o, descent map guaranteed injective? %o\n", dim, inj;
/*
Shows that J(Q)[2] has dimension 1 and that the global descent map is injective.
*/
			
printf "Local computations:\n";
//printf "Set of bad primes is %o\n",S;
for P in S do
	printf "  p = %o...",P;
	nms := [ Norm(btr`UVWthetas[i][j]) : i in [1..#btr`UVWthetas], j in [1..3]];
	nprec := prec + Max([ Valuation(n,P) : n in nms | n ne 0]);
	while nprec le 2^10*prec do
		try
			InitLocal(~btr,P:workprec:=nprec);
			btr`locdata[P]`RelsVp := [ r @ btr`locdata[P]`OstoVp : r in btr`globaldata`Rels ];
			printf " initialized...";
			printf " degree 1 images...";
			LocalDegreeOneImages(~btr,P);
			if Picdata then
				InitDecompositionGroup(~btr,P);
				inj := true;
				for H in btr`locdata[P]`galoiscands do
					DV := DimensionVector(H);
					dim := DV[1];
					if DV[2] - DV[1]-DV[3] ne 0 then
						inj := false;
						dim := DV[1];
						break;
					end if;
				end for;
				printf "  J[2](Q_p) has dimension %o, descent map guaranteed injective? %o\n", dim, inj;
				// also grab images of degree 2 and 3 divisors
				printf " degree 2 images...";
				for h in LocalQuadraticExtensions(P) do
					LocalDegreeTwoImages(~btr,P,h : TryRandom := true, Trials := 100);
				end for;
			end if;
			printf " done.\n";
			break;
		catch ERR
			nprec *:= 2;
			printf " increasing precision to %o...", nprec;
		end try;
	end while;
	if nprec gt 2^10*prec then
		print "precision error";
		assert false;
	end if;	
end for;

InitReal(~btr);
printf "Number of real components = %o\n", #btr`locdata[-1]`deg1images;

// The local image of Pic is unramified for all odd p and it is trivial for p = -1. 
// Only need to check what's happening at p = 2.
printf "Checking local image at p = 2:\n";
p := 2;
loc := btr`locdata[p];
d1s := loc`deg1images;
d2s := loc`deg2images;
OstoVp := loc`OstoVp;
Vp := Codomain(OstoVp);
VpmodQp := Codomain(loc`VptoVpmodQp);
dimVp := Ngens(Vp);
d2smod := { r @ loc`direct_sum_map @ loc`VptoVpmodQp : r in d2s };
r2 := Representative(d2smod);
d0smod := { r2 - r : r in d2smod };
J2part := sub< VpmodQp | [ r : r in d0smod ]>; // This is the part of the image of J(Q_2) we have found
Pic2im := { r2 + j : j in J2part}; // This is the coset contained in the image of Pic^2(Q_2)
printf "  Bound on dimension of image = %o, dimension of image found = %o \n", dim + 2, Ngens(J2part);
// Dimension of the image found is 4 (if not rerun with more trials!)
// Upper bound for dimension of image of J(Q_2) is 2 + 3 = 5.
// By Lichtenbaum, upper bound for the dimension of the image of Pic^2(C/Q_2) is 5 - 1 = 4.
// This agrees with the image computed, so we have full local image.

RelsToVpmat := Matrix(GF(2),#btr`globaldata`Rels,0,[]);
RelsToVpmodQpsmat := Matrix(GF(2),#btr`globaldata`Rels,0,[]);
RelsToVpmat := HorizontalJoin(RelsToVpmat,Matrix(GF(2),[ Eltseq(r) : r in btr`locdata[p]`RelsVp ]));
RelsToVpmodQpsmat := HorizontalJoin(RelsToVpmodQpsmat,Matrix(GF(2),[ Eltseq(r @ btr`locdata[p]`VptoVpmodQp) : r in btr`locdata[p]`RelsVp ]));
// above are matrices representing the linear map from "relations" to L_2*/Q_2*L_2^*2 etc
L2Snm1 := btr`globaldata`LS2Nm1; // linear combinations of relations that have square norm and are unramified outside 2
L2Snm1mat := Matrix(GF(2),Dimension(L2Snm1),Dimension(Codomain(RelsToVpmat)), &cat[ Eltseq(L2Snm1.i*RelsToVpmat) : i in [1..Dimension(L2Snm1)] ]);
ImL2Snm1 := Image(L2Snm1mat);
// now compute the orthogonal complement of this image
ImL2Snm1gram := Transpose(Matrix(GF(2),Dimension(ImL2Snm1),dimVp,&cat[ Eltseq(ImL2Snm1.i) : i in [1..Dimension(ImL2Snm1)]])*btr`locdata[p]`symbols);
ImL2Snm1Perp := Kernel(ImL2Snm1gram);
ImL2Snm1PerpVp := sub< Vp | [ Vp! Eltseq(a) : a in Basis(ImL2Snm1Perp)]>;
ImL2Snm1PerpModQp := sub< VpmodQp | [ a @ loc`VptoVpmodQp : a in Generators(ImL2Snm1PerpVp) ]>; 
// This is the subgroup of VpmodQp orthogonal to the L2Snm1 classes

SurvivedPic2ims := [];
for r in Pic2im do
	if r in ImL2Snm1PerpModQp then
		SurvivedPic2ims cat:= [r];
	end if;
end for;

SurvivedPic0ims := [];
for r in J2part do
	if r in ImL2Snm1PerpModQp then
		SurvivedPic0ims cat:= [r];
	end if;
end for;

printf "Size of V_{B,S}(Pic2) : %o\n", #SurvivedPic2ims; // = 0 shows that Pic^2(X) = emptyset
printf "Size of V_{B,S}(Pic0) : %o\n", #SurvivedPic0ims; // = 8 suggests could have J(Q) = Z/2 and Sha(J)[2] = Z/2 x Z/2


/**************************************************
/**************************************************
//List of 148 everywhere locally solvable quartic curves without obvious rational points in Sutherlands database discussed in Section 4.2
**************************************************/

elsCurves :=
[
    x^4 + 2*x^2*y^2 + y^4 + 2*x^3*z + 4*x^2*y*z + 2*x*y^2*z + 3*y^3*z - 
        2*x^2*z^2 + 4*x*y*z^2 - 3*x*z^3 - 3*y*z^3 + z^4,
    x^4 + 2*x^2*y^2 + 2*x*y^3 + y^4 + 3*x^2*y*z - 2*x*y^2*z - 2*y^3*z - x^2*z^2 
        - 3*x*y*z^2 + 2*y^2*z^2 + z^4,
    x^4 - 5*x^2*y^2 - 3*x*y^3 + 2*y^4 + 4*x^3*z + 3*x^2*y*z - 5*x*y^2*z - y^3*z 
        + 5*y^2*z^2 - 5*x*z^3 - y*z^3 + 2*z^4,
    x^4 + x^3*y + 2*x^2*y^2 + x*y^3 + y^4 + 2*x^3*z - 2*x^2*y*z + x*y^2*z - 
        2*y^3*z - 2*x^2*z^2 - 3*x*y*z^2 - 2*x*z^3 + 4*y*z^3 + 2*z^4,
    x^4 + x^2*y^2 + x*y^3 + y^4 + x^3*z + 2*x^2*y*z - x*y^2*z + 2*y^3*z + 
        2*x^2*z^2 + x*y*z^2 + 2*y^2*z^2 + x*z^3 + y*z^3 + z^4,
    x^4 + 2*x^3*y + 5*x^2*y^2 + 4*x*y^3 + 4*y^4 + 2*x^3*z + x^2*y*z + 3*x*y^2*z 
        - 3*y^3*z - x^2*z^2 - 3*y^2*z^2 + 5*y*z^3 + 3*z^4,
    x^4 + x^3*y + 2*x^2*y^2 + x*y^3 + y^4 + 2*x^3*z + x*y^2*z - 2*y^3*z - 
        2*x^2*z^2 - 2*x*y*z^2 - 3*x*z^3 - y*z^3 + 3*z^4,
    x^4 + 4*x^2*y^2 - x*y^3 + 2*y^4 + x^3*z + 2*x^2*y*z + 2*x*y^2*z + 4*y^3*z + 
        2*x^2*z^2 + 4*y^2*z^2 + x*z^3 + 2*y*z^3 + z^4,
    x^4 + 5*x^3*y + 9*x^2*y^2 + x*y^3 - 6*y^4 + 9*x^3*z + 9*x^2*y*z - 8*x*y^2*z 
        - 3*y^3*z - 8*y^2*z^2 - 8*x*z^3 - 2*y*z^3 - 3*z^4,
    2*x^4 + 2*x^3*y + x^2*y^2 + 3*x*y^3 - 2*y^4 + 3*x^3*z - x^2*y*z + 2*x*y^2*z 
        - 3*y^3*z + 5*x^2*z^2 + x*y*z^2 + y^2*z^2 + 3*x*z^3 - 2*y*z^3 + 2*z^4,
    x^4 + 2*x^2*y^2 + y^4 + x^3*z + 2*x^2*y*z + 2*y^3*z + y^2*z^2 - 2*x*z^3 + 
        z^4,
    x^4 + 3*x^2*y^2 + 2*y^4 + x^3*z + 2*x^2*y*z + 2*x*y^2*z + 3*y^3*z + 
        2*x^2*z^2 + 3*y^2*z^2 + x*z^3 + 2*y*z^3 + z^4,
    x^4 + x^2*y^2 + x*y^3 + y^4 + x^2*y*z - 3*x*y^2*z + y^3*z + 2*x^2*z^2 + 
        y^2*z^2 + x*z^3 - y*z^3 + z^4,
    x^4 - 3*x^2*y^2 + x*y^3 + 2*y^4 + x^3*z + x^2*y*z - 2*x*y^2*z - 2*y^3*z + 
        2*x^2*z^2 - 3*y^2*z^2 + x*z^3 + y*z^3 + z^4,
    x^4 - 4*x^2*y^2 + 4*y^4 + x^3*z + 2*x^2*y*z - x*y^2*z - 5*y^3*z + 3*x^2*z^2 
        + x*y*z^2 - 5*y^2*z^2 + x*z^3 + 3*y*z^3 + 2*z^4,
    x^4 + 3*x^2*y^2 + 2*y^4 + x^3*z + 3*x^2*y*z + 2*x*y^2*z + 3*y^3*z + 
        2*x^2*z^2 + 4*x*y*z^2 + 2*y^2*z^2 + 4*x*z^3 + y*z^3 + z^4,
    x^4 + x^3*y + 2*x^2*y^2 + x*y^3 + y^4 + 3*x^3*z - 2*x^2*y*z + x*y^2*z - 
        3*y^3*z - x^2*z^2 - 6*x*y*z^2 - y^2*z^2 - 4*x*z^3 + 5*y*z^3 + 3*z^4,
    x^4 + 2*x^2*y^2 + x*y^3 + y^4 + x^2*y*z + 2*x*y^2*z - y^3*z + 3*x^2*z^2 + 
        x*y*z^2 + y^2*z^2 + x*z^3 - y*z^3 + z^4,
    x^4 - x^2*y^2 + 3*x*y^3 - 2*y^4 + 3*x^3*z + x^2*y*z - 3*x*y^2*z + 2*y^3*z - 
        x^2*z^2 - 4*x*z^3 + 2*z^4,
    x^4 + 2*x^2*y^2 + y^4 + x^3*z + 2*x^2*y*z + 2*y^3*z + x^2*z^2 + 3*y^2*z^2 + 
        x*z^3 + 2*y*z^3 + z^4,
    x^4 + x^3*y + 2*x^2*y^2 + 2*x*y^3 + y^4 + x^3*z + x*y^2*z - 2*y^3*z + 
        3*x^2*z^2 - x*y*z^2 + 3*y^2*z^2 + x*z^3 - y*z^3 + z^4,
    x^4 + x^3*y - 4*x^2*y^2 - 3*x*y^3 + 3*y^4 + 3*x^3*z - 6*x*y^2*z + 4*y^3*z - 
        x^2*z^2 - 5*x*y*z^2 + 7*y^2*z^2 - 4*x*z^3 + 3*y*z^3 + 2*z^4,
    x^4 + 3*x^2*y^2 + 2*y^4 + 3*x^3*z + 3*x^2*y*z + 4*x*y^2*z + 3*y^3*z - 
        x^2*z^2 + 3*x*y*z^2 - 5*y^2*z^2 - 6*x*z^3 - 5*y*z^3 + 4*z^4,
    2*x^4 - 4*x^2*y^2 - 6*x*y^3 - 2*y^4 + 4*x^3*z + 4*x^2*y*z + 5*x*y^2*z + 
        y^3*z + 6*x^2*z^2 + x*y*z^2 + 2*y^2*z^2 + 4*x*z^3 - y*z^3 + 3*z^4,
    x^4 + 2*x^3*y + 2*y^4 + 6*x^3*z + 6*x^2*y*z - 5*x*y^2*z - y^3*z + 8*x^2*z^2 
        + x*y*z^2 - 5*y^2*z^2 - 4*x*z^3 + 7*y*z^3 - 2*z^4,
    x^4 + x*y^3 + y^4 + x^3*z + x^2*y*z + 3*x*y^2*z + 2*x^2*z^2 + 2*x*y*z^2 + 
        y^2*z^2 + x*z^3 + 2*y*z^3 + z^4,
    x^4 + 2*x^2*y^2 + x*y^3 + y^4 + 2*x^3*z + 3*x^2*y*z + 2*x*y^2*z + y^3*z + 
        2*x^2*z^2 + x*y*z^2 + 2*y^2*z^2 + x*z^3 + y*z^3 + z^4,
    x^4 - 2*x^2*y^2 + x*y^3 - y^4 + x^2*y*z - x*y^2*z - y^3*z - 2*x^2*z^2 + 
        x*y*z^2 - 2*y^2*z^2 - x*z^3 - y*z^3 - z^4,
    x^4 + 2*x^3*y + 4*x^2*y^2 + 3*x*y^3 + 2*y^4 + 3*x^3*z + 2*x*y^2*z - 4*y^3*z 
        + 2*x^2*z^2 - 4*x*y*z^2 + 4*y^2*z^2 - 2*x*z^3 - 3*z^4,
    x^4 + x*y^3 + y^4 + x^3*z + 2*x*y^2*z + 2*x^2*z^2 + x*y*z^2 + y^2*z^2 + 
        x*z^3 + y*z^3 + z^4,
    x^4 + x^2*y^2 + x*y^3 + y^4 + 2*x^3*z + 2*x^2*y*z + 3*y^3*z + 3*x^2*z^2 + 
        x*y*z^2 + 3*y^2*z^2 + 2*x*z^3 + y*z^3 + z^4,
    x^4 + 2*x^3*y - 5*x^2*y^2 + 2*x*y^3 - 2*y^4 + 3*x^3*z - 2*x^2*y*z - 
        2*x*y^2*z - 3*y^3*z - x^2*z^2 - 5*x*y*z^2 + 4*y^2*z^2 - 4*x*z^3 + 
        4*y*z^3 + 2*z^4,
    2*x^4 - 5*x^2*y^2 - x*y^3 + 3*y^4 + x^3*z + 3*x^2*y*z + 3*x*y^2*z - 3*y^3*z 
        + 6*x^2*z^2 - 5*x*y*z^2 - 8*y^2*z^2 + 4*x*z^3 + 6*y*z^3 + 4*z^4,
    x^4 + x^3*y + 2*x^2*y^2 + x*y^3 + y^4 + x^3*z + 3*x^2*y*z + x*y^2*z + 
        2*y^3*z + 2*x^2*z^2 + 3*x*y*z^2 + 2*y^2*z^2 + x*z^3 + y*z^3 + z^4,
    x^4 + x^2*y^2 + x*y^3 + 3*y^4 + 5*x^2*y*z + 5*x*y^2*z + 4*y^3*z + 2*x^2*z^2 
        + 3*y^2*z^2 - x*z^3 + y*z^3 + z^4,
    2*x^4 + x^3*y + 4*x^2*y^2 + x*y^3 + 2*y^4 + 3*x^3*z + 3*x^2*y*z + 4*x*y^2*z 
        + 3*y^3*z - 4*x^2*z^2 + 2*x*y*z^2 - 3*y^2*z^2 - 2*x*z^3 - 3*y*z^3 + 
        2*z^4,
    x^4 + 2*x^3*y - x^2*y^2 - 3*x*y^3 + 2*y^4 + 4*x^3*z + 5*x^2*y*z - 2*x*y^2*z 
        - 4*y^3*z + 3*x*y*z^2 + 5*y^2*z^2 - 3*x*z^3 - 3*y*z^3 + z^4,
    2*x^4 + x^3*y + 7*x^2*y^2 + 3*x*y^3 + 4*y^4 + 2*x^3*z - 3*x^2*y*z + 
        7*x*y^2*z - 5*y^3*z - 5*x^2*z^2 - x*y*z^2 - 4*x*z^3 + 7*y*z^3 + 2*z^4,
    x^4 + x*y^3 + y^4 + x^3*z + x^2*y*z - 3*x*y^2*z + 2*x^2*z^2 + x*y*z^2 + 
        y^2*z^2 + x*z^3 - y*z^3 + z^4,
    x^4 + 3*x^2*y^2 + x*y^3 + 4*y^4 + x^3*z + x^2*y*z - x*y^2*z - 2*x^2*z^2 + 
        3*x*y*z^2 - 4*y^2*z^2 - 2*x*z^3 + z^4,
    2*x^4 + x^3*y - 6*x^2*y^2 - 2*x*y^3 + 4*y^4 + 4*x^3*z - 5*x*y^2*z + 3*y^3*z 
        + 6*x^2*z^2 - x*y*z^2 - 6*y^2*z^2 + 4*x*z^3 - 2*y*z^3 + 2*z^4,
    x^4 + x^3*y + 3*x^2*y^2 + x*y^3 + 2*y^4 + 2*x^3*z + x^2*y*z + 3*x*y^2*z + 
        2*y^3*z - x^2*z^2 + 2*x*y*z^2 - 2*y^2*z^2 - 2*x*z^3 - 2*y*z^3 + z^4,
    x^4 + 3*x^2*y^2 - x*y^3 + 3*y^4 + 3*x^3*z + 3*x^2*y*z + 4*x*y^2*z + 6*y^3*z 
        - x^2*z^2 + 5*x*y*z^2 - 2*y^2*z^2 - 4*x*z^3 - 5*y*z^3 + 2*z^4,
    x^4 + x^3*y + 6*x^2*y^2 + 5*x*y^3 + 8*y^4 + 2*x^3*z + 2*x^2*y*z + 3*x*y^2*z 
        - 5*y^3*z + x^2*z^2 - 2*x*y*z^2 + 6*y^2*z^2 + 2*x*z^3 - y*z^3 + z^4,
    x^4 + x^2*y^2 + x*y^3 + y^4 + 3*x^2*y*z - 2*y^3*z - 2*x^2*z^2 - 3*x*y*z^2 + 
        2*y^2*z^2 - 2*y*z^3 + 2*z^4,
    x^4 + x^3*y + x^2*y^2 + x*y^3 + y^4 + x^3*z + 3*x*y^2*z + y^3*z + 2*x^2*z^2 
        + 2*x*y*z^2 + 2*y^2*z^2 + x*z^3 + y*z^3 + z^4,
    x^4 + x^3*y + 3*x^2*y^2 + 2*x*y^3 + 4*y^4 + 3*x^3*z - x^2*y*z + 5*x*y^2*z - 
        3*y^3*z - 3*x*y*z^2 - 3*y^2*z^2 - 3*x*z^3 + 2*y*z^3 + z^4,
    x^4 + 4*x^2*y^2 - x*y^3 + y^4 + x^3*z + x^2*y*z + 2*x*y^2*z + 2*y^3*z + 
        2*x^2*z^2 - x*y*z^2 + 2*y^2*z^2 + x*z^3 + y*z^3 + z^4,
    x^4 + 2*x^2*y^2 + y^4 + 2*x^3*z + 4*x^2*y*z + 3*x*y^2*z + 3*y^3*z - 
        3*x^2*z^2 + 2*x*y*z^2 - y^2*z^2 - 3*x*z^3 - 4*y*z^3 + 2*z^4,
    x^4 - x^2*y^2 + y^4 + 2*x^3*z + 2*x^2*y*z - 4*x*y^2*z + 2*y^3*z + 5*x^2*z^2 
        - 3*x*y*z^2 + 2*y^2*z^2 + 4*x*z^3 - y*z^3 + 2*z^4,
    x^4 + 2*x^2*y^2 + x*y^3 + y^4 + 3*x^3*z + 2*x^2*y*z + 3*x*y^2*z - y^3*z + 
        3*x^2*z^2 - 2*x*y*z^2 + 3*y^2*z^2 + 2*x*z^3 - 3*y*z^3 + 3*z^4,
    x^4 + 2*y^4 + x^3*z + 4*x^2*y*z + 5*x*y^2*z + x^2*z^2 - x*y*z^2 + 2*y^2*z^2 
        - y*z^3 + z^4,
    x^4 + 2*x^2*y^2 - x*y^3 + 3*y^4 + 4*x^3*z + 4*x^2*y*z + 2*x*y^2*z + 5*y^3*z 
        + 3*x^2*z^2 + 7*x*y*z^2 - 6*y^2*z^2 + x*z^3 - 5*y*z^3 + 7*z^4,
    x^4 + x^3*y + 3*x^2*y^2 + 2*x*y^3 + y^4 + 2*x^3*z + x^2*y*z - x*y^2*z - 
        2*y^3*z - x*y*z^2 + 3*y^2*z^2 + 2*x*z^3 - y*z^3 + z^4,
    x^4 + x^3*y + 4*x^2*y^2 + 2*x*y^3 + 2*y^4 + 3*x^3*z - x^2*y*z + 3*x*y^2*z - 
        2*y^3*z - x^2*z^2 - 4*x*y*z^2 - 4*y^2*z^2 - 4*x*z^3 + 3*y*z^3 + 2*z^4,
    x^4 + x^2*y^2 + x*y^3 + y^4 + x^3*z + 3*x^2*y*z - 2*y^3*z - 2*x^2*z^2 - 
        2*x*y*z^2 + 3*y^2*z^2 + x*z^3 - 2*y*z^3 + z^4,
    x^4 - 4*x^2*y^2 + 4*y^4 + 2*x^3*z + 3*x^2*y*z + x*y^2*z + y^3*z + 4*x^2*z^2 
        + 2*x*y*z^2 - 5*y^2*z^2 + 3*x*z^3 + y*z^3 + 2*z^4,
    x^4 + 3*x^2*y^2 + 2*y^4 + 4*x^3*z + 3*x^2*y*z + 7*x*y^2*z + 4*y^3*z + 
        7*x*y*z^2 - y^2*z^2 - 8*x*z^3 - 3*y*z^3 + 4*z^4,
    x^4 + 3*x^2*y^2 + 2*y^4 + 2*x^3*z + 3*x^2*y*z + 2*x*y^2*z + 4*y^3*z - 
        x^2*z^2 + 2*x*y*z^2 - 2*x*z^3 - 2*y*z^3 + z^4,
    x^4 + x^3*y + 3*x^2*y^2 + 2*x*y^3 + 2*y^4 + 2*x^3*z - x^2*y*z - 3*y^3*z - 
        2*x^2*z^2 - 3*x*y*z^2 - 3*y^2*z^2 - 2*x*z^3 + 3*y*z^3 + 2*z^4,
    x^4 + 4*x^2*y^2 + 6*x*y^3 + 2*y^4 + 3*x^3*z + 6*x*y^2*z + 2*y^3*z + x^2*z^2 
        - 3*x*y*z^2 - 3*y^2*z^2 - 2*x*z^3 - y*z^3 + z^4,
    x^4 - 5*x^2*y^2 + x*y^3 + 4*y^4 + 2*x^3*z - 3*x*y^2*z - 4*y^3*z - x^2*z^2 + 
        x*y*z^2 + 2*y^2*z^2 - 2*x*z^3 - y*z^3 + z^4,
    x^4 + x^3*y - x*y^3 + y^4 + x^3*z - 4*x^2*y*z + x*y^2*z + y^3*z + x^2*z^2 - 
        x*y*z^2 + 2*y^2*z^2 - 2*x*z^3 + 2*y*z^3 + z^4,
    2*x^4 + x^3*y - 6*x^2*y^2 - 2*x*y^3 + 4*y^4 + 5*x^3*z - x^2*y*z - 7*x*y^2*z 
        + 4*y^3*z - 2*x^2*z^2 - 3*x*y*z^2 + 8*y^2*z^2 - 6*x*z^3 + y*z^3 + 3*z^4,
    x^4 + 2*x^2*y^2 + y^4 + x^3*z + x^2*y*z + x*y^2*z + 2*y^3*z + 4*x^2*z^2 - 
        2*x*y*z^2 + 3*y^2*z^2 + 3*x*z^3 + y*z^3 + z^4,
    x^4 - x^2*y^2 + x*y^3 + 3*y^4 + 3*x^3*z + 2*x^2*y*z + 5*x*y^2*z + 5*x^2*z^2 
        + 2*x*y*z^2 + 5*y^2*z^2 + 4*x*z^3 + 2*z^4,
    x^4 + 2*x^2*y^2 - x*y^3 + y^4 + 3*x^3*z + 2*x^2*y*z + x*y^2*z + 2*y^3*z + 
        2*x*y*z^2 - y^2*z^2 - 3*x*z^3 - 2*y*z^3 + z^4,
    x^4 + x*y^3 + 2*y^4 + 2*x^3*z + 2*x^2*y*z - 2*x*y^2*z + 3*y^3*z + 3*x^2*z^2 
        + x*y*z^2 + 2*y^2*z^2 + 2*x*z^3 + y*z^3 + z^4,
    x^4 - 4*x^2*y^2 + 4*y^4 + x^3*z + x^2*y*z - 5*y^3*z + 3*x^2*z^2 + x*y*z^2 - 
        5*y^2*z^2 + x*z^3 + 3*y*z^3 + 2*z^4,
    x^4 + x^2*y^2 + 2*y^4 + x^3*z + 3*x^2*y*z + 5*x*y^2*z + x^2*z^2 - 3*x*y*z^2 
        + y^2*z^2 + x*z^3 + z^4,
    x^4 + x^3*y + 2*x^2*y^2 + x*y^3 + y^4 + 3*x^3*z - 3*y^3*z + x^2*z^2 + 
        3*x*y*z^2 + y^2*z^2 - 5*x*z^3 + 5*y*z^3 + z^4,
    x^4 + x^3*y + x^2*y^2 - 3*x*y^3 + 2*y^4 + 2*x^3*z + x^2*y*z - 3*x*y^2*z - 
        3*y^3*z + 3*x^2*z^2 + x*y*z^2 + y^2*z^2 + 2*x*z^3 + y*z^3 + z^4,
    x^4 + 4*x^2*y^2 + y^4 + 2*x^3*z + x^2*y*z + 4*x*y^2*z - 4*y^3*z + 5*x^2*z^2 
        + x*y*z^2 + 4*y^2*z^2 + 4*x*z^3 + y*z^3 + 4*z^4,
    x^4 + 3*x^3*y + 5*x^2*y^2 + 4*x*y^3 + 2*y^4 + 4*x^3*z + 5*x^2*y*z + 
        5*x*y^2*z - 5*x*y*z^2 - 5*y^2*z^2 - 8*x*z^3 + 4*z^4,
    x^4 + x^3*y - 3*x^2*y^2 - 4*x*y^3 + 4*y^4 + 2*x^3*z - x^2*y*z - 2*x*y^2*z + 
        y^3*z + 4*x^2*z^2 - x*y*z^2 - 4*y^2*z^2 + 3*x*z^3 - 2*y*z^3 + 2*z^4,
    x^4 + 2*x^2*y^2 + y^4 + x^3*z + 2*x^2*y*z + 2*y^3*z + 2*x^2*z^2 + 2*x*y*z^2 
        + y^2*z^2 + x*z^3 + 2*y*z^3 + z^4,
    x^4 + x^3*y + 2*x^2*y^2 + x*y^3 + y^4 + 2*x^3*z - x^2*y*z - 3*y^3*z - 
        2*x^2*z^2 - 3*x*y*z^2 - x*z^3 + 3*y*z^3 + z^4,
    x^4 + 2*x^3*y + 2*x*y^3 + 5*y^4 + 4*x^3*z + 4*x^2*y*z - 6*x*y^2*z - 2*y^3*z 
        + x^2*z^2 + x*y*z^2 + 7*y^2*z^2 - 7*x*z^3 - 2*y*z^3 + 3*z^4,
    x^4 + x^2*y^2 + y^4 + 2*x^2*y*z + 2*x*y^2*z - y^3*z - x^2*z^2 - 3*x*y*z^2 + 
        y^2*z^2 - 2*y*z^3 + 2*z^4,
    x^4 - 2*x^2*y^2 - 2*y^4 + 2*x^3*z + 7*x^2*y*z - 2*x*y^2*z - y^3*z + 
        3*x^2*z^2 + 7*x*y*z^2 + 6*y^2*z^2 + 2*x*z^3 + 8*y*z^3 + z^4,
    x^4 + 2*x^3*y - 2*x^2*y^2 - 3*x*y^3 - 2*y^4 + 4*x^3*z + x^2*y*z + x*y^2*z - 
        3*y^3*z + x^2*z^2 + 5*x*y*z^2 + 3*y^2*z^2 - 4*x*z^3 + 4*y*z^3 - 3*z^4,
    x^4 + x^3*y - 3*x^2*y^2 - 2*x*y^3 + 2*y^4 + 4*x^3*z + 4*x^2*y*z - 3*x*y^2*z 
        - x*y*z^2 + 4*y^2*z^2 - 5*x*z^3 - y*z^3 + 2*z^4,
    2*x^4 - x^2*y^2 + 3*x*y^3 + 3*y^4 + 3*x^3*z + x*y^2*z - y^3*z + 2*x^2*z^2 + 
        x*y*z^2 + 5*y^2*z^2 + 2*x*z^3 - y*z^3 + 2*z^4,
    2*x^4 + 2*x^3*y - 5*x^2*y^2 - 4*x*y^3 + 2*y^4 + 4*x^3*z + 4*x^2*y*z - 
        5*x*y^2*z - 4*y^3*z - 8*x^2*z^2 - 6*x*y*z^2 + 8*y^2*z^2 - 7*x*z^3 - 
        4*y*z^3 + 8*z^4,
    x^4 + x^3*y + 3*x^2*y^2 + x*y^3 + 2*y^4 + 2*x^3*z - x^2*y*z + 3*x*y^2*z - 
        3*y^3*z - 2*x^2*z^2 - 4*x*y*z^2 - 3*y^2*z^2 - 4*x*z^3 + 3*y*z^3 + 2*z^4,
    x^4 + 3*x^2*y^2 + x*y^3 + y^4 + 2*x^3*z + 4*x^2*y*z + y^3*z + x^2*z^2 - 
        x*y*z^2 + 2*y^2*z^2 - x*z^3 + y*z^3 + z^4,
    x^4 + x^3*y + x^2*y^2 - 3*x*y^3 + y^4 + x^3*z + x^2*y*z + 4*x*y^2*z - 
        3*y^3*z + 2*x^2*z^2 + 4*y^2*z^2 + x*z^3 - y*z^3 + z^4,
    x^4 + x^3*y + 2*x^2*y^2 + 2*x*y^3 + y^4 + x^3*z + 4*x^2*y*z - y^3*z - 
        2*x^2*z^2 - 2*x*y*z^2 + 2*y^2*z^2 - x*z^3 - y*z^3 + 2*z^4,
    x^4 + 3*x*y^3 - y^4 + x^3*z + x^2*y*z - 3*x*y^2*z + 3*y^3*z + 2*x^2*z^2 + 
        x*y*z^2 + x*z^3 + z^4,
    x^4 + x*y^3 + 4*y^4 + x^3*z + 2*x^2*z^2 - 2*x*y*z^2 - 4*y^2*z^2 + x*z^3 + 
        z^4,
    x^4 + 3*x^3*y + 7*x^2*y^2 + 5*x*y^3 + 3*y^4 + 6*x^3*z + 6*x^2*y*z + 
        5*x*y^2*z + y^3*z + 5*x^2*z^2 + 5*x*y*z^2 + 6*y^2*z^2 + 4*x*z^3 + y*z^3 
        + 3*z^4,
    x^4 + x^2*y^2 + 2*x*y^3 + 2*y^4 + 2*x^2*y*z - x*y^2*z + 4*y^3*z + 2*x^2*z^2 
        - x*y*z^2 + 5*y^2*z^2 + 2*y*z^3 + z^4,
    x^4 + x^2*y^2 + 2*x*y^3 + 2*y^4 + x^3*z + 2*x^2*y*z + x*y^2*z - 2*y^3*z + 
        x^2*z^2 - 2*x*y*z^2 + y^2*z^2 + x*z^3 + z^4,
    x^4 + x^3*y - 3*x^2*y^2 - 2*x*y^3 + 2*y^4 + 2*x^3*z + x^2*y*z - x*y^2*z + 
        3*y^3*z + 3*x^2*z^2 + x*y*z^2 - 2*y^2*z^2 + 2*x*z^3 - y*z^3 + z^4,
    x^4 - 2*x^2*y^2 - x*y^3 - y^4 + 2*x^3*z + 3*x^2*y*z + y^3*z + x*y*z^2 - 
        2*y^2*z^2 - x*z^3 + y*z^3 - z^4,
    x^4 + 3*x^2*y^2 + y^4 + 2*x^3*z + x^2*y*z + 3*x*y^2*z - 2*y^3*z + 4*x^2*z^2 
        + x*y*z^2 + y^2*z^2 + 3*x*z^3 + 2*z^4,
    x^4 + x^3*y - 2*x^2*y^2 + 2*x*y^3 + 6*y^4 + 2*x^3*z + 5*x^2*y*z - 6*y^3*z + 
        2*x^2*z^2 - 2*x*y*z^2 - 3*y^2*z^2 + 3*x*z^3 - 3*y*z^3 + 7*z^4,
    x^4 + x*y^3 - y^4 + 2*x^3*z + 2*x^2*y*z - 3*y^3*z - x^2*z^2 - 3*x*y*z^2 + 
        x*z^3 + 3*y*z^3 - z^4,
    x^4 - x^2*y^2 - 4*x*y^3 - 2*y^4 + 3*x^3*z + x^2*y*z + 4*x*y^2*z + y^3*z + 
        2*x^2*z^2 + 4*x*y*z^2 + 2*y^2*z^2 - 3*x*z^3 + y*z^3 + z^4,
    x^4 - 3*x^2*y^2 - x*y^3 + 2*y^4 + 3*x^3*z + 2*x^2*y*z - 4*x*y^2*z - 2*y^3*z 
        + 4*x*y*z^2 + 4*y^2*z^2 - 3*x*z^3 - 3*y*z^3 + z^4,
    x^4 + x^3*y + x^2*y^2 - x*y^3 + y^4 + x^3*z - 6*x^2*y*z + x*y^2*z + y^3*z - 
        2*x^2*z^2 + 6*x*y*z^2 + y^2*z^2 + x*z^3 - y*z^3 + z^4,
    x^4 + x^3*y + 2*x^2*y^2 + x*y^3 + y^4 + 2*x^3*z - 2*x^2*y*z + x*y^2*z - 
        3*y^3*z - x^2*z^2 - 6*x*y*z^2 - y^2*z^2 - 5*x*z^3 + 5*y*z^3 + z^4,
    x^4 + x^3*y + 3*x^2*y^2 + 2*y^4 + 3*x^3*z - x^2*y*z + 3*x*y^2*z - 3*y^3*z - 
        x^2*z^2 - 2*x*y*z^2 - 3*y^2*z^2 - 3*x*z^3 + 3*y*z^3 + 2*z^4,
    x^4 - 9*x^2*y^2 - 5*y^4 + 5*x^3*z + x^2*y*z + x*y^2*z - 4*y^3*z + 7*x^2*z^2 
        - x*y*z^2 + 9*y^2*z^2 + 4*y*z^3 - 5*z^4,
    x^4 + x^3*y + 3*x^2*y^2 + 2*y^4 + 3*x^3*z + 4*x^2*y*z + 6*x*y^2*z + 3*y^3*z 
        - x^2*z^2 - 4*y^2*z^2 - 4*x*z^3 - 2*y*z^3 + 2*z^4,
    x^4 + x^3*y - 3*x*y^3 - 2*y^4 + 3*x^3*z + 3*x^2*y*z + y^3*z + 2*x*y*z^2 + 
        y^2*z^2 - 3*x*z^3 - 2*y*z^3 + z^4,
    x^4 + 3*x^2*y^2 + 2*y^4 + 2*x^3*z + 2*x^2*y*z + 3*x*y^2*z + y^3*z + 
        3*x^2*z^2 + 2*x*y*z^2 + 2*x*z^3 + y*z^3 + z^4,
    x^4 - 4*x^2*y^2 + 4*y^4 + x^3*z + 6*x^2*y*z + 3*x*y^2*z - 5*y^3*z + 
        4*x^2*z^2 - 5*y^2*z^2 - x*z^3 + 3*y*z^3 + 2*z^4,
    x^4 + x^3*y + x^2*y^2 + x*y^3 + y^4 + 2*x^3*z - 2*x^2*y*z + x*y^2*z - 
        3*y^3*z - x^2*z^2 - 3*x*y*z^2 - 2*x*z^3 + 3*y*z^3 + z^4,
    x^4 + 3*x^2*y^2 + 2*y^4 + 2*x^3*z + 3*x^2*y*z + 4*x*y^2*z + 4*y^3*z - 
        2*x^2*z^2 + 4*x*y*z^2 - 3*x*z^3 - 2*y*z^3 + 3*z^4,
    x^4 + x^3*y - x*y^3 + 3*y^4 + 2*x^3*z - 2*x^2*y*z + x*y^2*z - 3*y^3*z - 
        4*x*y*z^2 - 4*y^2*z^2 - 3*x*z^3 + y*z^3 + z^4,
    x^4 - x*y^3 + y^4 + x^3*z + x^2*y*z - x*y^2*z + y^3*z - x^2*z^2 + 2*y^2*z^2 
        - x*z^3 + y*z^3 + z^4,
    x^4 + x^3*y + x^2*y^2 + x*y^3 + y^4 + x^3*z - 2*x^2*y*z + 2*x*y^2*z - y^3*z 
        + 2*x^2*z^2 + x*y*z^2 + 2*y^2*z^2 + x*z^3 - y*z^3 + z^4,
    2*x^4 + 2*x^3*y + 4*x^2*y^2 + 3*x*y^3 + 2*y^4 + 4*x^3*z + 3*x^2*y*z + 
        3*x*y^2*z - 3*y^3*z + 3*x^2*z^2 - 3*x*y*z^2 + 4*y^2*z^2 + 4*x*z^3 - 
        2*y*z^3 + 2*z^4,
    x^4 - 3*x^2*y^2 + x*y^3 + 4*y^4 + x^3*z + x^2*y*z - 3*x*y^2*z - y^3*z + 
        2*x^2*z^2 - x*y*z^2 - 3*y^2*z^2 + 2*x*z^3 + z^4,
    x^4 + 2*x^2*y^2 + x*y^3 + 2*y^4 + x^3*z + 2*x^2*y*z + 2*x*y^2*z - y^3*z + 
        x^2*z^2 - 2*x*y*z^2 + 2*y^2*z^2 + x*z^3 + z^4,
    x^4 + 3*x^2*y^2 - x*y^3 + 3*y^4 + 3*x^3*z + 2*x^2*y*z + 5*x*y^2*z + 3*y^3*z 
        + 4*x*y*z^2 - 4*y^2*z^2 - 4*x*z^3 - y*z^3 + z^4,
    x^4 + 2*x^2*y^2 - 3*x*y^3 + y^4 + x^3*z + 2*x^2*y*z - 3*x*y^2*z + 2*x^2*z^2 
        + 3*y^2*z^2 + x*z^3 + 3*y*z^3 + z^4,
    x^4 - 2*x^2*y^2 + x*y^3 - y^4 + x^2*y*z - x*y^2*z + y^3*z - 2*x^2*z^2 + 
        x*y*z^2 - 2*y^2*z^2 - x*z^3 + y*z^3 - z^4,
    x^4 + x^3*y + 2*x^2*y^2 - 2*x*y^3 - y^4 + 3*x^3*z - 2*x^2*y*z - 3*x*y^2*z - 
        2*y^3*z + 2*x^2*z^2 - 3*x*y*z^2 - 4*y^2*z^2 - 3*x*z^3 - 3*y*z^3 - 2*z^4,
    x^4 + 2*x^3*y + 4*x^2*y^2 + x*y^3 + 2*y^4 + 3*x^3*z + 2*x^2*y*z + 4*x*y^2*z 
        + 3*y^3*z - x^2*z^2 + 2*x*y*z^2 - 3*y^2*z^2 - 4*x*z^3 - 3*y*z^3 + 2*z^4,
    x^4 + x^3*y + 4*x^2*y^2 + 4*x*y^3 + 2*y^4 + 3*x^3*z + x^2*y*z + 5*x*y^2*z - 
        2*y^3*z - 3*x*y*z^2 - 3*y^2*z^2 - 3*x*z^3 + y*z^3 + z^4,
    x^4 + x^3*y - 3*x^2*y^2 - 2*x*y^3 + 2*y^4 + 3*x^3*z + 2*x^2*y*z - 3*x*y^2*z 
        + y^3*z - 2*x^2*z^2 - 3*x*y*z^2 + 4*y^2*z^2 - 3*x*z^3 + y*z^3 + 2*z^4,
    x^4 + 2*x^3*y + 4*x^2*y^2 + 3*x*y^3 + y^4 + 2*x^3*z + x*y^2*z + 2*y^3*z + 
        4*x^2*z^2 + x*y*z^2 + 3*x*z^3 - y*z^3 + 2*z^4,
    x^4 + 3*x^2*y^2 + 3*y^4 + 2*x^3*z + 2*x^2*y*z + 5*x*y^2*z + 5*y^3*z + 
        x^2*z^2 + 5*x*y*z^2 - y^2*z^2 - 3*x*z^3 - 3*y*z^3 + z^4,
    x^4 + x^3*y - 2*x^2*y^2 + 2*x*y^3 + y^4 + x^3*z - 6*x^2*y*z - 3*x*y^2*z + 
        2*y^3*z - x^2*z^2 - x*y*z^2 + y^2*z^2 + 3*x*z^3 + 3*y*z^3 + z^4,
    x^4 + x^3*y - 2*x*y^3 + y^4 + x^3*z + 2*x*y^2*z - y^3*z + 3*x^2*z^2 + 
        2*x*y*z^2 - 2*y^2*z^2 + y*z^3 + 2*z^4,
    x^4 + 3*x^2*y^2 + 2*y^4 + x^3*z + x^2*y*z + 2*x*y^2*z + 3*y^3*z + 4*x^2*z^2 
        - x*y*z^2 + 3*y^2*z^2 + 3*x*z^3 + 4*y*z^3 + 3*z^4,
    x^4 + x^2*y^2 + 4*x*y^3 + 3*y^4 + x^3*z + x^2*y*z + 2*x^2*z^2 - x*y*z^2 - 
        2*y^2*z^2 + x*z^3 + y*z^3 + z^4,
    x^4 - 4*x^2*y^2 + 4*y^4 + 2*x^3*z + x^2*y*z - 4*x*y^2*z - y^3*z - x^2*z^2 - 
        2*x*y*z^2 + 5*y^2*z^2 - 2*x*z^3 + y*z^3 + z^4,
    x^4 + 3*x^2*y^2 - x*y^3 + y^4 + 4*x^3*z + 3*x^2*y*z + 2*x*y^2*z + 3*y^3*z + 
        5*x*y*z^2 - 3*x*z^3 - 3*y*z^3 + z^4,
    x^4 - x^2*y^2 + y^4 + x^3*z + x^2*y*z - 3*y^3*z - 2*x*y*z^2 - y^2*z^2 - 
        x*z^3 + 4*y*z^3 + 2*z^4,
    x^4 + 3*x^2*y^2 + 2*y^4 + 2*x^3*z + 2*x^2*y*z + 3*x*y^2*z + 2*y^3*z - 
        x^2*z^2 + 2*x*y*z^2 - 3*y^2*z^2 - 2*x*z^3 - 2*y*z^3 + 2*z^4,
    x^4 + 2*x^3*y - 4*x^2*y^2 - 4*x*y^3 - 2*y^4 + 2*x^3*z + 3*x^2*y*z + x*y^2*z 
        - 3*y^3*z - x^2*z^2 - 2*x*y*z^2 - 5*y^2*z^2 + 4*x*z^3 - 3*y*z^3 - 2*z^4,
    x^4 + 3*x^2*y^2 - x*y^3 + y^4 + 3*x^3*z + 3*x^2*y*z + 3*x*y^2*z + 3*y^3*z + 
        5*x*y*z^2 - 3*x*z^3 - 3*y*z^3 + z^4,
    x^4 + 2*x^2*y^2 + 2*y^4 + 3*x^3*z + 4*x*y^2*z + 3*y^3*z - 3*x^2*z^2 + 
        4*x*y*z^2 - 5*y^2*z^2 - 4*x*z^3 - 5*y*z^3 + 4*z^4,
    x^4 + 2*x*y^3 - 2*y^4 + 3*x*y^2*z - 4*y^3*z + 2*x^2*z^2 + x*y*z^2 - 
        2*y^2*z^2 + z^4,
    x^4 + x^3*y - 3*x*y^3 + 2*y^4 + 2*x^3*z - 4*x^2*y*z + 3*x^2*z^2 - 3*x*y*z^2 
        + 3*y^2*z^2 + x*z^3 - 3*y*z^3 + z^4,
    x^4 - 4*x^2*y^2 + x*y^3 + 3*y^4 + x^3*z + 2*x^2*y*z - 4*y^3*z + x^2*z^2 + 
        x*y*z^2 - 3*x*z^3 - 2*y*z^3 + z^4,
    x^4 - x^2*y^2 + y^4 + x^3*z + x^2*y*z + 3*x*y^2*z - y^3*z + 2*x^2*z^2 - 
        x*y*z^2 + 2*y^2*z^2 + x*z^3 - y*z^3 + z^4,
    x^4 + x^2*y^2 - 2*x*y^3 + 2*y^4 + x^3*z + 2*x^2*y*z - 3*x*y^2*z + y^3*z + 
        3*x^2*z^2 - x*y*z^2 - 2*y^2*z^2 + x*z^3 - y*z^3 + z^4,
    x^4 + 3*x^2*y^2 + 2*y^4 + 3*x^2*y*z + 3*y^3*z - 3*x^2*z^2 - 5*y^2*z^2 - 
        5*y*z^3 + 4*z^4,
    x^4 + x^3*y - x*y^3 + y^4 + x^3*z + x^2*y*z - 6*x*y^2*z + 5*y^3*z - 
        6*x^2*z^2 - 6*x*y*z^2 + 5*y^2*z^2 - x*z^3 + 6*z^4,
    x^4 + 2*x^3*y + 4*x^2*y^2 + 3*x*y^3 + 2*y^4 + 3*x^3*z + x^2*y*z + 3*x*y^2*z 
        - 3*y^3*z - x^2*z^2 - 6*x*y*z^2 - 2*y^2*z^2 - 5*x*z^3 + 5*y*z^3 + 3*z^4,
    x^4 + x^3*y + x*y^3 - 2*y^4 + 2*x^3*z + 2*x^2*y*z - x*y^2*z - 4*y^3*z + 
        x^2*z^2 - 2*x*y*z^2 + y^2*z^2 + 2*x*z^3 + 3*y*z^3 - z^4,
    x^4 + x^3*y - 4*x^2*y^2 - 3*x*y^3 + 3*y^4 + 5*x^3*z + 5*x^2*y*z - 6*x*y^2*z 
        - y^3*z + x^2*z^2 - 2*x*y*z^2 + 4*y^2*z^2 - 6*x*z^3 - y*z^3 + 2*z^4,
    x^4 + 4*x^3*y + 8*x^2*y^2 + 8*x*y^3 + 4*y^4 + 5*x^3*z + 7*x^2*y*z + 
        5*x*y^2*z - 5*y^3*z + 9*x^2*z^2 - 7*x*y*z^2 + 2*y^2*z^2 + 9*x*z^3 + 
        5*z^4,
    2*x^4 + x^3*y - 4*x*y^3 + 2*y^4 + x^3*z + 5*x^2*y*z - x*y^2*z - 2*y^3*z + 
        3*x^2*z^2 + 5*x*y*z^2 - 3*y^2*z^2 + 2*x*z^3 + 2*y*z^3 + 2*z^4
];

Recheck := [13,34,51,63,72,79,83,86,90,91,92,96,104,116,124,126,141];// indicies for which the Brauer set was nonempty (using minimal set S)
Unobstructed := [13,34,51,63,72,79,83,86,91,92,96,116,126];//Using good primes, found obstructions for 90,104,124,141
UnobstructedCurves := [ elsCurves[i] : i in Unobstructed ]; // the 13 curves where no obstruction was found.
HPviolations := [ elsCurves[i] : i in [1..148] | not i in Unobstructed ]; // the 135 counterexamples to the Hasse Principle found

/**************************************************/
// An example (will likely take a few minutes)
F := HPviolations[10];
BMset := BMObs(F);
assert #BMset eq 0;
/*
Bitangent algebra splits as [ 4, 8, 8, 8 ].
Computing maximal orders...done.
Bad primes are { 2, 3, 5, 2081 }
Additional bad primes for UVW are { 7, 73 }
Time: 246.030
Time: 0.910[r]
Computing class group of O_i: deg = 4, log(disc) = 8.188: Time: 0.050
  Class group size = 2
  Using PID tests to remove factors from uvw...done.
Computing class group of O_i: deg = 8, log(disc) = 25.22: Time: 0.250[r]
  Class group size = 1
  Using PID tests to remove factors from uvw...done.
Computing class group of O_i: deg = 8, log(disc) = 28.80: Time: 0.240[r]
  Class group size = 2
  Using PID tests to remove factors from uvw...done.
Computing class group of O_i: deg = 8, log(disc) = 33.86: Time: 0.270[r]
  Class group size = 4
  Using PID tests to remove factors from uvw...done.
Removing { 7, 11, 73 } from bad primes
Added bad primes : { 3 }
Local preparation:
  working at p = 3 , precision = 18: computing Hilbert Symbols... initialized.
  Tamagawa odd, valuation = 4
  excluding p = 3 since local image is unramfied.
  working at p = 5 , precision = 10: computing Hilbert Symbols... initialized.
  excluding p = 5 since local image is unramfied.
  working at p = 2081 , precision = 10: computing Hilbert Symbols... initialized.
  excluding p = 2081 since local image is unramfied.
Initializing global data with S = [ 2 ]
Computing K(S,2) for a factor of degree 4, log(disc) 8.188: done. Now getting relations
Computing K(S,2) for a factor of degree 8, log(disc) 25.22: done. Now getting relations
Computing K(S,2) for a factor of degree 8, log(disc) 28.80: done. Now getting relations
Computing K(S,2) for a factor of degree 8, log(disc) 33.86: done. Now getting relations
Local computations:
  p = 2... increasing precision to 28... computing Hilbert Symbols... initialized... degree 1 images... done with degree 1
 done.
 p = 2 image size 16
 p = -1 image size 1
Checking which local images are obstructed; #muS = 16
*/
//Total time: 292.439 [384.644] seconds, Total memory usage: 64.12MB

/**************************************************/
/**************************************************/
// The example in Section 4.2.1 (where a good prime v = 11 is useful)
F := elsCurves[90];
BMSet, btr := BMObs(F);
BMSet; // Using default set of primes the set V_{B,S} is nonempty
BMSet11 := BMObs(F : c := btr`NormConstant, T := [11]); // Parameter T = [11] forces it to use v = 11.
assert #BMSet11 eq 0; // shows that the set V_{B,S} is empty (with 11 in S)
/**************************************************/


/**************************************************/
/**************************************************/
// Other examples where a 'good prime' is needed
F := elsCurves[104];
c := -6641; //precomputed norm constant. Set to c := 0 to force recompute
BMset,btr := BMObs(F : c := c, cleanUVW := true, T := [3]);

F := elsCurves[124];
c := 2471321; // precomputed norm constant. Set to c := 0 to force recompute
BMSet,btr := BMObs(F : c := c, cleanUVW := true, Tamagawa1 := 1, T := [7]);

F := elsCurves[141];
c := 2336097;// precomputed norm constant. Set to c := 0 to force recompute
BMset,btr := BMObs(F : c := c, cleanUVW := true, Tamagawa1 := 1, T := [5]);


/****************************************************/
/****************************************************/
// Some examples where there are rational points and so there is no obstruction
WithPoints := 
[
    x^3*y + x^2*y^2 - 4*x*y^3 + 2*y^4 + x^3*z + 3*x^2*y*z - 3*x*y^2*z + x^2*z^2 
        - 3*x*y*z^2 + 3*y^2*z^2 - 4*x*z^3 + 2*z^4,
    x*y^3 + x^3*z - x*y^2*z + x^2*z^2 + y^2*z^2 - y*z^3,
    x^4 + 2*x^3*y - 4*x^2*y^2 - x*y^3 + 2*y^4 + 2*x^3*z + 2*x^2*y*z - 3*y^3*z - 
        4*x^2*z^2 + 5*y^2*z^2 - x*z^3 - 3*y*z^3 + 2*z^4,
    x^2*y^2 + x*y^3 + x^3*z + x^2*y*z + x*y^2*z + y^3*z + x*y*z^2 + y^2*z^2 + 
        x*z^3,
    x^2*y^2 + x*y^3 + x^3*z - x*y^2*z - y^2*z^2 - 2*x*z^3 - z^4
];
cs := [233,1,107601,1,1]; // Corresponding norm constants (precomputed);

for i in [1..5] do
	F := WithPoints[i];
	BMset,btr := BMObs(F : c := cs[i], Tamagawa1 := 10, cleanUVW := true);
	assert #BMset gt 0;
	printf "V_{B,S} = %o\n", BMset;
	ImageRatPoints(BMset,btr);
end for;


==> anc/LICENSE <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 2, June 1991

 Copyright (C) 1989, 1991 Free Software Foundation, Inc.,
 51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The licenses for most software are designed to take away your
freedom to share and change it.  By contrast, the GNU General Public
License is intended to guarantee your freedom to share and change free
software--to make sure the software is free for all its users.  This
General Public License applies to most of the Free Software
Foundation's software and to any other program whose authors commit to
using it.  (Some other Free Software Foundation software is covered by
the GNU Lesser General Public License instead.)  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
this service if you wish), that you receive source code or can get it
if you want it, that you can change the software or use pieces of it
in new free programs; and that you know you can do these things.

  To protect your rights, we need to make restrictions that forbid
anyone to deny you these rights or to ask you to surrender the rights.
These restrictions translate to certain responsibilities for you if you
distribute copies of the software, or if you modify it.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must give the recipients all the rights that
you have.  You must make sure that they, too, receive or can get the
source code.  And you must show them these terms so they know their
rights.

  We protect your rights with two steps: (1) copyright the software, and
(2) offer you this license which gives you legal permission to copy,
distribute and/or modify the software.

  Also, for each author's protection and ours, we want to make certain
that everyone understands that there is no warranty for this free
software.  If the software is modified by someone else and passed on, we
want its recipients to know that what they have is not the original, so
that any problems introduced by others will not reflect on the original
authors' reputations.

  Finally, any free program is threatened constantly by software
patents.  We wish to avoid the danger that redistributors of a free
program will individually obtain patent licenses, in effect making the
program proprietary.  To prevent this, we have made it clear that any
patent must be licensed for everyone's free use or not licensed at all.

  The precise terms and conditions for copying, distribution and
modification follow.

                    GNU GENERAL PUBLIC LICENSE
   TERMS AND CONDITIONS FOR COPYING, DISTRIBUTION AND MODIFICATION

  0. This License applies to any program or other work which contains
a notice placed by the copyright holder saying it may be distributed
under the terms of this General Public License.  The "Program", below,
refers to any such program or work, and a "work based on the Program"
means either the Program or any derivative work under copyright law:
that is to say, a work containing the Program or a portion of it,
either verbatim or with modifications and/or translated into another
language.  (Hereinafter, translation is included without limitation in
the term "modification".)  Each licensee is addressed as "you".

Activities other than copying, distribution and modification are not
covered by this License; they are outside its scope.  The act of
running the Program is not restricted, and the output from the Program
is covered only if its contents constitute a work based on the
Program (independent of having been made by running the Program).
Whether that is true depends on what the Program does.

  1. You may copy and distribute verbatim copies of the Program's
source code as you receive it, in any medium, provided that you
conspicuously and appropriately publish on each copy an appropriate
copyright notice and disclaimer of warranty; keep intact all the
notices that refer to this License and to the absence of any warranty;
and give any other recipients of the Program a copy of this License
along with the Program.

You may charge a fee for the physical act of transferring a copy, and
you may at your option offer warranty protection in exchange for a fee.

  2. You may modify your copy or copies of the Program or any portion
of it, thus forming a work based on the Program, and copy and
distribute such modifications or work under the terms of Section 1
above, provided that you also meet all of these conditions:

    a) You must cause the modified files to carry prominent notices
    stating that you changed the files and the date of any change.

    b) You must cause any work that you distribute or publish, that in
    whole or in part contains or is derived from the Program or any
    part thereof, to be licensed as a whole at no charge to all third
    parties under the terms of this License.

    c) If the modified program normally reads commands interactively
    when run, you must cause it, when started running for such
    interactive use in the most ordinary way, to print or display an
    announcement including an appropriate copyright notice and a
    notice that there is no warranty (or else, saying that you provide
    a warranty) and that users may redistribute the program under
    these conditions, and telling the user how to view a copy of this
    License.  (Exception: if the Program itself is interactive but
    does not normally print such an announcement, your work based on
    the Program is not required to print an announcement.)

These requirements apply to the modified work as a whole.  If
identifiable sections of that work are not derived from the Program,
and can be reasonably considered independent and separate works in
themselves, then this License, and its terms, do not apply to those
sections when you distribute them as separate works.  But when you
distribute the same sections as part of a whole which is a work based
on the Program, the distribution of the whole must be on the terms of
this License, whose permissions for other licensees extend to the
entire whole, and thus to each and every part regardless of who wrote it.

Thus, it is not the intent of this section to claim rights or contest
your rights to work written entirely by you; rather, the intent is to
exercise the right to control the distribution of derivative or
collective works based on the Program.

In addition, mere aggregation of another work not based on the Program
with the Program (or with a work based on the Program) on a volume of
a storage or distribution medium does not bring the other work under
the scope of this License.

  3. You may copy and distribute the Program (or a work based on it,
under Section 2) in object code or executable form under the terms of
Sections 1 and 2 above provided that you also do one of the following:

    a) Accompany it with the complete corresponding machine-readable
    source code, which must be distributed under the terms of Sections
    1 and 2 above on a medium customarily used for software interchange; or,

    b) Accompany it with a written offer, valid for at least three
    years, to give any third party, for a charge no more than your
    cost of physically performing source distribution, a complete
    machine-readable copy of the corresponding source code, to be
    distributed under the terms of Sections 1 and 2 above on a medium
    customarily used for software interchange; or,

    c) Accompany it with the information you received as to the offer
    to distribute corresponding source code.  (This alternative is
    allowed only for noncommercial distribution and only if you
    received the program in object code or executable form with such
    an offer, in accord with Subsection b above.)

The source code for a work means the preferred form of the work for
making modifications to it.  For an executable work, complete source
code means all the source code for all modules it contains, plus any
associated interface definition files, plus the scripts used to
control compilation and installation of the executable.  However, as a
special exception, the source code distributed need not include
anything that is normally distributed (in either source or binary
form) with the major components (compiler, kernel, and so on) of the
operating system on which the executable runs, unless that component
itself accompanies the executable.

If distribution of executable or object code is made by offering
access to copy from a designated place, then offering equivalent
access to copy the source code from the same place counts as
distribution of the source code, even though third parties are not
compelled to copy the source along with the object code.

  4. You may not copy, modify, sublicense, or distribute the Program
except as expressly provided under this License.  Any attempt
otherwise to copy, modify, sublicense or distribute the Program is
void, and will automatically terminate your rights under this License.
However, parties who have received copies, or rights, from you under
this License will not have their licenses terminated so long as such
parties remain in full compliance.

  5. You are not required to accept this License, since you have not
signed it.  However, nothing else grants you permission to modify or
distribute the Program or its derivative works.  These actions are
prohibited by law if you do not accept this License.  Therefore, by
modifying or distributing the Program (or any work based on the
Program), you indicate your acceptance of this License to do so, and
all its terms and conditions for copying, distributing or modifying
the Program or works based on it.

  6. Each time you redistribute the Program (or any work based on the
Program), the recipient automatically receives a license from the
original licensor to copy, distribute or modify the Program subject to
these terms and conditions.  You may not impose any further
restrictions on the recipients' exercise of the rights granted herein.
You are not responsible for enforcing compliance by third parties to
this License.

  7. If, as a consequence of a court judgment or allegation of patent
infringement or for any other reason (not limited to patent issues),
conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot
distribute so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you
may not distribute the Program at all.  For example, if a patent
license would not permit royalty-free redistribution of the Program by
all those who receive copies directly or indirectly through you, then
the only way you could satisfy both it and this License would be to
refrain entirely from distribution of the Program.

If any portion of this section is held invalid or unenforceable under
any particular circumstance, the balance of the section is intended to
apply and the section as a whole is intended to apply in other
circumstances.

It is not the purpose of this section to induce you to infringe any
patents or other property right claims or to contest validity of any
such claims; this section has the sole purpose of protecting the
integrity of the free software distribution system, which is
implemented by public license practices.  Many people have made
generous contributions to the wide range of software distributed
through that system in reliance on consistent application of that
system; it is up to the author/donor to decide if he or she is willing
to distribute software through any other system and a licensee cannot
impose that choice.

This section is intended to make thoroughly clear what is believed to
be a consequence of the rest of this License.

  8. If the distribution and/or use of the Program is restricted in
certain countries either by patents or by copyrighted interfaces, the
original copyright holder who places the Program under this License
may add an explicit geographical distribution limitation excluding
those countries, so that distribution is permitted only in or among
countries not thus excluded.  In such case, this License incorporates
the limitation as if written in the body of this License.

  9. The Free Software Foundation may publish revised and/or new versions
of the General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

Each version is given a distinguishing version number.  If the Program
specifies a version number of this License which applies to it and "any
later version", you have the option of following the terms and conditions
either of that version or of any later version published by the Free
Software Foundation.  If the Program does not specify a version number of
this License, you may choose any version ever published by the Free Software
Foundation.

  10. If you wish to incorporate parts of the Program into other free
programs whose distribution conditions are different, write to the author
to ask for permission.  For software which is copyrighted by the Free
Software Foundation, write to the Free Software Foundation; we sometimes
make exceptions for this.  Our decision will be guided by the two goals
of preserving the free status of all derivatives of our free software and
of promoting the sharing and reuse of software generally.

                            NO WARRANTY

  11. BECAUSE THE PROGRAM IS LICENSED FREE OF CHARGE, THERE IS NO WARRANTY
FOR THE PROGRAM, TO THE EXTENT PERMITTED BY APPLICABLE LAW.  EXCEPT WHEN
OTHERWISE STATED IN WRITING THE COPYRIGHT HOLDERS AND/OR OTHER PARTIES
PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY OF ANY KIND, EITHER EXPRESSED
OR IMPLIED, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE.  THE ENTIRE RISK AS
TO THE QUALITY AND PERFORMANCE OF THE PROGRAM IS WITH YOU.  SHOULD THE
PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF ALL NECESSARY SERVICING,
REPAIR OR CORRECTION.

  12. IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MAY MODIFY AND/OR
REDISTRIBUTE THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES,
INCLUDING ANY GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING
OUT OF THE USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED
TO LOSS OF DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY
YOU OR THIRD PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER
PROGRAMS), EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE
POSSIBILITY OF SUCH DAMAGES.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
convey the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation; either version 2 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License along
    with this program; if not, write to the Free Software Foundation, Inc.,
    51 Franklin Street, Fifth Floor, Boston, MA 02110-1301 USA.

Also add information on how to contact you by electronic and paper mail.

If the program is interactive, make it output a short notice like this
when it starts in an interactive mode:

    Gnomovision version 69, Copyright (C) year name of author
    Gnomovision comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, the commands you use may
be called something other than `show w' and `show c'; they could even be
mouse-clicks or menu items--whatever suits your program.

You should also get your employer (if you work as a programmer) or your
school, if any, to sign a "copyright disclaimer" for the program, if
necessary.  Here is a sample; alter the names:

  Yoyodyne, Inc., hereby disclaims all copyright interest in the program
  `Gnomovision' (which makes passes at compilers) written by James Hacker.

  <signature of Ty Coon>, 1 April 1989
  Ty Coon, President of Vice

This General Public License does not permit incorporating your program into
proprietary programs.  If your program is a subroutine library, you may
consider it more useful to permit linking proprietary applications with the
library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.


==> anc/README.md <==
This repository contains magma code related to the paper: 
[Bruin and Creutz, Explicit Brauer-Manin obstructions on plane quartic curves, arXiv:2601.16975
(2026)](https://doi.org/10.48550/arXiv.2601.16975)

(c) Nils Bruin, Brendan Creutz, 2025

It was developed for Magma V2.28-7

Files included are:
 * `sp6f2data.m` : contains data related to possible Galois actions on the 28 bitangents of a plane quartic,
 * `btrcode.m` : contains the main intrinsics for computing the obstruction as described in the paper,
 * `BMQExamples.m` : contains examples appearing in the paper and demonstrates usage.


==> anc/btrcode.m <==
/*
Brauer-Manin obstructions on plane quartic curves
For Magma V2.28-7
//(c) Nils Bruin
//(c) Brendan Creutz
// 2025

The algorithm is described in the paper:
[Nils Bruin and Brendan Creutz, Explicit Brauer-Manin obstructions on plane quartic curves]
*/

import "sp6f2data.m": sigs, cyclicorbittypes, G, Gsubgroups, GP2, GP3,GP5,
GP7,Metacyclics,J,Ed,Rd;

_<U0,U1,U2,U3,U4>:=PolynomialRing(Integers(),5);
BitangRelations:=[    U1^3 - 4*U0*U1*U2 + 8*U0^2*U3,
    U1^2*U2 - 4*U0*U2^2 + 2*U0*U1*U3 + 16*U0^2*U4,
    U1^2*U3 - 4*U0*U2*U3 + 8*U0*U1*U4,
    U0*U3^2 - U1^2*U4,
    U1*U3^2 - 4*U1*U2*U4 + 8*U0*U3*U4,
    U2*U3^2 - 4*U2^2*U4 + 2*U1*U3*U4 + 16*U0*U4^2,
    U3^3 - 4*U2*U3*U4 + 8*U1*U4^2
];


intrinsic Report()->.
{Return the Sp(6,2)-modules J, Ed, Rd}
    return J,Ed,Rd;
end intrinsic;

intrinsic BitangIdeal(f::RngMPolElt)->.
{given a homogeneous smooth plane quartic, return the ideal describing the
bitangents}
    R:=Parent(f);
    _<U,V,W>:=PolynomialRing(BaseRing(R),3);

    I:=ideal<Parent(U)|0>;
    for count in [1..6] do
        p0,p1:=Explode([<[0,W,-V],[V,-U,0]>,<[0,W,-V],[W,0,-U]>,
                   <[W,0,-U],[0,W,-V]>,<[W,0,-U],[V,-U,0]>,
                   <[V,-U,0],[0,W,-V]>,<[V,-U,0],[W,0,-U]>][count]);
        _<t>:=PolynomialRing(Parent(U));

        pt:=Vector(Parent(t),p0)+t*Vector(Parent(t),p1);
        cfs:=Eltseq(Evaluate(f,Eltseq(pt)));
        cfs:=cfs cat [0:i in [#cfs+1..5]];

        I:=I+ideal<Parent(U)|[Evaluate(l,cfs):  l in BitangRelations]>;
    end for;
    return I;
end intrinsic;

intrinsic Discrim(F::RngMPolElt)-> .
{Discriminant of a plane quartic}
    R:=Parent(F);
    mons:=MonomialsOfDegree(R,5);
    x:=R.1;y:=R.2;z:=R.3;
    f:=[Derivative(F,i): i in [1..3]];
    J:=Determinant(Matrix([[Derivative(fi,j): j in [1..3]]:fi in f]));
    D:=[Derivative(J,i): i in [1..3]] cat [m*fi: m in [x^2,y^2,z^2,y*z,z*x,x*y], fi in f];
    return Determinant(Matrix([[MonomialCoefficient(d,m): m in mons]: d in D]))/2^17/3^9;
end intrinsic;

fmt:=recformat<
    f:           RngMPolElt,
    UVW:         SeqEnum,
    bitangpol:   RngUPolElt,
    extrapol:    RngUPolElt,
    extraden:    RngIntElt,
    Os:          SeqEnum,
    FOs:			SeqEnum,
    thetas:      Tup,
    A:           RngUPolRes,
    locdata:     Assoc,
    NormConstant:RngElt,
    UVWconstant: RngElt,
    UVWthetas:	List,
    theta_denom:	RngElt,
    BTscheme:    RngMPolElt,
    BTsqrt:      RngMPolElt,
    expvecs:     SeqEnum,
    factorbasis: ModTupRngElt,
    toS2L:       Map,
    toFakeH1:    Map,
    galoiscands: SeqEnum,
    C:           CrvPln,
    C2:          Sch,
    AlgFF:       FldFun,
    norms:       SeqEnum,
    signmaps:    SeqEnum,
    RealImage:   SetEnum,
    globaldata:	Rec,
    Sdata: 		Rec,
    BadP:		SeqEnum,
    Tamagawa1:   SeqEnum
    >;


intrinsic MakeBitangRecord(f::RngMPolElt)->Rec
{Try small coordinate changes to find a sufficiently generic coordinate choice}
    R:=Parent(f);
    x,y,z:=Explode(OrderedGenerators(R));
    btr:=0;
    F:=f;
    repeat
        for ptch in [[x,y,z]^s: s in Sym(3)] do
            try
                btr := BitangRecord(Evaluate(F,ptch));
                break;
            catch e;
            end try;
        end for;
        if btr cmpne 0 then
            break;
        end if;
        //printf " Changed F";
        F:=Evaluate(F,[x+y+z,y+z,z]);
    until false;
    return btr;
end intrinsic;

intrinsic BitangRecord(f::RngMPolElt)->Rec
{Returns a data structure to keep track of the bitangents to the given plane
quartic}
    I:=BitangIdeal(f);
    _<U,V,W>:=Generic(I);
    bivar<uu,vv>:=PolynomialRing(Rationals(),2);
    x:=PolynomialRing(Rationals()).1;
    UVW:=[uu,vv,1];
    Iaff:=ideal<bivar |[Evaluate(g,UVW):g in Generators(I)]>;
    BS:=GroebnerBasis(Iaff);
    assert [Degree(BS[#BS],uu),Degree(BS[#BS],vv)] eq [0,28] and
        [Degree(BS[#BS-1],uu),Degree(BS[#BS-1],vv)] eq [1,27];
    btsplit:=Evaluate(BS[#BS],[0,x]);
    btsplit:=btsplit div Content(btsplit);
    btsplit:=PolynomialRing(Integers())!(LCM([Denominator(c): c in Eltseq(btsplit)])*btsplit);
    extrarel:=LCM([Denominator(c):c in Coefficients(BS[#BS-1])])*BS[#BS-1];
    extra:=PolynomialRing(Integers())!Evaluate(extrarel,[0,x]);
    extraden:=Integers()!MonomialCoefficient(BS[#BS-1],uu);
    assert Degree(GCD(btsplit,Derivative(btsplit))) eq 0;
    uuval:=Polynomial(Rationals(),-Evaluate(Coefficient(BS[#BS-1],uu,0),[0,x]))/
        Integers()!(Coefficient(BS[#BS-1],uu,1));
    UVW:=[Evaluate(g,[uuval,x]):g in UVW];
    den:=LCM([Denominator(a): a in &cat[Coefficients(g):g in UVW]]);
    UVW:=[Polynomial(Integers(),den*g): g in UVW];
    return rec<fmt|
              f:=f,
              UVW:=UVW,
              bitangpol:=btsplit,
              extrapol:=extra,
              extraden:=extraden
            >;
end intrinsic;

intrinsic BadPrimes(btr::Rec)->RngIntElt
{return the primes of bad reduction of the curve (uses groebner basis
computation over Z)}
    f:=btr`f;
    return {c[1]: c in Factorization(&*[IntegerRing()!W[#W] where
        W:=GroebnerBasis([Derivative(f,i): i in [1,2,3]] cat [f, v-1]): v in OrderedGenerators(Parent(f))])};
end intrinsic;

intrinsic IntegralClosures(~btr::Rec : BadP:=[])
{Initialize the integral closure of ZZ in the bitangent algebra}
    g:=btr`bitangpol;
    x:=Parent(g).1;
    Fg := Factorisation(g);
    fct:=[f[1]: f in Fg];
    printf "Bitangent algebra splits as %o.\n",[Degree(f) : f in fct];
    btr`Os:=[ ];
    btr`FOs := [];
    thetas:=[* *];
    dd := 1;
    // Used to get monic defining polynomial so class group computation runs better.
    // Computing the maximal orders is slower but everything else is much faster.
    for gf in fct do
    L:=NumberField(gf:DoLinearExtension);
    dd := LCM([Denominator(d) : d in Eltseq(MinimalPolynomial(L.1))] cat [dd]);
    btr`theta_denom := dd;
    end for;
    //if dd gt 10^3 then
    //  	printf "scaling bitangpol root by %o\n", dd;
    //end if;
    printf "Computing maximal orders...";
    for gf in fct do
    L:=NumberField(gf:DoLinearExtension);
    L := NumberField(MinimalPolynomial(dd*L.1):DoLinearExtension); //monic defining poly 
    if #BadP gt 0 then
        OL:=MaximalOrder(L:Discriminant:=&*BadP*dd);
    else
        OL:=MaximalOrder(L:Discriminant:=2* &*BadPrimes(btr) * Integers()!LeadingCoefficient(g) * dd);
    end if;
    O2:=LLL(OL);
    FO2:=FieldOfFractions(O2);
    //theta:=FieldOfFractions(O2)!(L.1);
    theta:=FO2!(L.1/dd); // divided by dd to get root back.
    assert Evaluate(g,theta) eq 0;
    Append(~(btr`Os),O2);
    Append(~(btr`FOs),FO2);
    Append(~thetas,theta);
    end for;
    printf "done.\n";
    btr`thetas:=<t:t in thetas>;    
end intrinsic;

intrinsic InitAlgebra(~btr::Rec)
{Initialize the bitangent algebra and set up the isomorphism to the decomposed form}
    g:=Polynomial(Rationals(),btr`bitangpol);
    A<theta>:=quo<Parent(g)|g/LeadingCoefficient(g)>;
    d:=Degree(Modulus(A));
    M:=Matrix([&cat[Eltseq(t^i):t in btr`thetas]: i in [0..d-1]])^(-1);
    Sum:=CartesianProduct([Parent(t):t in btr`thetas]);
    iso:=map<A->Sum |
        a:-> <Evaluate(a,t): t in btr`thetas>,
        tp:-> A!Eltseq(Vector(&cat[Eltseq(t): t in tp])*M)>;
    A`AbsoluteMap:=iso;
    btr`A:=A;
end intrinsic;

intrinsic InitBadPrimes(~btr::Rec,Disc::RngIntElt)
{Computes a set of primes S such that local images of the Cassels map on the curve are unramified outside S}
    //Computes bad primes for descent/BM on the curve
    BadP := Set([ p[1] : p in Factorization(Disc) | p[2] ge 1 ]);
    BadP join:= {2};
    //Now collect bad primes from the linear form defining descent map
    uvw := btr`UVW;
    thetas := btr`thetas;
    ms := [ a : a in &cat[ Eltseq(Evaluate(uvw[i],thetas[j])) : i in [1..3], j in [1..#thetas] ] ];
    denom := LCM([ Denominator(a) : a in ms ]);
    //printf "scale UVW by %o to make all coefficients integral\n",denom;
    cf := GCD([ Integers()! (denom*a) : a in ms ]);
    Os := btr`Os;
    //printf "scaled UVW is divisible by %o\n\n", cf;
    /* 
    Let d be the rational number d = (denom/cf).
    The form d*uvw is integral and has the same image as uvw (after modding out by scalars).
    There may be (possibly nonprincipal) ideals P in some O that contain all coefficients of d*uvw (in the corresponding factor of L).
    The local image could be ramified at rational primes lying below such primes.
    For example if p splits as P*Q and all coefficients of uvw have val_P = 1 and val_Q = 0.
    We may be able to scale uvw by an element in O to remove some of these primes, but this would require principal ideal testing.
    This is done in cleanUVW() below.
    */
    id_uvws := [* ideal<Os[i] | [ denom*Evaluate(uvw[j],thetas[i])/cf : j in [1..3] ] > : i in [1..#Os]*];
    extrabadp := {};
    for p in Set(&cat[ PrimeFactors(Norm(I)) : I in id_uvws]) do
        vals := {};
        for i in [1..#Os] do
            for P in Factorization(p*Os[i]) do
                vals join:= { Valuation(id_uvws[i],P[1]) mod 2 };
                if #vals gt 1 then
                    extrabadp join:={p};
                    break;
                end if;
            end for;
        end for;
    end for;
    printf "Bad primes are %o\n", BadP;
    printf "Additional bad primes for UVW are %o\n",extrabadp diff BadP;
    BadP join:= extrabadp;
    btr`BadP := Sort(Setseq(BadP));
    btr`UVWconstant := cf;
    btr`UVWthetas := [* [ btr`Os[i] ! (denom*Evaluate(uvw[j],thetas[i])/cf) : j in [1..3] ] : i in [1..#btr`Os] *];
end intrinsic;

intrinsic SetNormConstant(~btr::Rec,c::RngIntElt)
{Set the norm constant (useful if it has already been computed)}
	S := btr`BadP;
	btr`NormConstant := c;
	btr`BadP:=Sort(Setseq(Set(S cat [p[1] : p in Factorization(c) | p[2] mod 2 eq 1])));
end intrinsic;

intrinsic InitNormConstant(~btr::Rec)
{Compute the norm constant (i.e., norm up to squares of odd degree points under the Cassels map}
    A:=btr`A;
    f:=btr`f;
    k:=BaseRing(Parent(f));
    _<Xt,Yt,Zt,Theta>:=PolynomialRing(k,4);
    g:=Parent(btr`bitangpol)!((btr`bitangpol) div Content(btr`bitangpol));
    UVWt:=[Evaluate(g,Theta): g in btr`UVW];
    L:=UVWt[1]*Xt+UVWt[2]*Yt+UVWt[3]*Zt;
    L:=L div Content(L);  
    //print "Computing the bitangent scheme:";
    BTscheme:=Resultant(L,Evaluate(Polynomial(BaseRing(Parent(Theta)),g),Theta),Theta);
    BTcontent:=Content(BTscheme);
    BTscheme:=BTscheme div BTcontent;
    btr`BTscheme:=Evaluate(BTscheme,OrderedGenerators(Parent(f))cat[0]);
    F:=Evaluate(f,[Xt,Yt,Zt]);
    //print "Computing splitting on projection of axes:";
    r1:=&*[d[1]: d in Factorisation(Resultant(F,BTscheme,Xt))];
    r2:=&*[d[1]: d in Factorisation(Resultant(F,BTscheme,Yt))];
    r3:=&*[d[1]: d in Factorisation(Resultant(F,BTscheme,Zt))];
    _<xx,yy>:=PolynomialRing(FieldOfFractions(k),2,"grevlex");
    h:=hom<Parent(Xt)->Parent(xx)|[xx,yy,1,0]>;
    I:=ideal<Parent(xx)|[h(r1),h(r2),h(r3),h(F)]>;
    //print "Computing Groebner basis to get degree 14 polynomial:";
    bs:=GroebnerBasis(I);
    BTsqrt:=[h: h in bs | TotalDegree(h) eq 14];
    assert #BTsqrt eq 1;
    BTsqrt:=BTsqrt[1];
    BTsqrt:=Numerator(Zt^14*Evaluate(BTsqrt,[Xt/Zt,Yt/Zt]));
    btr`BTsqrt:=Evaluate(BTsqrt,OrderedGenerators(Parent(f))cat[0]);
    kf<xf,yf>:=FunctionField(h(F));
    c:=BaseField(kf)!(Evaluate(BTscheme,[xf,yf,1,0])/Evaluate(BTsqrt,[xf,yf,1,0])^2);
    c:=Numerator(c)*Denominator(c); 
    P:=BTcontent*LeadingCoefficient(g);
    P:=Numerator(P)*Denominator(P);
    //Added by BC Dec23
    //use knowledge of bad primes to find the prime factors of the norm constant.
    S := btr`BadP;
    Ps:=Sign(P)*&*[p^(Valuation(P,p) mod 2):p in S];
    //printf "P = %o, c = %o, Ps = %o\n",P,c,Ps;
    if IsSquare(P*Ps) then 
        c:=Ps*c;
        //print "square free c:";
        cf := btr`UVWconstant;
        d := GCD(c,cf);
		d2 := d;
		while d2 gt 1 do
			d2 := GCD(cf,Integers()!(c/d));
			c := Integers()!(c/d2^2);
			d := GCD(cf,c);
		end while;
        for p in S do
            c := Integers()! (c/p^(2*(Valuation(c,p) div 2)));
        end for;
        c := SquareFree(c);
        //printf "c = %o\n",c;
        //print "Norm constant determined by bad primes for UVW\n";
    else
		Ps*:=&*[p[1]^(p[2] mod 2):p in TrialDivision(P*Ps,10^6) cat [<1,1>]];
		if IsSquare(P*Ps) then
			c:=Ps*c;
		else
			print "c=",c;
			print "P=",P;
			error "Sorry, cannot determine square-free part of P using trial division";
		end if;
	end if;
	btr`NormConstant:=c;
	btr`BadP:=Sort(Setseq(Set(S cat [p[1] : p in Factorization(c) | p[2] mod 2 eq 1])));
end intrinsic;

intrinsic CleanUVW(~btr::Rec)
{Uses principal ideal testing to remove large primes from UVW where possible.
This will require full effective computation of the Class group (can be avoided)} 
    uvw := btr`UVW;
    UVWthetas := [* *];
    thetas := btr`thetas;
    ms := [ a : a in &cat[ Eltseq(Evaluate(uvw[i],thetas[j])) : i in [1..3], j in [1..#thetas] ] ];
    denom := LCM([ Denominator(a) : a in ms ]);
    cf := GCD([ Integers()! (denom*a) : a in ms ]);
    UncleanablePs := { 2 } join { p : p in btr`BadP | Valuation(Discrim(btr`f),p) ne 0 };
    //UncleanablePs will be 'bad' even if we remove them from UVW
    CleanedPs := {};
    NewBadPs := {};
    //Keep track of primes we have removed and introduced into the norm constant
    for i in [1..#btr`Os] do
        O := btr`Os[i];
        uvwa := O!1;
        id_uvw := ideal<O | [ denom*Evaluate(uvw[j],thetas[i])/cf : j in [1..3] ] >;
        printf "Computing class group of O_i: deg = %o, log(disc) = %o: ", Degree(O), RealField(4)!Log(Abs(Discriminant(O)));
        time CO,mo := ClassGroup(O);
        printf "  Class group size = %o\n", Order(CO);
        Ps := Factorization(id_uvw);
        printf "  Using PID tests to remove factors from uvw...";
        for P in Ps do
            oP := Order(P[1] @@ mo);
            if P[2] mod oP eq 0 then
                // we can remove this factor from UVW
                _,a := IsPrincipal(P[1]^oP);
                uvwa *:= a^(P[2] div oP);
                // when we scale uvw[i] by uvwa we change the norm constant
                btr`NormConstant := SquareFree(btr`NormConstant * Norm(a)^(P[2] div oP)); // we know some factors of Norm(a), so this could be done more efficiently if needed.
                p := Characteristic(ResidueClassField(P[1]));
                CleanedPs join:= {p};
            else
                smallerP := (P[1] @@ mo) @ mo; // A smaller prime equivalent to P[1]
                _,a := IsPrincipal(P[1]/smallerP);
                //Note: This smaller prime may be above 2, in which case we might make computing the local image at 2 harder. It would be possible to select smallerP to be an odd prime of good reduction, which might be the right thing to do
                uvwa *:= a^(P[2]);
                na := Norm(a);
                btr`NormConstant := SquareFree(btr`NormConstant * Numerator(na)^(P[2] mod 2));
                btr`NormConstant := SquareFree(btr`NormConstant * Denominator(na)^(P[2] mod 2));
                p := Characteristic(ResidueClassField(P[1]));
                CleanedPs join:= {p};
                NewBadPs := { p[1] : p in Factorization(Norm(smallerP)^(P[2] mod 2))};
                if #NewBadPs gt 0 then
                    //printf "New bad primes: %o\n", NewBadPs;
                end if;
            end if;
        end for;
        printf "done.\n";
        //printf "squarefree a = %o\n", SquareFree(Denominator(Norm(uvwa)*Numerator(Norm(uvwa))));
        UVWthetas cat:= [* [ O ! (denom*Evaluate(uvw[j],thetas[i])/cf/uvwa) : j in [1..3] ] *];
        id1 := ideal<O | [ denom*Evaluate(uvw[j],thetas[i])/cf/uvwa : j in [1..3] ] >;
        Sid1 := { Characteristic(ResidueClassField(P)) : P in Support(id1) };
        // any p in the support of id1 is still a bad prime.
        UncleanablePs join:= { p : p in CleanedPs | p in Sid1 };
    end for;
    btr`BadP := [ q : q in btr`BadP | not q in (CleanedPs diff UncleanablePs)];
    btr`BadP := Sort(Setseq(Set(btr`BadP) join NewBadPs));
    btr`UVWthetas := UVWthetas;
    printf "Removing %o from bad primes\n",CleanedPs diff UncleanablePs;
    printf "Added bad primes : %o\n", NewBadPs;
end intrinsic;

localrec:=recformat<
    gs:SeqEnum,
    thetap:Tup,
    AtoEs:SeqEnum,
    toE:List,
    Ps:List,
    lmaps:SeqEnum,
    symbols:AlgMatElt,
    RelsVp:SeqEnum,
    locmapfactors:SeqEnum,
    direct_sum_map:Map,
    NormConstant:RngElt,
    deg2images:SetEnum,
    deg1images:SetEnum,
    deg3images:SetEnum,
    toH1loc:Map,
    normmap:Map,
    FakeH1toH1loc:Map,
    galoiscands:SeqEnum,
    OstoVp: Map,
    ImRelsVp: SeqEnum,
    VptoVpmodQp: Map,
    IsUnram: BoolElt,
    Tamagawa1: BoolElt
    >;

intrinsic InitLocal(~btr::Rec,P::RngIntElt:NeedSymbols:=true,workprec:=50)
{Initialize local datastructures at P}
    if not(assigned btr`locdata) then
        btr`locdata:=AssociativeArray(Integers());
    end if;
    Qp:=pAdicField(P);
    Zp:=IntegerRing(Qp);
    pi:=UniformizingElement(Zp);
    RCF:=ResidueClassField(Zp);
    gs:=[];
    E:=[* *];
    toE:=[* *];
    bigP:=[* *];
    lmaps:=[];
    //with the code below, the local factorization should pair up with
    //the global factorization of the bitangent polynomial (as implicitly
    //given by btr`thetas)
    for i in [1..#btr`Os] do
        O:=btr`Os[i];
        FO:=btr`FOs[i];
        theta:=btr`thetas[i];
        Ps:=Setseq(Support(P*O));
		completions := [];
		selmaps := [];
		for p in Ps do
			Eij,toEij:= Completion(FO,p:Precision:=RamificationDegree(p)*workprec);
			_,m := Local2Selmer(FO,p,Eij,toEij);
			completions cat:= [<Eij,toEij>];
			selmaps cat:= [ m ];
		end for;
        Es_i:=[*t[1]: t in completions*];
        toEs_i:=[*t[2]: t in completions*];
        gs_i:=[MinimalPolynomial(toE(theta),Qp): toE in toEs_i];
        for j in [1..#gs_i] do
            if gs_i[j] eq 0 then
                // BC edit - fix stupid problem with MinimalPolynomial...
                gs_i[j]:=MinimalPolynomial(Qp!0);
            end if;
        end for;
        lmaps cat:=selmaps;
        gs cat:=gs_i;
        E cat:=Es_i;
        toE cat:=toEs_i;
        bigP cat:=[*p: p in Ps*];
    end for;
    Qp:=PrimeField(E[1]);
    Zp:=IntegerRing(Qp);
    pi:=UniformizingElement(Zp);
    RCF:=ResidueClassField(Zp);
    gs:=[Polynomial(Qp,a):a in gs];
    thetap:=<Roots(Polynomial(E[i],gs[i]))[1][1]:i in [1..#gs]>;
    A:=btr`A;
    AtoEs:=[hom<A->E[i]|thetap[i]>: i in [1..#gs]];
  
    locmapfactors:=[];
    i:=1;
    for t in btr`thetas do
        d:=Degree(Parent(t));
        dloc:=0;
        L:=[PowerStructure(Map)| ];
        while dloc lt d do
            dloc+:=Degree(gs[i]);
            tp:=thetap[i];
            i+:=1;
            h:=hom<Parent(t)->Parent(tp)| tp*btr`theta_denom>;
            // Note: the d = btr`theta_denom is here because the defining polys of the Os are min polys of d*theta
            //[RelativePrecision(Evaluate(MinimalPolynomial(t),tt)) : tt in thetap ];
            assert RelativePrecision(Evaluate(MinimalPolynomial(t),tp)) le 3;
            //BC Edit: this assertion is failing sometimes when it is 1 instead of 0
            Append(~L,h);
        end while;
        Append(~locmapfactors,L);
    end for;
    cartprod:=CartesianProduct([Codomain(m): m in lmaps]);
    bigS:=AbelianGroup(&cat[AbelianInvariants(Codomain(a)): a in lmaps]);
    tuptobigS:=func<c| bigS! (&cat[Eltseq(a): a in c]) >;
    indices:=[1] cat [#AbelianInvariants(Codomain(lmaps[i])):i in [1..#lmaps]];
    indices:=[&+indices[1..i]:i in [1..#indices]];

    function bigStotup(a)
        L:=Eltseq(a);
        return <Codomain(lmaps[j])!L[indices[j]..indices[j+1]-1]:
                                            j in [1..#indices-1]>;
    end function; 

    direct_sum_map:=map<cartprod->bigS | a:->tuptobigS(a), b:->bigStotup(b)>;
    SQp,mSQp:=pSelmerGroup(2,Qp);
    H1loc,toH1loc:=quo<bigS|[tuptobigS(<lmaps[i](g@@mSQp):i in [1..#lmaps]>):g in
                                    OrderedGenerators(SQp)]>;
    normmap:=hom<H1loc->SQp | [&+[mSQp(Norm(a[i]@@lmaps[i],Qp)) : i in [1..#lmaps] ]
                   where a:=bigStotup(g@@toH1loc):g in OrderedGenerators(H1loc)]>;

    cp:=Domain(direct_sum_map);
    scp:=Codomain(direct_sum_map);
    zero:=cp!<C!0: C in Components(cp)>;
    prefixlength:=0;
    totallength:=NumberOfComponents(cp);
    maps:=[PowerStructure(Map)|];
    for lm in locmapfactors do
        length:=#lm;
        prefix:=<zero[i]: i in [1..prefixlength]>;
        postfix:=<zero[i]: i in [prefixlength+length+1..totallength]>;
        Append(~maps,map<Domain(lm[1])->cp | a:->prefix cat <lmaps[prefixlength+i](lm[i](a)) : i in [1..length]> cat postfix>);
        prefixlength+:=length;
    end for;
    OstoVp := map<CartesianProduct([FO : FO in btr`FOs]) -> scp | x :-> &+[ x[i]@maps[i]@direct_sum_map : i in [1..#maps]] >;
	// The map res_p : O_L -> LP/LP^2 
    modQp := map<PowerStructure(Tup)->H1loc| a:->toH1loc(tuptobigS(a))>;
    VptoVpmodQp := Inverse(direct_sum_map)*modQp;
	symbols := Matrix(GF(2),0,0,[]);
	if NeedSymbols then
		printf " computing Hilbert Symbols...";
		symbolMats:=[* *];
		for j in [1..#bigP] do
			// Get the matrix representing Hilbert symbol on K_P/K_P^*2
			modsqmap:=lmaps[j];
			KP2 := Codomain(modsqmap);
			plc:=bigP[j];
    		compl:=toE[j];
    		mat := [];
    		for s in [1..Ngens(KP2)] do
    			for t in [1..s] do
    				mat cat:= [ HilbertSymbol(KP2.s@@modsqmap@@compl,KP2.t@@modsqmap@@compl,plc) eq -1 select GF(2)!1 else GF(2)!0];
    			end for;
    		end for;
    		symbolMats cat:= [* SymmetricMatrix(GF(2),mat) *];
    	end for;
    	symbols := symbolMats[1];
    	for j in [2..#symbolMats] do
    		symbols := DiagonalJoin(symbols,symbolMats[j]);
    	end for;
    end if;	
  
    btr`locdata[P]:=rec<localrec|
        gs:=gs,
        thetap:=thetap,
        AtoEs:=AtoEs,
        Ps:=bigP,
        toE:=toE,
        symbols:=symbols,
        locmapfactors:=locmapfactors,
        lmaps:=lmaps,
        direct_sum_map:=direct_sum_map,
        toH1loc:=map<PowerStructure(Tup)->H1loc| a:->toH1loc(tuptobigS(a))>,
        normmap:=normmap,
        OstoVp:=OstoVp,
        VptoVpmodQp:=VptoVpmodQp
        >;
end intrinsic;

intrinsic IsLocalImageUnramified(~btr::Rec,P::RngIntElt : CheckModel := false)
{Tries to find a point randomly at and see if the image is unramified. Useful for places
where the map is known to be constant. Result is set as a flag}
	if CheckModel then
		C := Curve(ProjectiveSpace(Rationals(),2),btr`f);
		RM := RegularModel(C,P);
		if Order(ComponentGroup(RM)) mod 2 eq 0 then
			btr`locdata[P]`IsUnram := false;
			btr`locdata[P]`Tamagawa1 := false;
			printf "  Tamagawa even, valuation = %o\n", Valuation(Discrim(btr`f),P);
            return; //bail on even tamagawa number
		else
			btr`locdata[P]`Tamagawa1 := true;
			btr`Tamagawa1 cat:= [P];
			printf "  Tamagawa odd, valuation = %o\n", Valuation(Discrim(btr`f),P);
		end if;
	end if;
    RandomPoints(~btr,P : N := 10, Bail := 50);
    //printf "number local ims found = %o\n", #btr`locdata[P]`deg1images;
    if #btr`locdata[P]`deg1images eq 0 then
        // will need to compute local image systematically
        btr`locdata[P]`IsUnram := false;
    else
        impt := Random(btr`locdata[P]`deg1images);
        lmaps := btr`locdata[P]`lmaps;
        valp := [ Valuation(Domain(f)!P) mod 2 : f in lmaps ];
        valimpt := [ Valuation(impt[i] @@ lmaps[i]) mod 2 : i in [1..#lmaps] ];
        if valimpt eq valp then
            printf "potentially unramified at p = %o",P;
        end if;
        if valimpt eq [ 0 mod 2 : f in lmaps ] then //or valimpt eq valp then
            btr`locdata[P]`IsUnram := true;
        else
            btr`locdata[P]`IsUnram := false;
        end if;
    end if;
end intrinsic;

intrinsic InitReal(~btr::Rec : prec:=1000)
{Initialize local data structure for the archimedean place}
    signmaps:=[PowerStructure(Map)|];
    UVWr:=[];
    for i in [1..#btr`thetas] do
    	theta := btr`thetas[i];
        K:=Parent(theta);
        plcs:=RealPlaces(K);
        UVWt := btr`UVWthetas[i];
        UVWr cat:=[[Evaluate(c,p:Precision:=prec): c in UVWt]:p in plcs];
        G:=AbelianGroup([2: i in [1..#plcs]]);
        signmap:=map<K->G | a:->[Sign(Evaluate(a,p:Precision:=prec)) eq 1 select 0 else 1 : p in plcs]>;
        Append(~signmaps,signmap);
    end for;
    bigG:=AbelianGroup(&cat[AbelianInvariants(Codomain(s)): s in signmaps]);
    i:=0;
    bigsignmaps:=[PowerStructure(Map)|];
    for signmap in signmaps do
        G:=Codomain(signmap);
        Append(~bigsignmaps,signmap*hom<G->bigG | [bigG.(i+j): j in [1..#AbelianInvariants(G)]]>);
        i+:=#AbelianInvariants(G);
    end for;
    btr`signmaps:=bigsignmaps;
    RR:=RealField(prec);
    RRx<xR>:=PolynomialRing(RR);
    pts:=[];
    F:=btr`f;
    if Evaluate(F,[1,0,0]) eq 0 then
        Append(~pts,[RR|1,0,0]);
    end if;
    pts cat:=[ [r[1],1,0]: r in Roots(Evaluate(F,[xR,1,0]))];
    dFx:=Derivative(F,1);
    dFy:=Derivative(F,2);
    R:=SquarefreePart(Resultant(dFx,dFy,1));
    ycands:=Roots(Evaluate(R,[0,xR,1]));
    for yc in ycands do
        pts cat:=[[xc[1],yc[1],1]: xc in Roots(Evaluate(F,[xR,yc[1],1]))];
    end for;
    images:={};
    for p in pts do
     	imp := [ Sign(&+[p[i]*uvw[i] : i in [1..3]]) : uvw in UVWr ];
     	if 0 in imp then
    		imp[Index(imp,0)] := Sign(btr`NormConstant)*&*[imp[j] : j in [1..#imp] | j ne Index(imp,0)];
    	end if;
        Include(~images,bigG!bigG![a eq 1 select 0 else 1:a in imp]);
    end for;
    btr`RealImage:=images; 
    VinfmodR,VinftoVinfmodR := quo< bigG | &+[ g : g in OrderedGenerators(bigG) ] >;
    btr`locdata[-1]:=rec<localrec|
            OstoVp:=map<CartesianProduct([FO : FO in btr`FOs])->bigG | x:-> &+[x[i]@bigsignmaps[i] : i in [1..#bigsignmaps]] >,
            VptoVpmodQp:=VinftoVinfmodR,
            deg1images:=images
            >;
end intrinsic;

// Global Data:
 globalrec:=recformat<
 					 BigRM:  	ModMatFldElt,
					 BadPrimes: SeqEnum,
					 kerRM:		SeqEnum,
					 Rels:		SeqEnum,
					 Relspace:  ModTupFld,
					 LS2Nm1:	ModTupFld,
					 nc: 		ModTupFldElt
					>;

intrinsic InitGlobal(~btr::Rec : DegBound := 14)
{Computes 'relations' (elements in O_L) and vectors describing linear combinations of these that result in elements of L(S,2) }
    S := btr`BadP;
    Rels := [ ];
    DimKS2s := [];
    Op := CartesianProduct([ FO : FO in btr`FOs]);
    function OpBang(alpha,i)
        //printf "banging alpha = %o, in O = %o, Opi = %o", alpha,Parent(alpha),Op[i];
        return Op ! (< Op[j] ! 1 : j in [1..i-1] > cat < Op[i] ! alpha > cat < Op[j] ! 1 : j in [i+1..NumberOfComponents(Op)] >);
    end function;
    bigOs := [ O : O in btr`Os | Degree(O) gt DegBound];
    if #bigOs gt 0 then
        O := bigOs[1];
        printf "Conditional class group of degree %o field, log(disc) = %o: \n", Degree(O), RealField(4)!Log(Abs(Discriminant(O)));
        time CO,mCO := ClassGroup(O);
        FB := FactorBasis(O);
        NFB := [ Norm(p) : p in FB ];
        FBQ := [ PrimeFactors(Norm(p))[1] : p in FB ];
    else
        FB := [];
        FBQ := S;
    end if;
    //We now construct a matrix bigRM whose
        //rows correspond to elements of Oi for some i
        //columns correspond to the prime ideals in FactorBasis of the large degree O and primes in S and one column for sign
        //entries give the valuations of the elements (or their norm) at the corresponding prime (for sign this means sign of the norm)
    bigRM := [];
    for O in btr`Os do
        //find index of O in the CartesianProduct Op
        indO := [ i : i in [1..NumberOfComponents(Op)] | DefiningPolynomial(O) eq DefiningPolynomial(Op[i]) ];
        assert #indO eq 1;
        indO := indO[1];
        if Degree(O) le DegBound then // Adjust this degree as desired. Currently d = 28 means it will do full Selmer group computation (slow!)
            printf "Computing K(S,2) for a factor of degree %o, log(disc) %o: ", Degree(O),RealField(4)!Log(Abs(Discriminant(O)));
            sel,tosel,rw1,rw2 := pSelmerGroup(2,Support(&*S*O) : Raw := true);
            printf "done. Now getting relations\n"; //should use raw data to speed this up...
            dim := Ngens(sel);
            for g in OrderedGenerators(sel) do
            	alpha := g@@tosel;
            	Rels cat:= [ OpBang(alpha,indO) ];
				Na := Norm(alpha);
            	bigRM cat:= [ GF(2)!0 : i in [1..#FB] ] cat [ GF(2) ! Valuation(Na,q) : q in S ];
				if Sign(Na) eq 1 then
					bigRM cat:= [ GF(2) ! 0 ];
				else
					bigRM cat:= [ GF(2) ! 1 ];
				end if;
			end for;
			DimKS2s cat:= [dim];
        else
            // O has large degree so we use avoid full computation.
            printf "Computing subset of K(S,2) for a factor of degree %o, log(disc) %o \n", Degree(O), RealField(4)!Log(Abs(Discriminant(O)));
            CO,mCO := ClassGroup(O);
            //don't compute unit group.
            RM := RelationMatrix(O);
            RM2mat := Matrix(GF(2),NumberOfRows(RM),NumberOfColumns(RM),[ GF(2) ! a : a in Eltseq(RM) ]);
            dim := NumberOfRows(RM2mat);
            //DimKS2s cat:= [NumberOfRows(RM2mat)];
            RM2 := [];
            relsO := Eltseq(Relations(O)[1]);
            for i in [1..NumberOfRows(RM2mat)] do
                Rels cat:= [ OpBang(relsO[i],indO) ];
                Na := Norm(relsO[i]);
                bigRM cat:= Eltseq(RM[i]) cat [ Valuation(Na,p) : p in S ];
                if Sign(Na) eq 1 then
                    bigRM cat:= [ GF(2) ! 0 ];
                else
                    bigRM cat:= [ GF(2) ! 1 ];
                end if;
            end for;

            DimKS2s cat:= [dim];
        end if;
    end for;
    bigRM := Matrix(GF(2),&+DimKS2s,#FB+#S+1,bigRM);
    //Remove columns of RM2 corresponding to ideals above primes in S to allow for ramification there
    FBQcols := #FBQ;
    if #bigOs ge 1 then
    for j in Reverse([ i : i in [1..#FBQ] | FBQ[i] in S ]) do
        RemoveColumn(~bigRM,j);
        FBQcols -:= 1;
    end for;
    Nc := Codomain(bigRM) ! ([ GF(2)!0 : j in [1..FBQcols] ] cat [ GF(2)!(Valuation(btr`NormConstant,p) mod 2) : p in S ] cat [ Sign(btr`NormConstant) eq 1 select GF(2)! 0 else GF(2)!1]);
    else
      Nc := Codomain(bigRM) ! ( [ GF(2)!(Valuation(btr`NormConstant,p) mod 2) : p in S ] cat [ Sign(btr`NormConstant) eq 1 select GF(2)! 0 else GF(2)!1]);
    end if;
  	//preimages of nc are unramified outside S elements of norm = c mod squares.
    // RM_S := Submatrix(bigRM,[1..NumberOfRows(bigRM)],[1..#FBQcols]); // Matrix whose kernel consists of unramified outside S elements
    // RM_N := Submatrix(bigRM,[1..NumberOfRows(bigRM)],[#FBQcols+1..NumberOfColumns(bigRM)]); // Matrix whose kernel is norm = square on S
    K := Kernel(bigRM);
    // elements of the form PowerProduct(Rels,[ Integers()! a : a in Eltseq(K.i)]) ) have square norm and are unramified outside S (note that Rels are stored as elements in Op and cannot be multiplied directly.
    
    /*functions below only used for testing.
    function MyPowerProd(rs,seq)
        return < &*[ rs[e][i] : e in [1..#seq] | seq[e] ne 0 ] : i in [1..#btr`Os] >;
    end function;
    function MyNorm(a)
        return &*[ Norm(a[i]) : i in [1..#btr`Os] ];
    end function;
    function CheckThatWeAreInLS2()
    //This checks that the elements in BK correspond to elements of LS2 by explicitly computing these elements, their norms and checking valuations.
    //This may be very slow if bitang algebra does not split...
        flag := true;
        for a in [1..Dimension(K)] do
            ell := MyPowerProd(Rels,Eltseq(K.a));
            if not IsSquare(MyNorm(ell)) then
                printf "Problem at K.%o\n",a;
                flag;
            end if;
            for P in FB do
                if not 0 in [ Norm(P) mod p : p in S ] then
                    if (Valuation(ell[3],P) mod 2) eq 1 then
                        printf "Problem at K.%o with valuation at %o\n",a,P;
                        flag := false;
                    end if;
                end if;
            end for;
        end for;
        return flag;
    end function;
    */
    btr`globaldata := rec<globalrec|
    			  //BigRM := bigRM,
    			  Relspace := Domain(bigRM),
                  BadPrimes := S,
                  kerRM := Basis(K),
                  LS2Nm1 := K,
                  Rels := Rels,
                  nc := Nc
                >;            
end intrinsic;

intrinsic IntersectCosets(V,W,Amb)->Tup
{Intersection of affine subspaces:
for V=<Vspace,v> and W=<Wspace,w>, compute V+v meet W+w}
	// V[1],W[1] subspaces of Amb
	// Computes intersection of the affine spaces V[1]+V[2] and W[1]+W[2]
  if #V eq 0 or #W eq 0 then
    return <>;
  end if;
  V1 := V[1];
  v1 := V[2];
  V2 := W[1];
  v2 := W[2];
  // we want to find  ( V1 + v1 ) meet ( V2 + v2)
  VW,i1,i2 := DirectSum(V1,V2);
  p1 := Inverse(i1); p2 := Inverse(i2); 
  dif := hom< VW -> Amb | [ -p1(VW.i) : i in [1..#Generators(V1)] ] cat [ p2(VW.i) : i in [#Generators(V1)+1..#Generators(VW)] ] >;
  if HasPreimage(v1-v2, dif) then
    alpha := v1 + p1((v1-v2) @@ dif);
    return <V1 meet V2,alpha>;
  else
    return <>;
  end if;
end intrinsic; //IntersectCosets

intrinsic InitGlobal2(~btr::Rec)
{}
	//The same as InitGlobal above, but computes full Selmer groups of the fields
	//Should be the same as running InitGlobal with DegreeBound = 28
    S := btr`BadP;
    Rels := [];
    RelSpaces := [];
    KS2s := [];    
    Op := CartesianProduct([ FO : FO in btr`FOs]);
    function OpBang(alpha,i)
        //printf "banging alpha = %o, in O = %o, Opi = %o", alpha,Parent(alpha),Op[i];
        return Op ! (< Op[j] ! 1 : j in [1..i-1] > cat < Op[i] ! alpha > cat < Op[j] ! 1 : j in [i+1..NumberOfComponents(Op)] >);
    end function;
    for O in btr`Os do
        indO := [ i : i in [1..NumberOfComponents(Op)] | DefiningPolynomial(O) eq DefiningPolynomial(Op[i]) ];
        assert #indO eq 1;
        indO := indO[1];
        printf "Computing K(S,2) for a factor of degree %o, log(disc) = %o...\n", Degree(O),RealField(4)!Log(Abs(Discriminant(O)));
        sel,tosel,rw1,rw2 := pSelmerGroup(2,Support(&*S*O) : Raw := true);

        Relspacei := KSpace(GF(2),Dimension(Codomain(rw1)));
        KS2s cat:= [sub<Relspacei | [ Eltseq(sel.i @ rw1) : i in [1..Ngens(sel)]] >];
        RelSpaces cat:= [Relspacei];
        Rels cat:= [OpBang(alpha,indO) : alpha in Eltseq(rw2) ];
	end for;
	Relspace,maps := DirectSum(RelSpaces);
	LS2 := sub< Relspace | &cat[ [ KS2s[i].j @ maps[i] : j in [1..Dimension(KS2s[i])] ] :   i in [1..#KS2s] ] >;
	QS2 := KSpace(GF(2),#S+1);
	// Now compute kernel of norm.
	function relnmS(alpha)
		nms := [ Norm(alpha[i]) : i in [1..#btr`Os] ];
		alphaInQS2 := [];
		for p in S do
			alphaInQS2 cat:= [ &+[ Valuation(a,p): a in nms ] mod 2 ];
		end for;
		alphaInQS2 cat:= [ &*[Sign(a) : a in nms] eq 1 select 0 else 1 ];
		return QS2 ! alphaInQS2;
	end function;
	Nm := hom< Relspace -> QS2 | [ relnmS(r) : r in Rels ]>;
	NmS := hom< LS2 -> QS2 | [ Nm(LS2.i) : i in [1..Dimension(LS2)] ] >;
	cinQS2 := QS2 ! ([ Valuation(btr`NormConstant,p) mod 2 : p in S] cat [ Sign(btr`NormConstant) eq 1 select 0 else 1 ]);
	Nm1 := Kernel(Nm);
	if HasPreimage(cinQS2,Nm) then
		Nc := cinQS2 @@ Nm;
		printf "Norm equation has no solution.\n";
	else
		Nc := Relspace!0;
	end if;
	Cos := IntersectCosets(<Nm1,Nc>,<LS2,LS2!0>,Relspace);
	if #Cos eq 0 then
		printf "Norm equation has no solution unramified outside S.\n";
		LS2Nm1 := Nm1 meet LS2;
	else
		LS2Nm1 := Cos[1];
		Nc := Cos[2];
	end if;
	btr`globaldata := rec<globalrec|
			  //BigRM := bigRM,
			  Relspace := Relspace,
			  BadPrimes := S,
			  kerRM := Basis(LS2Nm1),
			  LS2Nm1 := LS2Nm1,
			  Rels := Rels,
			  nc := Nc
			>;            
end intrinsic;

intrinsic InitGlobalFromSUnits(~btr:: Rec, SUnits:: List)
{Initialize Sunit data with given s-units. The S-units are provided by a list
of sequences (one for each constituent of the algebra) of S-units in a constituent.
The routine constructs the direct product of the S-unit groups.
}
    S := btr`BadP;
    Rels:=[];

    for u in SUnits do 
    for i in [1..#btr`Os] do
        Append(~Rels,<j eq i select u[i] else btr`Os[i]!1 : j in [1..#btr`Os]>);
    end for;
    end for;
    Relspace := KSpace(GF(2),#Rels);
    Nms:=[&*[Norm(a): a in r]: r in Rels];
    SQ:=&join[{f[1]: f in Factorization(SquareFree(Numerator(n))*SquareFree(Denominator(n)))}:n in Nms];
    //SQ:=&join[{f[1]: f in Factor(n)}:n in Nms];
    K:=Kernel(Matrix(GF(2),[[Valuation(u,p): p in SQ] cat [u lt 0 select 1 else 0]: u in Nms]));

    btr`globaldata := rec<globalrec|
                    BadPrimes := S,
                    kerRM := Basis(K),
                    LS2Nm1 := K,
                    Rels := Rels
                >;
end intrinsic;

//S data: 
//combines the local data at the primes of S and computes HS on prod_{p in S}Vp
Srec:=recformat<
						VSpdtoVS: 			Map,
						VSpdtoVSmodQps: Map,
						OstoLS:					Map,
						SHilbSym:				AlgMatElt,
						Unobstructed: 	ModTupFld,
						RelsToVSmodQpsmat: ModMatFldElt,
						UnobstructedLIs: SetEnum,
						UnobstructedPicLIs : Tup,
						UsefulPrimes: SetEnum
					 >;
					 

intrinsic Sdata(~btr,S)
{}
    VSpd := CartesianProduct([ Codomain(btr`locdata[P]`OstoVp) : P in (S cat [-1]) ]);
    VS := KSpace(GF(2),&+[ Ngens(VSpd[i]) : i in [1..NumberOfComponents(VSpd)]]);
    VSmodQps := KSpace(GF(2),&+[ Ngens(Codomain(btr`locdata[P]`VptoVpmodQp)) : P in (S cat [-1]) ]);
    indices := [1] cat [Ngens(VSpd[i]) : i in [1..NumberOfComponents(VSpd)]];
    indices:=[&+indices[1..i]:i in [1..#indices]];
    function bigVStotup(a)
        // Used to construct the isomorphism and inverse between VSpd and VS
        L:=Eltseq(a);
        return <VSpd[j]!L[indices[j]..indices[j+1]-1]: j in [1..#indices-1]>;
    end function;
    VSpdtoVS := map< VSpd -> VS | x :-> VS ! &cat[ Eltseq(x[i])  : i in [1..NumberOfComponents(VSpd)]], y :-> bigVStotup(y) >;
    VSpdtoVSmodQps := map< VSpd -> VSmodQps | x :-> &cat[ Eltseq(x[i] @ [ btr`locdata[P]`VptoVpmodQp : P in (S cat [-1])][i]) : i in [1..#(S cat [-1])] ]>;
    OstoLS := map< CartesianProduct([FO : FO in btr`FOs]) -> VS | x :-> (VSpd ! < x @ btr`locdata[P]`OstoVp : P in (S cat [-1]) >) @ VSpdtoVS >;

    //Now Get HS matrix on VS, which is the sum of the local Hilbert symbols.
    assert S[1] eq 2;
    HSmat := btr`locdata[2]`symbols;
    for p in [ S[i] : i in [2..#S] ] do
    	HSmat := DiagonalJoin(HSmat,btr`locdata[p]`symbols);
    end for;
    //add in for Real places
    for i in [1..Ngens(VSpd[NumberOfComponents(VSpd)])] do
    	HSmat := DiagonalJoin(HSmat,Matrix(GF(2),1,1,[1]));
    end for;
     btr`Sdata := rec<Srec|
                            VSpdtoVS:=VSpdtoVS,
                            VSpdtoVSmodQps:=VSpdtoVSmodQps,
                            OstoLS:=OstoLS,
                            //SHilbSym:=bigGram
                            SHilbSym := HSmat
                         >;
    end intrinsic;

intrinsic UnobstructedClasses(~btr::Rec,S2::SeqEnum)
{}
    OstoLS := btr`Sdata`OstoLS;
    VS := Codomain(OstoLS);
    VSmodQps := Codomain(btr`Sdata`VSpdtoVSmodQps);
    S := S2;
    RelsToVSmat := Matrix(GF(2),#btr`globaldata`Rels,0,[]);
    RelsToVSmodQpsmat := Matrix(GF(2),#btr`globaldata`Rels,0,[]);
    // Construct the matrix mapping 'relation space' to the product of the localizations mod squares (and similarly mod squares and scalars)
    for p in S do
    	RelsToVSmat := HorizontalJoin(RelsToVSmat,Matrix(GF(2),[ Eltseq(r) : r in btr`locdata[p]`RelsVp ]));
    	RelsToVSmodQpsmat := HorizontalJoin(RelsToVSmodQpsmat,Matrix(GF(2),[ Eltseq(r @ btr`locdata[p]`VptoVpmodQp) : r in btr`locdata[p]`RelsVp ]));
    end for;
    RelsR := [ r @ btr`locdata[-1]`OstoVp : r in btr`globaldata`Rels ];
    RelsToVSmat := HorizontalJoin(RelsToVSmat,Matrix(GF(2),[ Eltseq(r) : r in RelsR]));
    RelsToVSmodQpsmat := HorizontalJoin(RelsToVSmodQpsmat,Matrix(GF(2),[ Eltseq(r @ btr`locdata[-1]`VptoVpmodQp ) : r in RelsR ]));
    /*Here is an annoying thing in magma:
    An mxn matrix over GF(p) normally has Type ModMatFldElt, except when m = n in which case it has Type AlgMatElt
    It can sometimes happen that the matrices above coincidentally have m = n, in which case the type will change.
    This causes an error when trying to put them in the record (last line of the intrinsic).
    Still thinking how to work around this annoyance.
    */
    Ks := Matrix(GF(2),#btr`globaldata`kerRM,#btr`globaldata`Rels,&cat[ Eltseq(k) : k in btr`globaldata`kerRM]);
    KerRmToVSmat := Ks*RelsToVSmat; // Matrix whose i-th row is the image of kerRM[i] in VS;
    ImLS2_N1 := Image(KerRmToVSmat);// to survive Brauer must be orthogonal to ImLS2_N1 with respect to Hilbert Symbol pairing.
    ImLS2gram := Transpose(Matrix(GF(2),Dimension(ImLS2_N1),Dimension(VS),&cat[ Eltseq(ImLS2_N1.i) : i in [1..Dimension(ImLS2_N1)]])*btr`Sdata`SHilbSym);
    LS2_N1perp := Kernel(ImLS2gram);//Subspace of VS orthogonal to (a subgroup of) LS2_N1 
    LS2_N1perpmodQps := sub< Codomain(btr`Sdata`VSpdtoVSmodQps) | [ v @ Inverse(btr`Sdata`VSpdtoVS) @ btr`Sdata`VSpdtoVSmodQps : v in Generators(LS2_N1perp)] >;// Image of the subspace after modding out by scalars
    btr`Sdata`Unobstructed := LS2_N1perpmodQps;
    btr`Sdata`RelsToVSmodQpsmat :=  RelsToVSmodQpsmat;
end intrinsic;

intrinsic UnobstructedLocalImages(~btr::Rec,S2::SeqEnum)
{}
    S := S2;
    for p in S do
        printf " p = %o image size %o\n", p, #btr`locdata[p]`deg1images;
    end for;
    printf " p = -1 image size %o\n", #btr`locdata[-1]`deg1images;

    muS := CartesianProduct(< btr`locdata[P]`deg1images : P in (S cat [-1]) >);
    // If S is large we may need to use more intelligent approach, but for now just check each element in muS to see if it lies in the unobstructed subspace.
    printf "Checking which local images are obstructed; #muS = %o\n", #muS;
    function imptS(pt)
        //the image of a pt in muS in VSmodQps
        return ( Domain(btr`Sdata`VSpdtoVSmodQps) ! (< pt[i] @ btr`locdata[S[i]]`direct_sum_map : i in [1..#S] > cat < pt[#S+1] >) ) @ btr`Sdata`VSpdtoVSmodQps;
    end function;
    survived := { pt : pt in muS | imptS(pt) in btr`Sdata`Unobstructed };
    survivedims := { imptS(pt) : pt in survived };
    btr`Sdata`UnobstructedLIs := survivedims;
end intrinsic;

intrinsic UnobstructedPic1Images(~btr::Rec,S2::SeqEnum)
{}
    S := S2;
    LS2_N1perp := btr`Sdata`Unobstructed;
    VSmodQps := Codomain(btr`Sdata`VSpdtoVSmodQps);
    imS := [];
    oddim := <>;
    for P in S do
        // find image of Pic0
        ind := Index(S,P);
        loc := btr`locdata[P];
        if not(assigned loc`deg1images) then
            loc`deg1images:={};
        end if;
        if not(assigned loc`deg2images) then
            loc`deg2images:={};
        end if;
        if not(assigned loc`deg3images) then
            loc`deg3images:={};
        end if;
        d1sP := { a @ loc`direct_sum_map : a in loc`deg1images };
        d2sP := { a @ loc`direct_sum_map : a in loc`deg2images };
        d3sP := { a @ loc`direct_sum_map : a in loc`deg3images };
        doddP := d1sP join d3sP;
        oddim cat:= <Random(doddP)>;
        if #d1sP gt 0 then
            a := Representative(d1sP);
            d0 := { a - b : b in d1sP};
        else
            d0 := {};
        end if;
        if #d2sP gt 0 then
            a := Representative(d2sP);
            d0 join:= { a - b : b in d2sP};
        end if;

        if not (P in btr`Tamagawa1) then
            // check if we computed full local image
            d0modQp := { a @ loc`VptoVpmodQp : a in d0 };
            founddim := Ngens(sub< Parent(Representative(d0modQp)) | d0modQp >);
            if not (assigned btr`locdata[P]`galoiscands) then
                InitDecompositionGroup(~btr,P);
            end if;
            dim := 0;
            for H in btr`locdata[P]`galoiscands do
                DV := DimensionVector(H);
                dim := Max(dim,DV[1]);
            end for;
            if P eq 2 then
                dim +:= 3;
            end if;
            printf " At p = %o, dimension of image found is %o\n", P, founddim;
            printf "           expected dimension is %o\n", dim;
            if dim ne founddim then
                print " ***!!! did not find full local image  \n\n";
            end if;	
        end if;
        GP := Parent(Random(doddP));
        imP := sub<GP | d0>;
        GPS := < <0 : i in [1..ind-1] > cat < gP > cat < 0 : i in [ind..#S] > : gP in Generators(imP) >;
        imS cat:= [ g @ btr`Sdata`VSpdtoVSmodQps : g in GPS ];
    end for;
    // P = -1
    devenR := { a - b : a in btr`locdata[-1]`deg1images, b in btr`locdata[-1]`deg1images };
    oddim cat:= <Random(btr`locdata[-1]`deg1images)>;
    GP := Parent(Random(devenR));
    imR := sub<GP | devenR>;
    GPS := < <0 : i in [1..#S]> cat < a > : a in Generators(imR) >;
    imS cat:= [ g @ btr`Sdata`VSpdtoVSmodQps : g in GPS ];
    Pic0S := sub< VSmodQps | imS >;
    Pic1S := < Pic0S, oddim @ btr`Sdata`VSpdtoVSmodQps >;
    btr`Sdata`UnobstructedPicLIs := IntersectCosets(Pic1S, < LS2_N1perp, VSmodQps!0 >, VSmodQps);
end intrinsic;

intrinsic CheckGoodPrimes(~btr::Rec, B::RngIntElt)
{}
    //Having computed unobstructed images in prod_{v in S} we find preimages in relation space, then check if these map into the local images at good primes. This will detect good primes which have useful information. Can then rerun BMobs( F : T := []) including these primes in T and get an obstruction (hopefully).
    Rels := btr`globaldata`Rels;
    RelToVSmodQp := btr`Sdata`RelsToVSmodQpsmat;
    LS2Nm1 := btr`globaldata`LS2Nm1;
    Relspace := btr`globaldata`Relspace;
    nc := btr`globaldata`nc;
    S := btr`BadP;

    BMSetS := btr`Sdata`UnobstructedLIs;
    ncCoset := < LS2Nm1, nc >;// coset in relation space of unramified elements of norm btr`NormConstant
    deltas := [* *];
    for b in BMSetS do
        I := IntersectCosets(ncCoset,< Kernel(RelToVSmodQp),b @@ RelToVSmodQp>,Relspace );
        if #I gt 0 then
            deltas cat:= [* I *];
        else
            //printf "empty delta ";
        end if;
    end for;
    // deltas are cosets in relation space which probably represent global elements surviving
    printf " %o deltas with dims %o\n", #deltas, [ Dimension(d[1]) : d in deltas ];
    p := 3;
    Usefulp := {};
    while p lt B do
        while p in S do
            p := NextPrime(p);
        end while;
        //printf "checking conditions at p = %o: \n",p;
        prec := 15;
        while prec le 2^6*20 do
          try
            InitLocal(~btr,p : workprec := prec, NeedSymbols := false);
            //printf "initialized...";
            RMp := Matrix(GF(2),#Rels,Ngens(Codomain(btr`locdata[p]`VptoVpmodQp)), &cat[ Eltseq(r @ btr`locdata[p]`OstoVp @ btr`locdata[p]`VptoVpmodQp) : r in Rels ]);
            // The matrix which represents the map from relation space to VpmodQp
            if NumberOfRows(RMp) eq NumberOfColumns(RMp) then
              // I can't believe I have to do this.
              // Square matrix doesn't have a Codomain :(
              RMp := Hom(KSpace(GF(2),NumberOfRows(RMp)),KSpace(GF(2),NumberOfColumns(RMp))) ! RMp;
            end if;
            //printf "relmap...";
            LocalDegreeOneImages(~btr,p);
            break;
          catch ERR
            prec *:= 2;
              printf "at p = %o increasing precision to %o...",p, prec;
          end try;
        end while;
        if prec gt 2^6*20 then
            print "precision error";
            assert false;
        end if;
        localim := { KSpace(GF(2),NumberOfColumns(RMp)) ! Eltseq(a @ btr`locdata[p]`direct_sum_map @ btr`locdata[p]`VptoVpmodQp) : a in btr`locdata[p]`deg1images};
        ndeltas := [];
        //printf "checking %o local images for preimages\n", #localim;
        for im in localim do
            bo,v := IsConsistent(RMp,im);
            if bo then
                for delta in deltas do
                    preim := IntersectCosets(delta,<Kernel(RMp),im @@ RMp>,Domain(RMp));
                    if #preim gt 0 then
                        ndeltas cat:= [ preim ];
                    end if;
                end for;
            end if;
        end for;
        printf "With info at p =%o now %o deltas with dims %o\n",p, #ndeltas, [ Dimension(d[1]) : d in ndeltas ];
        if #deltas ne #ndeltas then
            Usefulp join:= {p};
        end if;
        deltas := ndeltas;
        if #deltas eq 0 then break; end if;
        p := NextPrime(p);
    end while;
    btr`Sdata`UnobstructedLIs := { d[2] @ RelToVSmodQp : d in deltas};
    btr`Sdata`UsefulPrimes := Usefulp;
end intrinsic;

intrinsic BMObs(F::RngMPolElt:T := [], c:= 0, cleanUVW := false, Tamagawa1 := -1, DegBound:=14, prec := 10,Picdata := false)->Set,Rec,Tup
{The main intrinsic for computing Brauer-Manin obstruction on the plane quartic defined by F = 0.
Optional parameters:
c: set this equal to the norm constant if already known. If c := 0, then it will be computed. This may be slow.
cleanUVW: if true, then this will run principal ideal testing on primes dividing the bitangent form to remove factors from the norm constant. Requires effective class group computation.
T: a set of prime integers. Will force the algorithm to use a set S containing T.
Tamagawa1: if set to a positive integer B, then do not compute full local images for primes > B where the Tamagawa number is odd. In this case, a return of empty set proves there are no rational points, but if the returned set is nonempty it may be smaller than the actual Brauer set. (This uses that the evaluation maps are constant at these primes).
DegBound: if there is a field in the bitangent algebra of degree larger than this, then will avoid effective computation of the class group at the large degree factors (no Hermite normal form).
prec: controls the default precision used in local computations. Will increase dymanically as needed.
Picdata: if true then this will attempt to compute the Brauer-set for Pic1 as well.
Outputs: 
Set: This is the set V_{B,S}(X) described in the paper for the quartic curve X : F = 0. The set S and subgroup B < (L^*/L^*2)_{S,N=1} are computed along the way.
Rec: This record includes all of the data associated to the quartic computed along the way
Tup: This is the set V_{B,S}(Pic^1_X) described in the paper. This set is either empty (in which case the empty Tup is returnd) or is a coset of some subgroup in which case the return is of the form < x, H > so that V_{B,S}(Pic^1_X) = x + H. 
}
    D := Integers()! Discrim(F);
    btr := MakeBitangRecord(F);
    IntegralClosures(~btr : BadP := [p[1] : p in Factorization(D) ]);
    InitBadPrimes(~btr,D);
    btr`BadP := Sort(Setseq(Set(btr`BadP cat T)));
    InitAlgebra(~btr);
    if c eq 0 then
        printf "Computing norm constant\n";
        InitNormConstant(~btr);
    else
        // feed the norm constant to avoid having to compute bitang scheme.
        SetNormConstant(~btr,c);
    end if;
    if cleanUVW then
        CleanUVW(~btr);
    end if;
    btr`BadP := Sort(Setseq(Set(btr`BadP cat T)));
    btr`Tamagawa1 := [];
    printf "Local preparation:\n";
    for P in [ P : P in btr`BadP | P ne 2 and not P in T] do
        //We try to check if the local images are ramified at these primes
        nms := [ Norm(btr`UVWthetas[i][j]) : i in [1..#btr`UVWthetas], j in [1..3]];
        nprec := prec + Max([ Valuation(n,P) : n in nms | n ne 0]);
        // precision set higher when coefficients of UVW are divisible by p
        printf "  working at p = %o , precision = %o:",P,nprec;
        while nprec le 2^5*prec do
            try
             InitLocal(~btr,P:workprec:= nprec, NeedSymbols := true);
             printf " initialized.\n";
             if Valuation(D,P) le 1 then
                 btr`Tamagawa1 cat:= [P];
                 IsLocalImageUnramified(~btr,P : CheckModel := false);
             else
                 IsLocalImageUnramified(~btr,P : CheckModel := true);
             end if;
             if btr`locdata[P]`IsUnram then
                 btr`locdata[P]`deg1images := { Random(btr`locdata[P]`deg1images)};
                 btr`BadP := Remove(btr`BadP,Index(btr`BadP,P));
                 printf "  excluding p = %o since local image is unramfied.\n",P;
             end if;
             break;
            catch ERR
                nprec *:= 2;
                printf " increasing precision to %o...", nprec;
            end try;
        end while;
        if nprec gt 2^5*prec then
            print "**precision error**";
            assert false;
        end if;
    end for;
    S2 := btr`BadP;
    if Tamagawa1 gt 0 then
        // avoid computing full local image at these primes
        btr`BadP := [ P : P in btr`BadP | P lt Tamagawa1 or not P in btr`Tamagawa1 or P in T];	
        printf "Will use Brauer classes ramified only at: %o\n",btr`BadP;
        //printf "Avoiding full local image for primes with odd Tamagawa number: %o\n", Set(S2) diff Set(btr`BadP);
    end if;
            
    printf "Initializing global data with S = %o\n",btr`BadP;
    InitGlobal(~btr);
    S := btr`BadP;
    if Picdata then
        printf " computing global Galois group.\n";
        ComputeGlobalGaloisGroup(~btr);
    end if;	
                
    printf "Local computations:\n";
    //printf "Set of bad primes is %o\n",S;
    for P in S do
        printf "  p = %o...",P;
        nms := [ Norm(btr`UVWthetas[i][j]) : i in [1..#btr`UVWthetas], j in [1..3]];
        nprec := prec + Max([ Valuation(n,P) : n in nms | n ne 0]);
        while nprec le 2^10*prec do
            try
                InitLocal(~btr,P:workprec:=nprec);
                btr`locdata[P]`RelsVp := [ r @ btr`locdata[P]`OstoVp : r in btr`globaldata`Rels ];
                printf " initialized...";
                printf " degree 1 images...";
                LocalDegreeOneImages(~btr,P);
                printf " done with degree 1\n";
                if Picdata then
                    InitDecompositionGroup(~btr,P);
                    inj := true;
                    for H in btr`locdata[P]`galoiscands do
                        DV := DimensionVector(H);
                        dim := DV[1];
                        if DV[2] - DV[1]-DV[3] ne 0 then
                            inj := false;
                            dim := DV[1];
                            break;
                        end if;
                    end for;
                    printf "    J[2](Q_p) has dimension %o, descent map guaranteed injective? %o\n", dim, inj;
                    // also grab images of degree 2 and 3 divisors
                    printf "    degree 2 images...";
                    for h in LocalQuadraticExtensions(P) do
                        LocalDegreeTwoImages(~btr,P,h : TryRandom := true, Trials := 100 );
                    end for;
                    //printf " degree 3 images...";
                    //for h in LocalCubicExtensions(P) do
                    //	LocalDegreeThreeImages(~btr,P,h);
                    //end for;
                end if;
                printf " done.\n";
                break;
            catch ERR
                //ERR;
                nprec *:= 2;
                printf " increasing precision to %o...", nprec;
            end try;
        end while;
        if nprec gt 2^10*prec then
            print "precision error";
            assert false;
        end if;	
    end for;
    for P in [ P : P in S2 | not P in S ] do
        nms := [ Norm(btr`UVWthetas[i][j]) : i in [1..#btr`UVWthetas], j in [1..3]];
        nprec := prec + Max([ Valuation(n,P) : n in nms | n ne 0]);
        printf "  p = %o (eval maps are constant)...",P;
        while nprec le 2^10*prec do
            try
                if not assigned btr`locdata[P]`deg1images then
                    RandomPoints(~btr,P : N := 5, Bail := 50);
                end if;
                tries := 0;
                while #btr`locdata[P]`deg1images eq 0 do
                    RandomPoints(~btr,P : N := 20, Bail := 20);
                    tries +:= 1;
                    if tries gt Min(100,P) then
                        printf "  Random search did not find points:";
                        
                        C := Curve(ProjectiveSpace(Rationals(),2),btr`f);
                        if IsLocallySolvable(C,P) and P lt 10000 then
                            //btr`locdata[P]`deg1images := {};
                            printf "using systematic approach.\n";
                            LocalDegreeOneImages(~btr,P);
                        else 
                            printf "... bailing\n";
                        end if;
                        break;
                    end if;
                end while;
                if #btr`locdata[P]`deg1images gt 0 then
                    btr`locdata[P]`deg1images := {Representative(btr`locdata[P]`deg1images)};
                end if;
                printf "   localizing global data...";
                btr`locdata[P]`RelsVp := [ r @ btr`locdata[P]`OstoVp : r in btr`globaldata`Rels ];
                printf " done.\n";
                break;
            catch ERR
                nprec *:= 2;
                printf "      **increasing precision to %o...", nprec;
                InitLocal(~btr,P:workprec:=nprec);
                btr`locdata[P]`deg1images := {};
            end try;
        end while;	
    end for;

    InitReal(~btr);
    Sdata(~btr,S2);
    UnobstructedClasses(~btr,S2);
    UnobstructedLocalImages(~btr,S2);
    if Picdata then
        UnobstructedPic1Images(~btr,S2);
        return btr`Sdata`UnobstructedLIs,btr,btr`Sdata`UnobstructedPicLIs;
    end if;
    return btr`Sdata`UnobstructedLIs,btr,<>;
end intrinsic

intrinsic ImageRatPoints(BMset,btr)->SeqEnum
{Computes the rational points on the quartic and their images under the map C_f. These lie in the set BMset = V_{B,S}(X). This intrinsic checks that this is the case as a way of testing the correctness of the implementation.}
    P2<x,y,z> := ProjectiveSpace(Rationals(),2);
    C := Curve(P2,btr`f);
    rp := Setseq(RationalPoints(C : Bound := 1000));
    printf "Found rational points: %o \n", rp;
    uvw:=btr`UVW;
    thetas:=btr`thetas;

    S := btr`globaldata`BadPrimes;
    imRP := [];
    for pt in rp do
        //lp := < &+[pt[i]*Evaluate(uvw[i],thetas[j])*btr`UVWconstants[j] : i in [1..3]] : j in [1..#btr`thetas] >;
        lp := < &+[pt[i]*btr`UVWthetas[j][i] : i in [1..3]] : j in [1..#btr`thetas] >;
        d := &*[ Denominator(a) : a in lp ];
        lp := < d*l : l in lp >;
        for i in [1..#lp] do
            if lp[i] eq 0 then
                //printf "pt = %o, i = %o \n", pt, i;
                //we have evaluated at a bitangent, so need to use norm condition to find image
                lp[i] := btr`NormConstant*&*[Norm(lp[j]) : j in [1..#lp] | j ne i];
            end if;
        end for;
        imlp := ((lp @ btr`Sdata`OstoLS) @@ btr`Sdata`VSpdtoVS) @ btr`Sdata`VSpdtoVSmodQps;
        assert imlp in BMset;
        imRP cat:= [imlp];
    end for;
    return imRP;
end intrinsic;

intrinsic ImageDivs(BMsetpts,BMsetdivs,btr)->SeqEnum
{}
    P2<x,y,z> := ProjectiveSpace(Rationals(),2);
    C := Curve(P2,btr`f);
    rp := Setseq(RationalPoints(C : Bound := 1000));
    printf "Found rational points: %o \n", rp;
    uvw:=btr`UVW;
    thetas:=btr`thetas;

    for a in BMsetpts do
        assert a - BMsetdivs[2] in BMsetdivs[1];
    end for;

    S := btr`globaldata`BadPrimes;
    imRP := [];
    for pt in rp do
        //lp := < &+[pt[i]*Evaluate(uvw[i],thetas[j])*btr`UVWconstants[j] : i in [1..3]] : j in [1..#btr`thetas] >;
        lp := < &+[pt[i]*btr`UVWthetas[j][i] : i in [1..3]] : j in [1..#btr`thetas] >;
        d := &*[ Denominator(a) : a in lp ];
        lp := < d*l : l in lp >;
        for i in [1..#lp] do
            if lp[i] eq 0 then
                //printf "pt = %o, i = %o \n", pt, i;
                //we have evaluated at a bitangent, so need to use norm condition to find image
                lp[i] := btr`NormConstant*&*[Norm(lp[j]) : j in [1..#lp] | j ne i];
            end if;
        end for;
        imlp := ((lp @ btr`Sdata`OstoLS) @@ btr`Sdata`VSpdtoVS) @ btr`Sdata`VSpdtoVSmodQps;
        assert imlp in BMsetpts;
    imRP cat:= [imlp];
    end for;
    return imRP;
end intrinsic;


intrinsic LocalDegreeOneImages(~btr::Rec,P::RngIntElt)
{}
    //Extract data from btr record
    error if P notin Keys(btr`locdata), "Run InitLocal first";
    loc:=btr`locdata[P];
    gs:=loc`gs;
    thetap:=loc`thetap;
    lmaps:=loc`lmaps;

    //Extract fields that make up A tensor Qp
    //and extract Qp itself
    E:=[Parent(t):t in thetap];
    Qp:=BaseRing(Universe(gs));
    Zp:=IntegerRing(Qp);

    //This is the degree 1 function, so the field L in which we are going to
    //look for our points is just Qp.
    L:=Qp;
    OL:=IntegerRing(L);
    pi:=UniformizingElement(OL);

    //Residue class field, and a set of representatives.
    RCF:=ResidueClassField(OL);
    reps:=[OL!r+O(pi): r in RCF]; // won't work for large residue field!

    //Define some convenient polynomial rings
    _<X>:=PolynomialRing(OL);
    _<XOL,YOL>:=PolynomialRing(OL,2);
    _<Xp,Yp>:=PolynomialRing(RCF,2);

    //This function takes a multivariate polynomial over OL, removes the content
    //and returns the reduction over the residue field.
    function redmap(f)
        C:=Coefficients(f);
        M:=Monomials(f);
        v:=Minimum([Valuation(c): c in C]);
        cr:=[RCF!(c div pi^v): c in C];
        return &+[RCF!(C[i] div pi^v)*Monomial(Parent(Xp),Exponents(M[i])):i in [1..#M]];
    end function;  

    //Ambient space for affine curve in reduction  
    A2p:=Spec(Parent(Xp));

    //Coefficients for evaluating the bi-tangents at the points.
    //UVWp:=<[Evaluate(u,theta)/btr`UVWconstant: u in btr`UVW]: theta in thetap>;
    //UVWp:=<[Evaluate(u,thetap[j])*loc`UVWconstantsp[j]: u in btr`UVW]: j in [1..#thetap]>;
    UVWp:=<>;
    for i in [1..#loc`locmapfactors] do
        for l in loc`locmapfactors[i] do
            Append(~UVWp,[ btr`UVWthetas[i][j]@l : j in [1..3] ]);
        end for;
    end for;

    nc:=btr`NormConstant;
    val4:=[Valuation(e!4): e in E];

    //A bitangent that is defined over the base field shows up as a linear factor
    //in the bitangent polynomial. If such a bitangent intersects the curve
    //in rational points, we cannot avoid 0 in those components. However,
    //such linear factors can be filled in using the norm criterion, as soon as
    //we have found sufficiently many values of all other factors.
    DegreeOneExtensions:={i: i in [1..#gs]| Degree(gs[i]) eq 1};

    //This routine takes an "affine patch" description and determines the images
    //of the integral points on that patch. Inside this function, the
    //appropriate closures are defined for the recursion process, and then called.
    function do_recurse(affpatch,Rin)
        //print "Considering patch",affpatch;

        //Check validity of patch data: It has to be a permutation of something of
        //the form [pi^ex*XOL,p,i^ey*YOL,1].
        //Also extract the appropriate information.
        assert forall{m: m in affpatch | #Monomials(m) eq 1};
        assert exists(xind){i: i in [1..3] | Degree(affpatch[i],1) eq 1};
        assert exists(yind){i: i in [1..3] | Degree(affpatch[i],2) eq 1};
        assert exists(cstind){i: i in [1..3] | TotalDegree(affpatch[i]) eq 0};
        assert {xind,yind,cstind} eq {1,2,3};
        xstart:=O(pi^Valuation(Coefficients(affpatch[xind])[1]));
        ystart:=O(pi^Valuation(Coefficients(affpatch[yind])[1]));

        //so this is the polynomial we work with:
        //since the right neighbourhood is already encoded in xstart and
        //ystart, we simply take the right permutation of variables
        fa:=Evaluate(btr`f,[Monomials(m)[1]:m in affpatch]);

        //and we adjust the coefficients in UVWp accordingly, to refer to the
        //appropriate patch.
        UVWa:=<[l[xind], l[yind], l[cstind]]:l in UVWp>;

        //We should have that dx = dF/dx(P0)
        //                    dy = dF/dy(P0)

        //this routine takes a hensel-liftable point on fa and lifts it to
        //all possible neighbourhoods on which the bitangent map gives constant
        //values mod squares. It returns those values, added to Rin.
        //dx and dy should be the values of the partial derivatives at x0,y0
        //(only one digit has to be correct, so no need to update the values)
        function liftablepoint(x0,y0,dx,dy,Rin)
            //print "Entering liftable with:",[x0,y0,dx,dy];
          
            //Compute the value of the bitangent map
            w:=<l[1]*x0+l[2]*y0+l[3]:l in UVWa>;
          
            //and compute the indices where the value doesn't have enough digits
            //yet to give a constant value mod squares.
            remaining:={i: i in [1..#val4] | RelativePrecision(w[i]) le val4[i]};
            R:=Rin;
            if #remaining eq 0 then
                //if all values are determined, we are done. We can just include the
                //just computed value
                a:=<lmaps[i](w[i]):i in [1..#lmaps]>;
                if a notin Rin then
                    //print "new image found; point:", [x0,y0], "fa(x0,y0)=",Evaluate(fa,[x0,y0]);
                    Include(~R,<lmaps[i](w[i]):i in [1..#lmaps]>);
                end if;
            elif #remaining eq 1 and remaining subset DegreeOneExtensions then
                //if only one value is not determined and that value corresponds to
                //a linear factor we can use the norm criterion to solve for the value
                //print "Bitangent contact point: doing surgery to correct";
                //printf "x0,y0 = %o\n", [x0,y0];
                i:=Rep(remaining);
                w[i]:=1;
                //We compute the norm of all the other components (fill in 1 for the
                //unknown component for now
                Nw:=&*[Norm(a,Qp): a in w];

                //BC edit: compute the norm maps as homomorphisms to avoid precision loss.
                //Note: We may want to do this for higher degree local images as well.	
                //printf " Using norm condition now!\n";
                nmaps := <>;
                li := lmaps[i];
                Qpmodsq := Codomain(li);
                for j in [1..#lmaps] do
                    Kmodsq := Codomain(lmaps[j]);
                    Append(~nmaps, hom< Kmodsq -> Qpmodsq | [ Norm(Kmodsq.k @@ lmaps[j],Qp) @ li : k in [1..Ngens(Kmodsq)] ]> ); 
                end for;
                //and we create a new vector where we fill the appropriate entry in
                //to make the norm agree with the precomputed norm constant.
                a:=<lmaps[j](w[j]): j in [1..#gs]>;
                //BC edit: Use norm map instead
                a[i] := lmaps[i](nc) + &+[ nmaps[j](lmaps[j](w[j])) : j in [1..#lmaps] ];
                if a notin Rin then
                    //print "new image found; point:", [x0,y0], "fa(x0,y0)=",Evaluate(fa,[x0,y0]);
                    Include(~R,a);
                end if;
            else
                //In other situtations, we have to recurse to compute more digits
                ex:=AbsolutePrecision(x0);
                ey:=AbsolutePrecision(y0);
                //cheap bailout for runaway recursion in case of bugs or loss of precision.
                error if ex gt 20 or ey gt 20, "recursion too deep";
                vdx:=Valuation(dx);
                vdy:=Valuation(dy);
                if vdy le vdx then
                    x0:=ChangePrecision(x0,ex+1+vdy);
                    y0:=ChangePrecision(y0,ey+1+vdy);
                    fP0:=Evaluate(fa,[x0,y0]);    
                    for t in reps do
                        x1:=x0+pi^ex*t+O(pi^(ex+1));
                        y1:=y0-((fP0+dx*pi^ex*t) div dy)+O(pi^(ey+1));
                        IndentPush();
                        R join:=$$(x1,y1,dx,dy,R);
                        IndentPop();
                    end for;
                else
                    x0:=ChangePrecision(x0,ex+1+vdx);
                    y0:=ChangePrecision(y0,ey+1+vdx);
                    fP0:=Evaluate(fa,[x0,y0]);    
                    for t in reps do
                        y1:=y0+pi^ey*t+O(pi^(ey+1));
                        x1:=x0-((fP0+dy*pi^ey*t) div dx)+O(pi^(ex+1));
                        IndentPush();
                        R join:=$$(x1,y1,dx,dy,R);
                        IndentPop();
                    end for;
                end if;
            end if;
            return R;
        end function;

        function recurse(x0,y0,Rin)
            //This routine enumerates the neighbourhoods of points close to
            //[x0,y0] that are Hensel-liftable and collects the results of calling
            //"liftablepoint" (see above) on these.
            //print "x0,y0=",[x0,y0];
            ex:=AbsolutePrecision(x0);
            ey:=AbsolutePrecision(y0);
            x0:=ChangePrecision(x0,OL`DefaultPrecision);
            y0:=ChangePrecision(y0,OL`DefaultPrecision);
            ft:=Evaluate(fa,[x0+XOL*pi^ex,y0+YOL*pi^ey]);
            g:=redmap(ft);
            if TotalDegree(g) eq 0 then
                return Rin;
            end if;
            W:=RationalPoints(Curve(A2p,g));
            R:=Rin;
            for P in W do
                x1:=x0+pi^ex*(OL!P[1]+O(pi));
                y1:=y0+pi^ey*(OL!P[2]+O(pi));
                if IsSingular(P) then
                    IndentPush();
                    R join:=$$(x0+pi^ex*(OL!P[1]+O(pi)),y0+pi^ey*(OL!P[2]+O(pi)),R);
                    IndentPop();
                else
                    dx:=Evaluate(Derivative(fa,1),[x1,y1]);
                    dy:=Evaluate(Derivative(fa,2),[x1,y1]);
                    R join:=liftablepoint(x1,y1,dx,dy,R);
                end if;
            end for;
            return R;
        end function;
        IndentPush();
        R:=recurse(xstart,ystart,Rin);
        IndentPop();
        return R;
    end function;

    if not(assigned loc`deg1images) then
        loc`deg1images:={};
    end if;
    V1:=do_recurse([XOL,YOL,1],loc`deg1images);
    V2:=do_recurse([XOL,1,pi*YOL],V1);
    V3:=do_recurse([1,pi*XOL,pi*YOL],V2);
    loc`deg1images join:=V1 join V2 join V3;
    btr`locdata[P]:=loc;
end intrinsic;


intrinsic SafeCoeffs(a::RngPadElt)->SeqEnum
{Return Coefficients(a), but with precisions adjusted to be just what is guaranteed to
be correct (as opposed to Coefficients itself, which makes sure that no precision loss
occurs)}
    L:=Parent(a);
    cfs:=Coefficients(a);
    Zp:=Universe(cfs);
    e:=Valuation(L!UniformizingElement(Zp));
    v:=Valuation(L.1);
    p:=UniformizingElement(Zp);
    return [cfs[i+1]+O(p^Max(0,Floor((AbsolutePrecision(a)-v*i)/e))): i in [0..#cfs-1]];
end intrinsic; 

intrinsic Isomorphism(A::FldPad,B::FldPad)->Map
{}
    //this routine assumes B is a single step extension
    //A is allowed to be a two-step extension, but then
    //one of the steps must be trivial.
    //These assumptions allow prime degree extensions
    //to be handled -- otherwise the representation of a totally
    //ramified over an unramified extension may fail to meet these
    //conditions.
    Qp:=BaseField(B);
    n:=Degree(B);
    assert IsPrimeField(Qp);
    assert Degree(A,Qp) eq Degree(B,Qp);
    K:=A;
    if Degree(A) eq 1 then
        K:=BaseField(A);
    end if;
    assert IsPrimeField(BaseField(K)) or Degree(BaseField(K)) eq 1;
    Kminpol:=DefiningMap(K)(2*K`DefaultPrecision);
    rts:=Roots(Kminpol,B);
    if #rts eq 0 then
        error "Fields not isomorphic";
    end if;
    alpha:=rts[1][1];
    return map< A->B | a:-> &+[c[i]*alpha^(i-1): i in [1..n]] where c:=Eltseq(K!a)>;
end intrinsic;

intrinsic LocalDegreeTwoImages(~btr::Rec,P::RngIntElt,h::RngUPolElt:TryRandom:=false,Trials:=10)
{}
    require Degree(h) eq 2: "h must define a degree 2 extension";
    f:=btr`f;

    //Extract data from btr record
    loc:=btr`locdata[P];
    gs:=loc`gs;
    thetap:=loc`thetap;
    lmaps:=loc`lmaps;

    //Extract fields that make up A tensor Qp
    //and extract Qp itself
    E:=[Parent(t):t in thetap];
    Qp:=BaseRing(Universe(gs));
    Zp:=IntegerRing(Qp);
    p:=Prime(Zp);

    //make the appropriate extension
    //For alpha^2-T*alpha+N=0, we have that the conjugate of
    //alpha is (T-alpha), so the conjugate of
    //u+v*alpha is u+v*(T-alpha)=(u+T*v)-alpha*v
    //we use this formula below. We take advantage that the coefficients
    //in our case can be coerced into the rationals. That means we can do our
    //coefficient arithmetic in the rationals and just insist on the absolute precision
    //of our input (which should be maintained)
    L:=ext<Qp|map<Integers()->Parent(h) | k:->h>>;

    OL:=IntegerRing(L);
    pi:=UniformizingElement(OL);

    n,negtrace,lc:=Explode(Eltseq(h));
    assert lc eq 1;
    function conj(a)
        cfs:=[Rationals()!c: c in Eltseq(a)];
        if Parent(a) cmpeq L then
            return elt<L|[cfs[1]-negtrace*cfs[2],-cfs[2]],AbsolutePrecision(a)>;
        elif Parent(a) cmpeq OL then
            return elt<OL|[cfs[1]-negtrace*cfs[2],-cfs[2]],AbsolutePrecision(a)>;
        else
            error "Don't know what parent to give";
        end if;
    end function;

    //Residue class field, and a set of representatives.
    RCF:=ResidueClassField(OL);
    reps:=[OL!r+O(pi): r in RCF];

    //Define some convenient polynomial rings
    _<X>:=PolynomialRing(OL);
    _<XOL,YOL>:=PolynomialRing(OL,2);
    _<Xp,Yp>:=PolynomialRing(RCF,2);

    //This function takes a multivariate polynomial over OL, removes the content
    //and returns the reduction over the residue field.
    function redmap(f)
        C:=Coefficients(f);
        M:=Monomials(f);
        v:=Minimum([Valuation(c): c in C]);
        cr:=[RCF!(c div pi^v): c in C];
        return &+[RCF!(C[i] div pi^v)*Monomial(Parent(Xp),Exponents(M[i])):i in [1..#M]];
    end function;  
  
    //Ambient space for affine curve in reduction  
    A2p:=Spec(Parent(Xp));

    //Coefficients for evaluating the bi-tangents at the points.
    UVWp:=<>;
    for i in [1..#loc`locmapfactors] do
        for l in loc`locmapfactors[i] do
            Append(~UVWp,[ btr`UVWthetas[i][j]@l : j in [1..3] ]);
        end for;
    end for;

    nc:=btr`NormConstant;
    val4:=[Valuation(e!4): e in E];

    //A bitangent that is defined over the base field shows up as a linear factor
    //in the bitangent polynomial. If such a bitangent intersects the curve
    //in rational points, we cannot avoid 0 in those components. However,
    //such linear factors can be filled in using the norm criterion, as soon as
    //we have found sufficiently many values of all other factors.
    DegreeOneExtensions:={i: i in [1..#gs]| Degree(gs[i]) eq 1};
    DegreeTwoExtensions:={i: i in [1..#gs]| IsIsomorphic(Parent(thetap[i]),L)};

    UVWaux:=<>;
    for i in [1..#thetap] do
        if i in DegreeTwoExtensions then
            uvw:=UVWp[i];
            A:=Universe(uvw);
            mp:=Isomorphism(A,L);
            Append(~UVWaux,[mp(c): c in uvw]);
        else
            Append(~UVWaux,[0,0,0]);
        end if;
    end for;

    //This routine takes an "affine patch" description and determines the images
    //of the integral points on that patch. Inside thise functions, the
    //appropriate closures are defined for the recursion process, and then called.
    function do_recurse(affpatch)
        //print "Considering patch",affpatch;

        //Check validity of patch data: It has to be a permutation of something of
        //the form [pi^ex*XOL,pi^ey*YOL,1].
        //Also extract the appropriate information.
        assert forall{m: m in affpatch | #Monomials(m) eq 1};
        assert exists(xind){i: i in [1..3] | Degree(affpatch[i],1) eq 1};
        assert exists(yind){i: i in [1..3] | Degree(affpatch[i],2) eq 1};
        assert exists(cstind){i: i in [1..3] | TotalDegree(affpatch[i]) eq 0};
        assert {xind,yind,cstind} eq {1,2,3};
        xstart:=O(pi^Valuation(Coefficients(affpatch[xind])[1]));
        ystart:=O(pi^Valuation(Coefficients(affpatch[yind])[1]));

        //so this is the polynomial we work with
        //since the right neighbourhood is already encoded in xstart and
        //ystart, we simply take the right permutation of variables
        fa:=Evaluate(btr`f,[Monomials(m)[1]:m in affpatch]);

        //and we adjust the coefficients in UVWp accordingly, to refer to the
        //appropriate patch.
        UVWa:=<[l[xind], l[yind], l[cstind]]:l in UVWp>;
        UVWaux_a:=<[l[xind], l[yind], l[cstind]]:l in UVWaux>;
        
        nf:=NormForm(["x","y"],h:Affine);
        
        function random_image(x0,y0,Rin)
            //Try a random point in the neighbourhood designated by x0,y0
            ex:=AbsolutePrecision(x0);
            ey:=AbsolutePrecision(y0);
            rndBound:=Max(32,p^2);
            x0:=ChangePrecision(x0,OL`DefaultPrecision);
            y0:=ChangePrecision(y0,OL`DefaultPrecision);
            R:=Rin;
            for tr in [1..Trials] do
                eps:=OL![Random([0..rndBound]): i in [1,2]];
                x1:=x0+pi^ex*eps;
                ft:=Evaluate(fa,[x1,y0+X*pi^ey]);
                rts:=Roots(ft,L);
                //print "random trial: found",#rts,"roots";
                rts:=[r[1]: r in rts | Valuation(r[1]) ge 0];
                for r in rts do
                    y1:=OL!(y0+pi^ey*r);
                    assert RelativePrecision(Evaluate(fa,[x1,y1])) eq 0;
                    w:=<Evaluate(nf,l cat SafeCoeffs(x1) cat SafeCoeffs(y1)):l in UVWa>;
                    remaining:={i: i in [1..#val4] | RelativePrecision(w[i]) le val4[i]};
                    if #remaining eq 0 then
                        a:=<lmaps[i](w[i]):i in [1..#lmaps]>;
                        if a notin Rin then
                            //print "new image found; point:", [x0,y0];
                            Include(~R,<lmaps[i](w[i]):i in [1..#lmaps]>);
                        end if;
                    else
                        //print "got insufficient digits to determine image";
                    end if;
                end for;
            end for;
            return R;
        end function;

        //We should have that dx = dF/dx(P0)
        //                    dy = dF/dy(P0)

        //this routine takes a hensel-liftable point on fa and lifts it to
        //all possible neighbourhoods on which the bitangent map gives constant
        //values mod squares. It returns those values, added to Rin.
        //dx and dy should be the values of the partial derivatives at x0,y0
        //(only one digit has to be correct, so no need to update the values)
        function liftablepoint(x0,y0,dx,dy,Rin)
            //print "Entering liftable with:",[x0,y0,dx,dy];
      
            //Compute the value of the bitangent map
            w:=<Evaluate(nf,l cat SafeCoeffs(x0) cat SafeCoeffs(y0)):l in UVWa>;

            //and compute the indices where the value doesn't have enough digits
            //yet to give a constant value mod squares.
            remaining:={i: i in [1..#val4] | RelativePrecision(w[i]) le val4[i]};
            print "remaining:",remaining;
            R:=Rin;
            if #remaining eq 1 and remaining subset DegreeTwoExtensions then
                R:=random_image(x0,y0,R);
                return R;
            end if;
            if #remaining eq 0 then
                //if all values are determined, we are done. We can just include the
                //just computed value
                a:=<lmaps[i](w[i]):i in [1..#lmaps]>;
                if a notin Rin then
                    //print "new image found; point:", [x0,y0];
                    Include(~R,<lmaps[i](w[i]):i in [1..#lmaps]>);
                end if;
            elif #remaining eq 1 and remaining subset DegreeOneExtensions then
                //if only one value is not determined and that value corresponds to
                //a linear factor we can use the norm criterion to solve for the value
                //print "Bitangent contact point: doing surgery to correct";
                i:=Rep(remaining);
                w[i]:=1;
                //We compute the norm of all the other components (fill in 1 for the
                //unknown component for now
                Nw:=&*[Norm(a,Qp): a in w];
                w[i]:=Nw;
                //and we create a new vector where we fill the appropriate entry
                //to make the norm a square (this is the even degree routine)
                a:=<lmaps[j](w[j]): j in [1..#gs]>;
                a[i]:=lmaps[i](Nw);
                if a notin Rin then
                    //print "new image found; point:", [x0,y0];
                    Include(~R,a);
                end if;
            else
                //In other situtations, we have to recurse to compute more digits
                ex:=AbsolutePrecision(x0);
                ey:=AbsolutePrecision(y0);
                //cheap bailout for runaway recursion in case of bugs or loss of precision.
                error if ex gt 20 or ey gt 20, "recursion too deep";
                vdx:=Valuation(dx);
                vdy:=Valuation(dy);
                if vdy le vdx then
                    x0:=ChangePrecision(x0,ex+1+vdy);
                    y0:=ChangePrecision(y0,ey+1+vdy);
                    fP0:=Evaluate(fa,[x0,y0]);	
                    for t in reps do
                        x1:=x0+pi^ex*t+O(pi^(ex+1));
                        y1:=y0-((fP0+dx*pi^ex*t) div dy)+O(pi^(ey+1));
                        IndentPush();
                        R join:=$$(x1,y1,dx,dy,R);
                        IndentPop();
                    end for;
                else
                    x0:=ChangePrecision(x0,ex+1+vdx);
                    y0:=ChangePrecision(y0,ey+1+vdx);
                    fP0:=Evaluate(fa,[x0,y0]);	
                    for t in reps do
                        y1:=y0+pi^ey*t+O(pi^(ey+1));
                        x1:=x0-((fP0+dy*pi^ey*t) div dx)+O(pi^(ex+1));
                        IndentPush();
                        R join:=$$(x1,y1,dx,dy,R);
                        IndentPop();
                    end for;
                end if;
            end if;
            return R;
        end function;

        function recurse(x0,y0,Rin)
            //This routine enumerates the neighbourhoods of points close to
            //[x0,y0] that are Hensel-liftable and collects the results of calling
            //"liftablepoint" (see above) on these.
            print "x0,y0=",[x0,y0];
            ex:=AbsolutePrecision(x0);
            ey:=AbsolutePrecision(y0);
            x0:=ChangePrecision(x0,OL`DefaultPrecision);
            y0:=ChangePrecision(y0,OL`DefaultPrecision);
            ft:=Evaluate(fa,[x0+XOL*pi^ex,y0+YOL*pi^ey]);
            g:=redmap(ft);
            if TotalDegree(g) eq 0 then
                return Rin;
            end if;
            W:=RationalPoints(Curve(A2p,g));
            R:=Rin;
            for P in W do
                x1:=x0+pi^ex*(OL!P[1]+O(pi));
                y1:=y0+pi^ey*(OL!P[2]+O(pi));
                if IsSingular(P) then
                    IndentPush();
                    R join:=$$(x0+pi^ex*(OL!P[1]+O(pi)),y0+pi^ey*(OL!P[2]+O(pi)),R);
                    IndentPop();
                else
                    dx:=Evaluate(Derivative(fa,1),[x1,y1]);
                    dy:=Evaluate(Derivative(fa,2),[x1,y1]);
                    R join:=liftablepoint(x1,y1,dx,dy,R);
                end if;
            end for;
            return R;
        end function;
        IndentPush();
        if TryRandom then
            R:=random_image(xstart,ystart,{});
        else
            R:=recurse(xstart,ystart,{});
        end if;
        IndentPop();
        return R;
    end function;

    V1:=do_recurse([XOL,YOL,1]);
    V2:=do_recurse([XOL,1,YOL]);
    V3:=do_recurse([1,pi*XOL,pi*YOL]);
    if not(assigned loc`deg2images) then
        loc`deg2images:={};
    end if;
    loc`deg2images join:=V1 join V2 join V3;
    btr`locdata[P]:=loc;
end intrinsic;     

intrinsic LocalDegreeThreeImages(~btr::Rec,P::RngIntElt,h::RngUPolElt)
{}
    require Degree(h) eq 3: "h must define a degree 3 extension";
    f:=btr`f;

    //Extract data from btr record
    loc:=btr`locdata[P];
    gs:=loc`gs;
    thetap:=loc`thetap;
    lmaps:=loc`lmaps;

    //Extract fields that make up A tensor Qp
    //and extract Qp itself
    E:=[Parent(t):t in thetap];
    Qp:=BaseRing(Universe(gs));
    Zp:=IntegerRing(Qp);

    //make the appropriate extension
    //L:=ext<Qp|h>;
    k := NumberField(h);
    pp := Decomposition(k,P)[1][1];
    L,mL := Completion(k,pp);
    assert Degree(L) eq 3;

    OL:=IntegerRing(L);
    pi:=UniformizingElement(OL);

    //Residue class field, and a set of representatives.
    RCF:=ResidueClassField(OL);
    reps:=[OL!r+O(pi): r in RCF];

    //Define some convenient polynomial rings
    _<X>:=PolynomialRing(OL);
    _<XOL,YOL>:=PolynomialRing(OL,2);
    _<Xp,Yp>:=PolynomialRing(RCF,2);

    //This function takes a multivariate polynomial over OL, removes the content
    //and returns the reduction over the residue field.
    function redmap(f)
        C:=Coefficients(f);
        M:=Monomials(f);
        v:=Minimum([Valuation(c): c in C]);
        cr:=[RCF!(c div pi^v): c in C];
        return &+[RCF!(C[i] div pi^v)*Monomial(Parent(Xp),Exponents(M[i])):i in [1..#M]];
    end function;  
  
    //Ambient space for affine curve in reduction  
    A2p:=Spec(Parent(Xp));

    //Coefficients for evaluating the bi-tangents at the points.
    //UVWp:=<[Evaluate(u,theta)/btr`UVWconstant: u in btr`UVW]: theta in thetap>;
    //UVWp:=<[Evaluate(u,thetap[j])/btr`UVWconstant/loc`UVWconstantsp[j]: u in btr`UVW]: j in [1..#thetap]>;
    UVWp:=<>;
    for i in [1..#loc`locmapfactors] do
        for l in loc`locmapfactors[i] do
            Append(~UVWp,[ btr`UVWthetas[i][j]@l : j in [1..3] ]);
        end for;
    end for;
  
    nc:=btr`NormConstant;
    val4:=[Valuation(e!4): e in E];
  
    //A bitangent that is defined over the base field shows up as a linear factor
    //in the bitangent polynomial. If such a bitangent intersects the curve
    //in rational points, we cannot avoid 0 in those components. However,
    //such linear factors can be filled in using the norm criterion, as soon as
    //we have found sufficiently many values of all other factors.
    DegreeOneExtensions:={i: i in [1..#gs]| Degree(gs[i]) eq 1};


    //This routine takes an "affine patch" description and determines the images
    //of the integral points on that patch. Inside thise functions, the
    //appropriate closures are defined for the recursion process, and then called.
    function do_recurse(affpatch)
        //  print "Considering patch",affpatch;

        //Check validity of patch data: It has to be a permutation of something of
        //the form [pi^ex*XOL,p,i^ey*YOL,1].
        //Also extract the appropriate information.
        assert forall{m: m in affpatch | #Monomials(m) eq 1};
        assert exists(xind){i: i in [1..3] | Degree(affpatch[i],1) eq 1};
        assert exists(yind){i: i in [1..3] | Degree(affpatch[i],2) eq 1};
        assert exists(cstind){i: i in [1..3] | TotalDegree(affpatch[i]) eq 0};
        assert {xind,yind,cstind} eq {1,2,3};
        xstart:=O(pi^Valuation(Coefficients(affpatch[xind])[1]));
        ystart:=O(pi^Valuation(Coefficients(affpatch[yind])[1]));

        //so this is the polynomial we work with:
        //since the right neighbourhood is already encoded in xstart and
        //ystart, we simply take the right permutation of variables
        fa:=Evaluate(btr`f,[Monomials(m)[1]:m in affpatch]);

        //and we adjust the coefficients in UVWp accordingly, to refer to the
        //appropriate patch.
        UVWa:=<[l[xind], l[yind], l[cstind]]:l in UVWp>;

        nf:=NormForm(["x","y"],h:Affine);
        
        //We should have that dx = dF/dx (P0)
        //                    dy = dF/dy(P0)
        
        //this routine takes a hensel-liftable point on fa and lifts it to
        //all possible neighbourhoods on which the bitangent map gives constant
        //values mod squares. It returns those values, added to Rin.
        //dx and dy should be the values of the partial derivatives at x0,y0
        //(only one digit has to be correct, so no need to update the values)
        function liftablepoint(x0,y0,dx,dy,Rin)
            //   print "Entering liftable with:",[x0,y0,dx,dy];
            //Compute the value of the bitangent map
            w:=<Evaluate(nf,l cat SafeCoeffs(x0) cat SafeCoeffs(y0)):l in UVWa>;
      
            //and compute the indices where the value doesn't have enough digits
            //yet to give a constant value mod squares.
            remaining:={i: i in [1..#val4] | RelativePrecision(w[i]) le val4[i]};
            R:=Rin;
            if #remaining eq 0 then
                //if all values are determined, we are done. We can just include the
                //just computed value
                a:=<lmaps[i](w[i]):i in [1..#lmaps]>;
                if a notin Rin then
                    //      print "new image found; point:", [x0,y0];
                    Include(~R,<lmaps[i](w[i]):i in [1..#lmaps]>);
                end if;
            elif #remaining eq 1 and remaining subset DegreeOneExtensions then
                //if only one value is not determined and that value corresponds to
                //a linear factor we can use the norm criterion to solve for the value
                //    print "Bitangent contact point: doing surgery to correct";
                i:=Rep(remaining);
                w[i]:=1;
                //We compute the norm of all the other components (fill in 1 for the
                //unknown component for now
                Nw:=&*[Norm(a,Qp): a in w];
         
                //BC edit: compute the norm maps as homomorphisms to avoid precision loss.
                //Note: We may want to do this for higher degree local images as well.	
                nmaps := <>;
                li := lmaps[i];
                Qpmodsq := Codomain(li);
                for j in [1..#lmaps] do
                    Kmodsq := Codomain(lmaps[j]);
                    Append(~nmaps, hom< Kmodsq -> Qpmodsq | [ Norm(Kmodsq.k @@ lmaps[j],Qp) @ li : k in [1..Ngens(Kmodsq)] ]> ); 
                end for;
                //and we create a new vector where we fill the appropriate entry in
                //to make the norm agree with the precomputed norm constant.
                a:=<lmaps[j](w[j]): j in [1..#gs]>;
                //BC edit: Use norm map instead
                a[i] := lmaps[i](nc) + &+[ nmaps[j](lmaps[j](w[j])) : j in [1..#lmaps] ];
                //and we create a new vector where we fill the appropriate entry
                //to make the norm a square (this is the even degree routine)
                // a:=<lmaps[j](w[j]): j in [1..#gs]>;
                // a[i]:=lmaps[i](nc*Nw);
                if a notin Rin then
                    //      print "new image found; point:", [x0,y0];
                    Include(~R,<lmaps[i](w[i]):i in [1..#lmaps]>);
                end if;
            else
                //In other situtations, we have to recurse to compute more digits
                ex:=AbsolutePrecision(x0);
                ey:=AbsolutePrecision(y0);
                //cheap bailout for runaway recursion in case of bugs or loss of precision.
                error if ex gt 20 or ey gt 20, "recursion too deep";
                vdx:=Valuation(dx);
                vdy:=Valuation(dy);
                if vdy le vdx then
                    x0:=ChangePrecision(x0,ex+1+vdy);
                    y0:=ChangePrecision(y0,ey+1+vdy);
                    fP0:=Evaluate(fa,[x0,y0]);    
                    for t in reps do
                        x1:=x0+pi^ex*t+O(pi^(ex+1));
                        y1:=y0-((fP0+dx*pi^ex*t) div dy)+O(pi^(ey+1));
                        IndentPush();
                        R join:=$$(x1,y1,dx,dy,R);
                        IndentPop();
                    end for;
                else
                    x0:=ChangePrecision(x0,ex+1+vdx);
                    y0:=ChangePrecision(y0,ey+1+vdx);
                    fP0:=Evaluate(fa,[x0,y0]);    
                    for t in reps do
                        y1:=y0+pi^ey*t+O(pi^(ey+1));
                        x1:=x0-((fP0+dy*pi^ey*t) div dx)+O(pi^(ex+1));
                        IndentPush();
                        R join:=$$(x1,y1,dx,dy,R);
                        IndentPop();
                    end for;
                end if;
            end if;
            return R;
        end function;

        function recurse(x0,y0,Rin)
            //This routine enumerates the neighbourhoods of points close to
            //[x0,y0] that are Hensel-liftable and collects the results of calling
            //"liftablepoint" (see above) on these.
            //  print "x0,y0=",[x0,y0];
            ex:=AbsolutePrecision(x0);
            ey:=AbsolutePrecision(y0);
            x0:=ChangePrecision(x0,OL`DefaultPrecision);
            y0:=ChangePrecision(y0,OL`DefaultPrecision);
            ft:=Evaluate(fa,[x0+XOL*pi^ex,y0+YOL*pi^ey]);
            g:=redmap(ft);
            if TotalDegree(g) eq 0 then
                return Rin;
            end if;
            W:=RationalPoints(Curve(A2p,g));
            R:=Rin;
            for P in W do
                x1:=x0+pi^ex*(OL!P[1]+O(pi));
                y1:=y0+pi^ey*(OL!P[2]+O(pi));
                if IsSingular(P) then
                    IndentPush();
                    R join:=$$(x0+pi^ex*(OL!P[1]+O(pi)),y0+pi^ey*(OL!P[2]+O(pi)),R);
                    IndentPop();
                else
                    dx:=Evaluate(Derivative(fa,1),[x1,y1]);
                    dy:=Evaluate(Derivative(fa,2),[x1,y1]);
                    R join:=liftablepoint(x1,y1,dx,dy,R);
                end if;
            end for;
            return R;
        end function;
        IndentPush();
        R:=recurse(xstart,ystart,{});
        IndentPop();
        return R;
    end function;
    V1:=do_recurse([XOL,YOL,1]);
    V2:=do_recurse([XOL,1,YOL]);
    V3:=do_recurse([1,pi*XOL,pi*YOL]);
    if not(assigned loc`deg3images) then
        loc`deg3images:={};
    end if;
    loc`deg3images join:=V1 join V2 join V3;
    btr`locdata[P]:=loc;
end intrinsic;     

intrinsic RandomPoints(~btr::Rec,p::RngIntElt:h:=false,N:=10,Bail:=50,valbound:=10,B:=32)
{}
    f:=btr`f;
    loc:=btr`locdata[p];
    gs:=loc`gs;
    DegreeOneExtensions:={i: i in [1..#gs] | Degree(gs[i]) eq 1};
  
    thetap:=loc`thetap;
    //UVWp:=<[Evaluate(u,theta)/btr`UVWconstant: u in btr`UVW]: theta in thetap>;
    UVWp:=<>;
    for i in [1..#loc`locmapfactors] do
        for l in loc`locmapfactors[i] do
            Append(~UVWp,[ btr`UVWthetas[i][j]@l : j in [1..3] ]);
        end for;
    end for;
   
    lmaps:=loc`lmaps;
    E:=[Parent(t):t in thetap];
    Qp:=BaseRing(Universe(gs));
    Zp:=IntegerRing(Qp);
    val4 := [ Valuation(e!4) : e in E ];

    if h cmpeq false then
        L:=Qp;
        OL:=IntegerRing(L);
        pi:=UniformizingElement(OL);
        rndOL:=func<|pi^Random([0..valbound])*L!Random([-B..B])>;
        function mu(P)
            return <lmaps[j](&+[UVWp[j][i]*P[i]: i in [1..3]]):j in [1..#lmaps]>;
        end function;
    else
        L:=ext<Qp|h>;
        OL:=IntegerRing(L);
        pi:=UniformizingElement(OL);
        rndOL:=func<|pi^Random([0..valbound])*OL![Random([-B..B]):i in [1..Degree(h)]]>;
        nf:=NormForm(["x","y","z"],h);
        function mu(P)
            return <lmaps[j](Evaluate(nf,UVWp[j] cat &cat[Eltseq(p):p in P])):j in [1..#lmaps]>;
        end function;
    end if;

    OL:=IntegerRing(L);
    pi:=UniformizingElement(OL);
    X:=PolynomialRing(L).1;
    I:=[[1,2,3],[1,3,2],[2,1,3],[2,3,1],[3,1,2],[3,2,1]];
    //BC Edit: added this line so we can call before trying to compute whole local image.
    if not(assigned loc`deg1images) then loc`deg1images := {}; end if;  
    V:=(h cmpeq false select loc`deg1images else IsOdd(Degree(h)) select loc`deg3images else loc`deg2images);
    repeat
        II := Random(I);
        i,j,k:=Explode(II);
        x1:=rndOL();
        P:=[];P[j]:=X;P[i]:=x1;P[k]:=1;
        rts:=Roots(Evaluate(btr`f,P));
        for r in [r: r in rts ] do
            //unfortunately roots are not always liftable, so we need this work around
            Qpp := pAdicField(p : Exact := true);
            // NOTE: This is now only going to work for degree 1 images!!!
            // TO DO: implement when h ne false
            Qt<tt> := PolynomialRing(Rationals());
            Ptt := Evaluate(f,[ Qt ! P[i] : i in [1..3]]);
            rt := Qpp ! r[1]; 
            boo, rr := IsHenselLiftable(Ptt,rt);
            if boo then // only enter if actually liftable.
                y1:= Qp ! rr;
                //rr;
                P:=[];P[i]:=x1;P[j]:=y1;P[k]:=1;
                //print P;  print II;
                w := mu(P);
                lP:=<l[1]*P[1]+l[2]*P[2]+l[3]*P[3]:l in UVWp>;
                remaining := { i : i in [1..#val4] | RelativePrecision(lP[i]) le val4[i] };
                //remaining;
                // REM := [ RelativePrecision(lP[i]) : i in [1..#val4]];
                if #remaining eq 0 and w notin V then
                    //print "found new value";
                    Include(~V,w);
                end if;
                if #remaining eq 1 and remaining subset DegreeOneExtensions then
                    io := Random(remaining);
                    //printf "using norm condition\n";
                    //printf "i0 = %o\n", io;
                    lP[io] := btr`NormConstant*&*[ Norm(lP[i],Qp) : i in [1..#lP] | i ne io];
                    w := <lmaps[j](lP[j]):j in [1..#lmaps]>;
                    if w notin V then
                        //print "found new value";
                        Include(~V,w);
                    end if;
                end if;
                N-:=1;
            end if;
        end for;
        Bail-:=1;
    until Bail le 0 or N le 0; 
    if h cmpeq false then
        loc`deg1images:=loc`deg1images join V;
    else
        if IsOdd(Degree(h)) then
            loc`deg3images := loc`deg3images join V;
        else  
            loc`deg2images:=loc`deg2images join V;
        end if;
    end if;
    btr`locdata[p]:=loc;
end intrinsic;

intrinsic LocalQuadraticExtensions(p::RngIntElt)->SeqEnum
{Gives defining polynomials of the quadratic extensions of Q_p}
    require IsPrime(p) and p gt 1: "p must be a positive prime";
    x:=PolynomialRing(Integers()).1;
    if p eq 2 then
        return [x^2+x+1, x^2+2*x+2, x^2+2*x-2, x^2+14,x^2+6,x^2+2,x^2+10];
    else
        if p mod 4 eq 3 then
            a:=-1;
        else
            k:=GF(p);
            for i in [2..p] do
                if not(IsSquare(k!i)) then
                    a:=i;
                    break;
                end if;
            end for;
        end if;
        return [x^2-a,x^2-p,x^2-p*a];
    end if;
end intrinsic;

intrinsic LocalCubicExtensions(p::RngIntElt)->SeqEnum
{Gives generating polynomials of the cubic extensions of Q_p}
    require IsPrime(p) and p gt 1: "p must be a positive prime";
    x:=PolynomialRing(Integers()).1;
    if p eq 3 then
        return [x^3-x+1, x^3+6*x+3,x^3+3*x+3,
            x^3-3*x^2+21,x^3-3*x^2+3,x^3-3*x^2+12,x^3+3*x^2+3,
            x^3+3, x^3+21, x^3+12];
    else
        unram:=Parent(x)!(DefiningPolynomial(GF(p^3)));
        if (p-1) mod 3 eq 0 then
            z:=Integers()!(Roots(Polynomial(GF(13),x^2+x+1))[1][1]);
            return [unram, x^3-p,x^3-z*p,x^3-z^2*p];
        else
            return [unram, x^3-p];
        end if;
    end if;
end intrinsic;

intrinsic LocalIndex(C,p)->RngIntElt
{Determines the index of the plane quartic C over Q_p}
    if IsLocallySoluble(C,p) then return 1; end if;
    hs3 := LocalCubicExtensions(p);
    for h in hs3 do
        k := NumberField(h);
        P := Ideal(Decomposition(k,p)[1][1]);
        if IsLocallySoluble(BaseChange(C,k),P) then return 1; end if;
    end for;
    hs2 := LocalQuadraticExtensions(p);
    for h in hs2 do
        k := NumberField(h);
        P := Ideal(Decomposition(k,p)[1][1]);
        if IsLocallySoluble(BaseChange(C,k),P) then return 2; end if;
    end for;
    return 4;
end intrinsic;

intrinsic GCDLocalIndex(C)->RngIntElt
{}
    F := DefiningPolynomial(C);
    D := Integers()!Discrim(F);
    ps := [ pp[1] : pp in Factorization(D)];
    ind := 1;
    for p in ps cat PrimesUpTo(31) do
        Ip := LocalIndex(C,p);
        if Ip gt ind then
            ind := Ip;
        end if;
        if ind eq 4 then
            return 4;
        end if;
    end for;
    return ind;
end intrinsic;
	
intrinsic NormForm(L::SeqEnum[MonStgElt], extpol::RngUPolElt: Affine:=false)->RngMPolElt
{Given a list of variable names, say, L=['x','y'], and a polynomial extpol
defining an extension L=k[theta]/k of degree d, returns 
N_L/k(U1*(x0+theta*x1+...+theta^(d-1)*x[d-1])+U2*(y0+...+theta^(d-1)*y[d-1]))}
    d:=Degree(extpol);
    n:=#L;
    if Affine then
        a:=1;
    else
        a:=0;
    end if;
    R:=PolynomialRing(BaseRing(Parent(extpol)),n*d+n+a);
    RX<THETA>:=PolynomialRing(R);
    varnames:=["U" cat Sprint(i): i in [1..n+a]] cat
            [l cat Sprint(i): i in [0..d-1], l in L];
    AssignNames(~R,varnames);
    U:=[R.i: i in [1..n+a]];
    vars:=[&+[R.(1+a+n+d*j+i)*THETA^i: i in [0..d-1]]: j in [0..n-1]];
    form:=&+[U[i]*vars[i]: i in [1..n]];
    if Affine then
        form +:= U[n+a];
    end if;
    return Resultant(form,Evaluate(extpol,THETA));
end intrinsic;

intrinsic PadList(L::SeqEnum,n::RngIntElt)->SeqEnum
{pad L to length n by appending 0's}
    return L cat [0: i in [1..n-#L]];
end intrinsic;

intrinsic LinConds(l::RngMPolElt,f::RngMPolElt)->SeqEnum
{given a bitangent l and a quartic f, compute the two linear conditions
on a conic to pass through the bitangent points on f.}
    require IsHomogeneous(l) and TotalDegree(l) eq 1: "l must be linear";
    PR:=Parent(l);
    R:=BaseRing(PR);
    X:=PolynomialRing(R).1;
    error if not exists(i){i: i in [1..3] | MonomialCoefficient(l,PR.i) ne 0},
        "degenerate line!";
    j,k:=Explode([j: j in [1..3] | j ne i]);
    c:=MonomialCoefficient(l,PR.i);
    parm:=[X,X,X];
    parm[j]:=1;
    parm[i]:=Evaluate(c*PR.i-l,parm)/c;
    point:=func<t|[Evaluate(g,t): g in parm]>;
    infty:=[j eq i select 1 else 0: j in [1..3]];
    bitang:=Evaluate(f,parm);
    rr:=GCD(bitang,Derivative(bitang));
    if Degree(rr) eq 0 or Degree(rr) eq 3 then
        //Hyperflex case
        grad:=[Derivative(f,i): i in [1,2,3]];
        if Degree(rr) eq 0 then
            P0:=infty;
        else
            P0:=point(Roots(bitang div rr)[1][1]);
        end if;
        x,y,z:=Explode(P0);
        if Degree(rr) eq 0 then
            u,v,w:=Explode(point(0));
        else
            u,v,w:=Explode(point(1+Roots(rr)[1][1]));
        end if;
        u1:=[x^2,2*x*y,2*x*z,y^2,2*y*z,z^2];
        u2:=[x*u,x*v+y*u,x*w+z*u,y*v,y*w+z*v,z*w];
    elif Degree(rr) eq 1 then
        u1:=[x^2,2*x*y,2*x*z,y^2,2*y*z,z^2] where x,y,z:=Explode(infty);
        P0:=point(Roots(rr)[1][1]);
        u2:=[x^2,2*x*y,2*x*z,y^2,2*y*z,z^2] where x,y,z:=Explode(P0);
    else
        disc:=Discriminant(rr);
        if IsSquare(disc) then
            Ps:=[point(a[1]): a in Roots(rr)];
            u1,u2:=Explode([[x^2,2*x*y,2*x*z,y^2,2*y*z,z^2] where
                x,y,z:=Explode(P): P in Ps]);
        else
            theta:=quo<Parent(rr)| rr>.1;
            us:=[x^2,2*x*y,2*x*z,y^2,2*y*z,z^2] where
                x,y,z:=Explode(point(theta));
            us:=[PadList(Eltseq(u),2): u in us];
            u1:=[u[1]: u in us];
            u2:=[u[2]: u in us];
        end if;
    end if;
    return [u1,u2];
end intrinsic;

intrinsic MatchSyz(L::SeqEnum)->SeqEnum
{Records should look like <id,[u1,u2]>, where u1 and u2 are linear conditions
for a conic to touch a line in two given points}
    L:=[<l[1],l[2],[Booleans()|]>:l in L];
    for i in [2..7] do
        for j in [i+1..28] do
            Append(~L[j][3],Determinant(Matrix(L[1][2] cat L[i][2] cat L[j][2])) eq 0);
        end for;
        V:={j: j in [i+1..28]| L[j][3] eq sigs[i+1]};
        //print "for i =",i," we have",#V," matches";
        error if #V eq 0,"no match?";
        j:=Random(V);
        M:=L[i+1];L[i+1]:=L[j];L[j]:=M;
    end for;
    for i in [9..27] do
        V:={j: j in [i..28]| L[j][3] eq sigs[i]};
        //print "for i =",i," we have",#V," matches";
        error if #V eq 0,"no match?";
        j:=Random(V);
        M:=L[i];L[i]:=L[j];L[j]:=M;
    end for;
  return L;
end intrinsic;

intrinsic GoodReductionFrob(btr::Rec,p::RngIntElt)->GrpPermElt
{}
    kp:=GF(p);
    btp:=Polynomial(kp,btr`bitangpol);
    assert Degree(btp) eq 28 and Discriminant(btp) ne 0;
    fctp:=Factorization(btp);
    obt:={* Degree(l[1]): l in fctp *};
    bl:=exists(l){l[2]:l in cyclicorbittypes | l[1] eq obt};
    if bl then
        print "quick exit";
        return G!l;
    end if;
    L:=GF(p^(LCM(obt)));
    P2p<Xp,Yp,Zp>:=ProjectiveSpace(L,2);
    fp:=Evaluate(btr`f,[Xp,Yp,Zp]);
    UVWp:=[Polynomial(L,g):g in btr`UVW];
    roots:=[r[1]: r in Roots(Polynomial(L,btp))];
    assert #roots eq 28;
    L:=[<r,LinConds(&+[Evaluate(UVWp[i],r)*P2p.i: i in [1..3]],fp)>: r in roots];
    L:=MatchSyz(L);
    roots:={@l[1]:l in L@};
    return G![Index(roots,r^p): r in roots];
end intrinsic;

intrinsic DecompositionCandidates(p::RngIntElt)->SetEnum
{}
    case p:
        when 2: return GP2;
        when 3: return GP3;
        when 5: return GP5;
        when 7: return GP7;
    else
        error if not(IsPrime(p)), "Parameter ",p," is not prime";
        return {c: c in  Metacyclics |
          (p^(#Gsubgroups[c[3]] div #Gsubgroups[c[2]])-1) mod #Gsubgroups[c[2]] eq
          0};
    end case;
end intrinsic;

intrinsic ComputeGlobalGaloisGroup(~btr::Rec)
{}
    F:=PolynomialRing(Rationals())!btr`bitangpol;
    assert forall{c:c in Eltseq(F)| Denominator(c) eq 1};
    scl:=1;
    while LeadingCoefficient(F) ne 1 do
        p:=PrimeFactors(Numerator(LeadingCoefficient(F)))[1];
        scl:=scl*p;
        Fev:=Evaluate(F,Parent(F).1/p);
        F:=LCM([Denominator(c):c in Coefficients(Fev) | c ne 0])*Fev;
    end while;
    Grp,roots:=GaloisGroup(F);
    L,toL:=ResidueClassField(Universe(roots));
    roots:=[toL(r)/scl: r in roots];
    P2p<Xp,Yp,Zp>:=ProjectiveSpace(L,2);
    fp:=Evaluate(btr`f,[Xp,Yp,Zp]);
    UVWp:=[Polynomial(L,g):g in btr`UVW];
    assert #roots eq 28;
    L:=[<r,LinConds(&+[Evaluate(UVWp[i],r)*P2p.i: i in [1..3]],fp)>: r in roots];
    L:=MatchSyz(L);
    roots_sorted:=[l[1]:l in L];
    conj:=Sym(28)![Index(roots_sorted,r):r in roots];
    H:=sub<Sym(28)|[(conj^(-1)*g*conj) : g in Generators(Grp)]>;
    btr`galoiscands:=[H];
end intrinsic;

intrinsic InitGlobalGaloisGroup(~btr::Rec)
{}
    if not(assigned btr`galoiscands) then
        time orbittype:={* Degree(a[1]): a in Factor(btr`bitangpol)*};
        btr`galoiscands:=[H: H in Gsubgroups | {*#o: o in Orbits(H)*} eq orbittype];
    end if;
end intrinsic;

intrinsic GlobalGaloisTrim(~btr::Rec,p::RngIntElt)
{}
    time sgl:=MySGL();
    Cp:=sgl!sub<G|GoodReductionFrob(btr,p)>;
    btr`galoiscands:=[H: H in btr`galoiscands |  Cp le sgl!H];
end intrinsic;

intrinsic InitDecompositionGroup(~btr::Rec, P::RngIntElt)
{}
    sgl:=MySGL();
    try
        a:=GoodReductionFrob(btr,P);
        btr`locdata[P]`galoiscands:=[sub<Parent(a)|a>];
    catch E
        globals:={sgl!h: h in btr`galoiscands};
        locorbittype:={*Degree(g): g in btr`locdata[P]`gs*};
        dec:={Gsubgroups[c[3]]: c in DecompositionCandidates(P)};
        btr`locdata[P]`galoiscands:=[h: h in dec|
            {*#o: o in Orbits(Group(j)) *} eq locorbittype and
                exists{i: i in globals | j le i} where j:=sgl!h];
    end try;
end intrinsic;

intrinsic DimensionVector(H::GrpPerm)->Tup
{}
    return <Dimension(Fix(Restriction(M,H))):M in [J,Ed,Rd]>;
end intrinsic;

intrinsic Local2Selmer(L::FldOrd,P::RngOrdIdl,LP::FldPad,toLP::Map) -> GrpAb,Map
{}
// LP a p-adic field with large residue field of odd cardinality.
// toLP : L -> LP
// This returns the same data as pSelmerGroup(2,LP), but seems to be much faster for large residue field
// Not sure the best parameters to decide which method to use...
	if (Abs(Rationals()!Norm(P)) le 10^6) or (Valuation(L!2,P) gt 0) then
		return pSelmerGroup(2,LP);
	end if;
//	print "computing local selmer by alternate method";
	G := AbelianGroup([2,2]);
	pi := UniformizingElement(LP);
	k,rk := ResidueClassField(P);
	a := k!0;
	while IsSquare(a) do
		a := Random(k);
	end while;
	function checkres(x)
		n := Valuation(x);
		xt := x*pi^(-n);
		if IsSquare(rk(xt @@ toLP)) then
			return 0;
		else
			return 1;
		end if;
	end function;
	function preim(g)
		gg := Eltseq(g);
		return pi^gg[1]*toLP((a^gg[2]) @@ rk);
	end function;
	return G, map< LP -> G | x :-> Valuation(x)*G.1 + checkres(x)*G.2, y :-> preim(y) >;
end intrinsic;


==> anc/sp6f2data.m <==
sigs:=[
    [],
    [],
    [ false ],
    [ false, false ],
    [ false, false, false ],
    [ false, true, false, true ],
    [ false, false, false, false, false ],
    [ false, false, true, true, false, false ],
    [ true, false, false, false, true, true ],
    [ false, true, false, false, false, false ],
    [ false, true, true, true, false, true ],
    [ true, false, false, false, true, false ],
    [ false, false, true, false, true, true ],
    [ false, false, true, false, true, false ],
    [ true, true, false, false, false, false ],
    [ false, true, true, false, false, false ],
    [ false, true, false, false, false, true ],
    [ true, false, true, true, true, true ],
    [ true, true, false, true, false, true ],
    [ false, false, false, false, true, true ],
    [ true, true, true, true, false, true ],
    [ false, false, false, true, false, true ],
    [ true, false, true, false, true, false ],
    [ true, true, true, false, true, true ],
    [ true, true, true, true, false, false ],
    [ true, false, false, true, false, false ],
    [ false, false, false, true, false, false ],
    [ false, false, false, false, false, false ]
];
cyclicorbittypes:=[
  <{*1^^28*},[1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28]>,
  <{*1^^16,2^^6*},[1,11,18,19,24,6,25,8,9,10,2,12,13,14,15,16,17,3,4,20,28,22,23,5,7,26,27,21]>,
  <{*1^^8,2^^10*},[11,2,26,23,15,6,9,16,7,27,1,28,13,14,5,8,22,24,19,20,21,17,4,18,25,3,10,12]>,
  <{*1^^10,3^^6*},[12,21,3,11,5,13,7,27,9,22,28,23,20,14,15,10,8,18,2,6,19,16,1,24,25,26,17,4]>,
  <{*1^^3,5^^5*},[3,1,12,18,27,13,20,5,17,22,28,16,7,4,15,2,8,11,10,26,19,23,21,24,25,6,9,14]>,
  <{*7^^4*},[20,3,16,15,21,13,25,9,28,2,1,23,12,4,26,5,14,19,11,27,24,18,8,10,17,7,22,6]>,
  <{*1^^4,4^^6*},[1,4,5,12,10,26,7,28,24,27,22,14,17,2,25,6,19,13,18,20,21,9,16,11,8,23,3,15]>,
  <{*1^^6,2,4^^5*},[10,23,21,18,8,6,13,27,5,3,11,22,20,28,15,19,17,14,16,26,1,2,12,24,25,7,9,4]>,
  <{*2^^2,4^^6*},[16,28,7,5,19,17,18,6,14,27,21,22,8,20,26,12,13,25,24,23,11,1,9,4,3,10,15,2]>,
  <{*1^^4,2^^3,3^^4,6*},[23,10,3,28,9,20,26,17,5,21,4,1,6,18,15,2,27,14,16,13,22,19,12,24,25,7,8,11]>,
  <{*1^^4,2^^3,6^^3*},[24,4,18,2,25,27,23,13,19,22,26,12,11,14,15,16,3,20,8,28,17,7,1,10,5,9,6,21]>,
  <{*1^^2,2^^4,3^^2,6^^2*},[7,12,23,14,5,27,1,26,19,10,13,16,11,15,2,4,21,20,9,22,24,17,28,18,6,8,25,3]>,
  <{*1,3^^5,6^^2*},[7,15,18,16,5,25,10,13,19,1,26,2,11,4,14,12,23,24,8,28,17,20,21,3,27,9,6,22]>,
  <{*1,9^^3*},[22,23,4,2,24,11,27,19,28,15,7,3,14,16,8,5,12,9,13,25,21,17,26,10,18,1,20,6]>,
  <{*1,2,5^^3,10*},[24,15,3,2,27,12,22,10,7,23,1,4,17,16,6,5,9,11,18,21,20,19,26,13,14,28,25,8]>,
  <{*3,15,5^^2*},[11,4,21,12,16,15,8,18,17,9,28,6,24,25,2,14,26,19,23,3,20,7,1,10,27,22,5,13]>,
  <{*4,8^^3*},[19,11,6,22,1,7,17,3,26,20,28,4,25,10,9,24,18,13,16,27,2,5,15,12,8,14,23,21]>,
  <{*1^^2,2,8^^3*},[14,19,8,17,4,21,9,2,18,22,5,25,13,16,28,26,6,1,12,23,20,3,11,24,10,27,7,15]>,
  <{*12,2,3^^2,4^^2*},[7,5,21,14,12,16,10,18,17,1,28,27,11,4,25,15,23,24,8,3,20,19,13,26,6,9,2,22]>,
  <{*1^^2,12,4^^2,6*},[23,14,19,16,5,25,22,17,28,24,18,27,3,6,15,12,1,10,21,13,26,8,11,9,2,20,4,7]>,
  <{*1,12^^2,3*},[22,18,7,16,10,27,5,11,25,26,1,14,13,21,24,8,3,17,4,9,2,20,12,28,6,23,19,15]>
];
seqlat:=[<PermutationGroup<28 |   >,1,1,
 []>,
<PermutationGroup<28 |  
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ]
        /* order = 2 */ >,2,63,
 [1]>,
<PermutationGroup<28 |  
\[ 2, 1, 27, 7, 10, 28, 4, 22, 9, 5, 13, 21, 11, 20, 18, 17, 16, 15, 19, 14, 12,
8, 23, 26, 25, 24, 3, 6 ]
        /* order = 2 */ >,2,315,
 [1]>,
<PermutationGroup<28 |  
\[ 1, 2, 17, 4, 5, 27, 10, 11, 9, 7, 8, 15, 13, 16, 12, 14, 3, 21, 26, 28, 18, 
22, 24, 23, 25, 19, 6, 20 ]
        /* order = 2 */ >,2,945,
 [1]>,
<PermutationGroup<28 |  
\[ 23, 22, 12, 17, 14, 20, 7, 15, 18, 19, 27, 3, 24, 5, 8, 16, 4, 9, 10, 6, 21, 
2, 1, 13, 28, 26, 11, 25 ]
        /* order = 2 */ >,2,3780,
 [1]>,
<PermutationGroup<28 |  
\[ 6, 1, 26, 4, 15, 2, 7, 8, 14, 10, 11, 13, 21, 25, 18, 16, 17, 5, 23, 19, 12, 
22, 20, 3, 9, 24, 27, 28 ]
        /* order = 3 */ >,3,336,
 [1]>,
<PermutationGroup<28 |  
\[ 5, 19, 13, 2, 26, 7, 14, 23, 17, 21, 11, 20, 27, 6, 10, 22, 18, 9, 4, 25, 15,
28, 24, 8, 12, 1, 3, 16 ]
        /* order = 3 */ >,3,1120,
 [1]>,
<PermutationGroup<28 |  
\[ 9, 27, 23, 15, 24, 14, 21, 10, 12, 17, 25, 1, 6, 13, 19, 7, 8, 3, 4, 5, 16, 
11, 18, 20, 22, 26, 28, 2 ]
        /* order = 3 */ >,3,6720,
 [1]>,
<PermutationGroup<28 |  
\[ 12, 1, 10, 4, 15, 3, 7, 14, 8, 26, 18, 13, 24, 25, 11, 23, 9, 28, 16, 19, 6, 
20, 22, 2, 17, 21, 27, 5 ]
        /* order = 5 */ >,5,12096,
 [1]>,
<PermutationGroup<28 |  
\[ 19, 4, 15, 17, 6, 20, 10, 12, 21, 23, 16, 3, 26, 13, 11, 27, 22, 2, 7, 14, 
18, 9, 25, 5, 28, 24, 8, 1 ]
        /* order = 7 */ >,7,34560,
 [1]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ]
        /* order = 4 = 2^2 */ >,4,315,
 [4]>,
<PermutationGroup<28 |  
\[ 9, 2, 12, 26, 23, 14, 11, 8, 1, 10, 7, 3, 24, 6, 28, 27, 21, 20, 22, 18, 17, 
19, 5, 13, 25, 4, 16, 15 ],
\[ 1, 25, 19, 18, 21, 14, 11, 10, 9, 8, 7, 22, 15, 6, 13, 16, 23, 4, 3, 26, 5, 
12, 17, 28, 2, 20, 27, 24 ]
        /* order = 4 = 2^2 */ >,4,945,
 [3]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ]
        /* order = 4 = 2^2 */ >,4,945,
 [2,4]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ]
        /* order = 4 = 2^2 */ >,4,945,
 [2,3,4]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ],
\[ 1, 2, 17, 4, 5, 27, 10, 11, 9, 7, 8, 15, 13, 16, 12, 14, 3, 21, 26, 28, 18, 
22, 24, 23, 25, 19, 6, 20 ]
        /* order = 4 = 2^2 */ >,4,1260,
 [4]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ]
        /* order = 4 = 2^2 */ >,4,1890,
 [3]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ]
        /* order = 4 = 2^2 */ >,4,2835,
 [3,4]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 19, 28, 11, 18, 6, 5, 13, 14, 22, 4, 15, 12, 16, 8, 26, 1, 21, 2, 20, 7, 
10, 17, 3, 24, 9, 23, 25 ]
        /* order = 4 = 2^2 */ >,4,3780,
 [4]>,
<PermutationGroup<28 |  
\[ 21, 3, 12, 4, 5, 24, 7, 17, 8, 2, 15, 10, 6, 14, 18, 19, 25, 28, 23, 20, 1, 
16, 22, 26, 9, 13, 27, 11 ],
\[ 1, 12, 10, 4, 5, 26, 7, 25, 17, 3, 18, 2, 24, 14, 28, 23, 9, 11, 22, 20, 21, 
19, 16, 13, 8, 6, 27, 15 ]
        /* order = 4 = 2^2 */ >,4,3780,
 [4]>,
<PermutationGroup<28 |  
\[ 1, 12, 3, 4, 27, 15, 7, 23, 22, 10, 24, 2, 18, 14, 6, 25, 19, 13, 17, 20, 21,
9, 8, 11, 16, 28, 5, 26 ],
\[ 1, 27, 3, 7, 12, 6, 4, 22, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 21,
8, 9, 24, 17, 28, 2, 26 ]
        /* order = 4 = 2^2 */ >,4,3780,
 [4]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 19, 24, 11, 18, 6, 21, 15, 14, 22, 4, 13, 12, 9, 8, 26, 27, 5, 2, 20, 7, 
10, 23, 3, 28, 16, 17, 25 ]
        /* order = 4 = 2^2 */ >,4,3780,
 [3,4]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ]
        /* order = 4 = 2^2 */ >,4,3780,
 [2,3,5]>,
<PermutationGroup<28 |  
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ],
\[ 5, 14, 10, 12, 1, 6, 20, 26, 15, 3, 19, 4, 16, 2, 9, 13, 23, 18, 11, 7, 27, 
22, 17, 28, 25, 8, 21, 24 ]
        /* order = 4 = 2^2 */ >,4,5670,
 [3,5]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 1, 17, 9, 13, 22, 16, 21, 15, 3, 11, 10, 18, 4, 19, 8, 6, 2, 12, 14, 20, 7, 
5, 26, 27, 25, 23, 24, 28 ]
        /* order = 4 = 2^2 */ >,4,5670,
 [4,5]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 4, 18, 3, 7, 8, 23, 11, 10, 13, 12, 20, 21, 19, 25, 5, 16, 14, 15,
22, 9, 1, 17, 27, 26, 2 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ]
        /* order = 4 = 2^2 */ >,4,5670,
 [2,5]>,
<PermutationGroup<28 |  
\[ 9, 2, 12, 26, 23, 14, 11, 8, 1, 10, 7, 3, 24, 6, 28, 27, 21, 20, 22, 18, 17, 
19, 5, 13, 25, 4, 16, 15 ],
\[ 6, 10, 15, 18, 17, 9, 16, 25, 14, 2, 27, 28, 19, 1, 12, 11, 23, 26, 24, 4, 5,
13, 21, 22, 8, 20, 7, 3 ]
        /* order = 4 = 2^2 */ >,4,5670,
 [3]>,
<PermutationGroup<28 |  
\[ 15, 11, 18, 28, 7, 9, 5, 8, 6, 23, 2, 16, 13, 22, 1, 12, 26, 3, 21, 20, 19, 
14, 10, 25, 24, 17, 27, 4 ],
\[ 22, 3, 2, 4, 24, 9, 25, 13, 6, 16, 18, 23, 8, 15, 14, 10, 26, 11, 19, 27, 21,
1, 12, 5, 7, 17, 20, 28 ]
        /* order = 4 = 2^2 */ >,4,7560,
 [5]>,
<PermutationGroup<28 |  
\[ 1, 27, 6, 4, 19, 3, 22, 8, 15, 20, 14, 17, 25, 11, 9, 18, 12, 16, 5, 10, 23, 
7, 21, 24, 13, 28, 2, 26 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ]
        /* order = 4 = 2^2 */ >,4,11340,
 [3,4,5]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ]
        /* order = 4 = 2^2 */ >,4,11340,
 [4,5]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 27, 6, 4, 19, 3, 22, 8, 15, 20, 14, 17, 25, 11, 9, 18, 12, 16, 5, 10, 23, 
7, 21, 24, 13, 28, 2, 26 ]
        /* order = 4 = 2^2 */ >,4,11340,
 [2,4,5]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ]
        /* order = 4 = 2^2 */ >,4,11340,
 [4,5]>,
<PermutationGroup<28 |  
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 14, 28, 9, 4, 25, 6, 22, 21, 8, 24, 20, 16, 27, 10, 23, 12, 18, 2, 13, 11, 3,
15, 7, 1, 5, 19, 26, 17 ]
        /* order = 4 = 2^2 */ >,4,22680,
 [4]>,
<PermutationGroup<28 |  
\[ 3, 27, 1, 22, 18, 24, 8, 7, 9, 15, 21, 13, 12, 14, 10, 17, 16, 5, 25, 20, 11,
4, 23, 6, 19, 28, 2, 26 ],
\[ 27, 3, 2, 8, 15, 26, 22, 4, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13,
7, 23, 28, 19, 6, 1, 24 ]
        /* order = 4 = 2^2 */ >,4,22680,
 [3,5]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 4, 18, 3, 7, 8, 23, 11, 10, 13, 12, 20, 21, 19, 25, 5, 16, 14, 15,
22, 9, 1, 17, 27, 26, 2 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ]
        /* order = 4 = 2^2 */ >,4,22680,
 [4,5]>,
<PermutationGroup<28 |  
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 2, 6, 24, 4, 18, 1, 7, 8, 25, 10, 11, 21, 12, 9, 5, 16, 17, 15, 20, 23, 13, 
22, 19, 26, 14, 3, 27, 28 ]
        /* order = 6 = 2 * 3 */ >,6,336,
 [2,6]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 6 = 2 * 3 */ >,6,5040,
 [3,6]>,
<PermutationGroup<28 |  
\[ 12, 13, 26, 4, 15, 21, 7, 17, 9, 10, 28, 1, 2, 25, 5, 22, 8, 18, 20, 19, 6, 
16, 23, 24, 14, 3, 27, 11 ],
\[ 2, 6, 24, 4, 18, 1, 7, 8, 25, 10, 11, 21, 12, 9, 5, 16, 17, 15, 20, 23, 13, 
22, 19, 26, 14, 3, 27, 28 ]
        /* order = 6 = 2 * 3 */ >,6,5040,
 [4,6]>,
<PermutationGroup<28 |  
\[ 12, 21, 3, 4, 5, 13, 7, 17, 9, 10, 28, 1, 6, 14, 15, 22, 8, 18, 19, 20, 2, 
16, 23, 24, 25, 26, 27, 11 ],
\[ 2, 6, 24, 4, 18, 1, 7, 8, 25, 10, 11, 21, 12, 9, 5, 16, 17, 15, 20, 23, 13, 
22, 19, 26, 14, 3, 27, 28 ]
        /* order = 6 = 2 * 3 */ >,6,5040,
 [2,6]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 4, 18, 3, 7, 8, 23, 11, 10, 13, 12, 20, 21, 19, 25, 5, 16, 14, 15,
22, 9, 1, 17, 27, 26, 2 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 6 = 2 * 3 */ >,6,5040,
 [5,6]>,
<PermutationGroup<28 |  
\[ 2, 1, 27, 7, 10, 28, 4, 22, 9, 5, 13, 21, 11, 20, 18, 17, 16, 15, 19, 14, 12,
8, 23, 26, 25, 24, 3, 6 ],
\[ 2, 25, 19, 15, 12, 20, 13, 5, 9, 22, 4, 8, 18, 28, 11, 17, 23, 7, 27, 24, 10,
21, 16, 6, 1, 14, 3, 26 ]
        /* order = 6 = 2 * 3 */ >,6,6720,
 [3,8]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 25, 14, 23, 4, 24, 9, 22, 7, 21, 28, 27, 2, 1, 12, 3, 10, 11, 26, 5, 18, 6, 
8, 15, 19, 13, 20, 17, 16 ]
        /* order = 6 = 2 * 3 */ >,6,10080,
 [3,7]>,
<PermutationGroup<28 |  
\[ 26, 24, 6, 4, 14, 3, 22, 8, 15, 16, 17, 19, 20, 5, 9, 10, 11, 25, 12, 13, 23,
7, 21, 2, 18, 1, 27, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 6 = 2 * 3 */ >,6,15120,
 [5,6]>,
<PermutationGroup<28 |  
\[ 26, 27, 6, 4, 19, 3, 22, 8, 15, 16, 17, 14, 25, 5, 9, 18, 12, 20, 11, 13, 23,
7, 21, 2, 10, 28, 24, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 6 = 2 * 3 */ >,6,15120,
 [4,6]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ]
        /* order = 6 = 2 * 3 */ >,6,20160,
 [2,8]>,
<PermutationGroup<28 |  
\[ 1, 2, 17, 4, 5, 27, 10, 11, 9, 7, 8, 15, 13, 16, 12, 14, 3, 21, 26, 28, 18, 
22, 24, 23, 25, 19, 6, 20 ],
\[ 12, 17, 2, 26, 23, 27, 25, 28, 9, 7, 21, 15, 6, 22, 1, 14, 3, 8, 4, 11, 20, 
16, 24, 5, 10, 19, 13, 18 ]
        /* order = 6 = 2 * 3 */ >,6,20160,
 [4,8]>,
<PermutationGroup<28 |  
\[ 8, 24, 27, 3, 17, 28, 26, 6, 14, 10, 12, 18, 9, 5, 23, 20, 19, 11, 13, 15, 
16, 2, 25, 4, 21, 1, 22, 7 ],
\[ 6, 4, 22, 27, 19, 7, 1, 28, 5, 10, 18, 11, 14, 17, 25, 15, 13, 12, 9, 23, 20,
24, 21, 3, 16, 8, 2, 26 ]
        /* order = 6 = 2 * 3 */ >,6,20160,
 [3,8]>,
<PermutationGroup<28 |  
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ]
        /* order = 6 = 2 * 3 */ >,6,20160,
 [5,8]>,
<PermutationGroup<28 |  
\[ 1, 6, 15, 7, 26, 2, 4, 17, 23, 27, 11, 12, 21, 19, 3, 22, 8, 24, 14, 25, 13, 
16, 9, 18, 20, 5, 10, 28 ],
\[ 26, 4, 27, 19, 1, 14, 6, 24, 18, 15, 11, 25, 3, 7, 21, 28, 9, 17, 2, 12, 10, 
16, 8, 23, 20, 5, 13, 22 ]
        /* order = 6 = 2 * 3 */ >,6,40320,
 [5,7]>,
<PermutationGroup<28 |  
\[ 3, 27, 1, 22, 18, 24, 8, 7, 9, 15, 21, 13, 12, 14, 10, 17, 16, 5, 25, 20, 11,
4, 23, 6, 19, 28, 2, 26 ],
\[ 2, 25, 19, 15, 12, 20, 13, 5, 9, 22, 4, 8, 18, 28, 11, 17, 23, 7, 27, 24, 10,
21, 16, 6, 1, 14, 3, 26 ]
        /* order = 6 = 2 * 3 */ >,6,60480,
 [5,8]>,
<PermutationGroup<28 |  
\[ 23, 22, 12, 17, 14, 20, 7, 15, 18, 19, 27, 3, 24, 5, 8, 16, 4, 9, 10, 6, 21, 
2, 1, 13, 28, 26, 11, 25 ],
\[ 12, 28, 18, 19, 20, 13, 16, 17, 1, 8, 22, 9, 14, 6, 4, 21, 10, 23, 15, 24, 7,
25, 3, 5, 11, 26, 2, 27 ]
        /* order = 6 = 2 * 3 */ >,6,60480,
 [5,8]>,
<PermutationGroup<28 |  
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 9 = 3^2 */ >,9,3360,
 [6,8]>,
<PermutationGroup<28 |  
\[ 22, 13, 9, 3, 28, 15, 10, 7, 4, 8, 11, 26, 17, 21, 24, 12, 2, 19, 27, 1, 23, 
20, 14, 6, 5, 16, 18, 25 ],
\[ 26, 4, 27, 19, 1, 14, 6, 24, 18, 15, 11, 25, 3, 7, 21, 28, 9, 17, 2, 12, 10, 
16, 8, 23, 20, 5, 13, 22 ]
        /* order = 9 = 3^2 */ >,9,4480,
 [7,8]>,
<PermutationGroup<28 |  
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 9 = 3^2 */ >,9,6720,
 [6,7,8]>,
<PermutationGroup<28 |  
\[ 19, 6, 15, 14, 4, 5, 26, 25, 8, 22, 11, 9, 10, 1, 16, 27, 23, 24, 7, 17, 28, 
3, 12, 20, 18, 2, 21, 13 ],
\[ 26, 4, 27, 19, 1, 14, 6, 24, 18, 15, 11, 25, 3, 7, 21, 28, 9, 17, 2, 12, 10, 
16, 8, 23, 20, 5, 13, 22 ]
        /* order = 9 = 3^2 */ >,9,26880,
 [7]>,
<PermutationGroup<28 |  
\[ 1, 12, 10, 4, 5, 26, 7, 25, 17, 3, 18, 2, 24, 14, 28, 23, 9, 11, 22, 20, 21, 
19, 16, 13, 8, 6, 27, 15 ],
\[ 24, 13, 21, 4, 18, 26, 7, 17, 25, 6, 5, 2, 1, 9, 28, 20, 14, 15, 22, 23, 10, 
16, 19, 12, 8, 3, 27, 11 ]
        /* order = 10 = 2 * 5 */ >,10,12096,
 [4,9]>,
<PermutationGroup<28 |  
\[ 1, 12, 7, 4, 27, 9, 3, 23, 6, 20, 24, 2, 25, 14, 22, 18, 19, 16, 17, 10, 21, 
15, 8, 11, 13, 28, 5, 26 ],
\[ 20, 13, 15, 22, 2, 9, 3, 6, 23, 1, 24, 27, 26, 14, 4, 5, 17, 28, 19, 11, 8, 
7, 21, 10, 12, 16, 18, 25 ]
        /* order = 10 = 2 * 5 */ >,10,36288,
 [5,9]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 20, 13, 15, 22, 2, 9, 3, 6, 23, 1, 24, 27, 26, 14, 4, 5, 17, 28, 19, 11, 8, 
7, 21, 10, 12, 16, 18, 25 ]
        /* order = 10 = 2 * 5 */ >,10,36288,
 [2,9]>,
<PermutationGroup<28 |  
\[ 23, 22, 12, 17, 14, 20, 7, 15, 18, 19, 27, 3, 24, 5, 8, 16, 4, 9, 10, 6, 21, 
2, 1, 13, 28, 26, 11, 25 ],
\[ 23, 9, 27, 21, 13, 26, 28, 11, 4, 1, 12, 16, 6, 5, 8, 3, 18, 22, 25, 24, 17, 
2, 19, 14, 7, 20, 15, 10 ]
        /* order = 14 = 2 * 7 */ >,14,34560,
 [5,10]>,
<PermutationGroup<28 |  
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 11, 26, 4, 7, 13, 23, 15, 9, 21, 20, 10, 18, 16, 14, 22, 2, 17, 25, 19, 24, 
6, 3, 8, 1, 27, 5, 28, 12 ]
        /* order = 15 = 3 * 5 */ >,15,12096,
 [6,9]>,
<PermutationGroup<28 |  
\[ 12, 28, 18, 19, 20, 13, 16, 17, 1, 8, 22, 9, 14, 6, 4, 21, 10, 23, 15, 24, 7,
25, 3, 5, 11, 26, 2, 27 ],
\[ 23, 9, 27, 21, 13, 26, 28, 11, 4, 1, 12, 16, 6, 5, 8, 3, 18, 22, 25, 24, 17, 
2, 19, 14, 7, 20, 15, 10 ]
        /* order = 21 = 3 * 7 */ >,21,34560,
 [8,10]>,
<PermutationGroup<28 |  
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 8 = 2^3 */ >,8,135,
 [12]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 8 = 2^3 */ >,8,315,
 [11,13,14]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ]
        /* order = 8 = 2^3 */ >,8,630,
 [16]>,
<PermutationGroup<28 |  
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ],
\[ 4, 2, 3, 1, 20, 6, 27, 24, 9, 10, 18, 12, 25, 21, 19, 23, 17, 11, 15, 5, 14, 
28, 16, 8, 13, 26, 7, 22 ]
        /* order = 8 = 2^3 */ >,8,945,
 [17,20]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ]
        /* order = 8 = 2^3 */ >,8,945,
 [15,17]>,
<PermutationGroup<28 |  
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ],
\[ 12, 21, 7, 27, 14, 16, 3, 11, 25, 20, 8, 1, 22, 5, 18, 6, 28, 15, 19, 10, 2, 
13, 23, 24, 9, 26, 4, 17 ],
\[ 2, 1, 20, 27, 14, 6, 10, 17, 15, 7, 28, 21, 13, 5, 9, 16, 8, 25, 24, 3, 12, 
22, 26, 19, 18, 23, 4, 11 ]
        /* order = 8 = 2^3 */ >,8,945,
 [12,23]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ]
        /* order = 8 = 2^3 */ >,8,945,
 [12,14,17]>,
<PermutationGroup<28 |  
\[ 15, 11, 18, 28, 7, 9, 5, 8, 6, 23, 2, 16, 13, 22, 1, 12, 26, 3, 21, 20, 19, 
14, 10, 25, 24, 17, 27, 4 ],
\[ 22, 3, 2, 4, 24, 9, 25, 13, 6, 16, 18, 23, 8, 15, 14, 10, 26, 11, 19, 27, 21,
1, 12, 5, 7, 17, 20, 28 ],
\[ 1, 18, 11, 21, 24, 26, 25, 27, 17, 23, 3, 16, 20, 14, 15, 12, 9, 2, 28, 13, 
4, 22, 10, 5, 7, 6, 8, 19 ]
        /* order = 8 = 2^3 */ >,8,1080,
 [27]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 1, 2, 6, 8, 16, 3, 7, 4, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9, 
22, 15, 24, 12, 26, 27, 28 ]
        /* order = 8 = 2^3 */ >,8,1260,
 [14,15,21]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 26, 23, 20, 25, 21, 12, 15, 11, 5, 1, 3, 6, 10, 28, 19, 9, 18, 24, 27, 8, 16,
17, 14, 22, 4, 13, 7, 2 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ]
        /* order = 8 = 2^3 */ >,8,1890,
 [26]>,
<PermutationGroup<28 |  
\[ 25, 26, 6, 21, 8, 2, 5, 13, 16, 18, 12, 11, 7, 27, 4, 17, 23, 10, 24, 1, 22, 
15, 9, 14, 28, 3, 19, 20 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 14, 17, 9, 7, 21, 23, 22, 4, 2, 12, 18, 10, 15, 28, 5, 6, 3, 11, 1, 27, 13, 
8, 26, 20, 24, 16, 25, 19 ]
        /* order = 8 = 2^3 */ >,8,1890,
 [26]>,
<PermutationGroup<28 |  
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 27, 26, 6, 4, 13, 3, 7, 8, 23, 12, 18, 10, 5, 25, 21, 17, 16, 11, 20, 19, 15,
22, 9, 28, 14, 2, 1, 24 ],
\[ 24, 2, 3, 7, 21, 6, 4, 22, 17, 18, 12, 11, 15, 25, 13, 23, 9, 10, 20, 19, 5, 
8, 16, 1, 14, 26, 28, 27 ]
        /* order = 8 = 2^3 */ >,8,1890,
 [23,27]>,
<PermutationGroup<28 |  
\[ 20, 9, 17, 5, 4, 6, 8, 7, 2, 12, 18, 10, 22, 19, 21, 16, 3, 11, 14, 1, 15, 
13, 23, 27, 28, 26, 24, 25 ],
\[ 1, 9, 17, 5, 4, 23, 15, 21, 2, 12, 18, 10, 22, 19, 7, 26, 3, 11, 14, 20, 8, 
13, 6, 27, 25, 16, 24, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ]
        /* order = 8 = 2^3 */ >,8,2835,
 [14,23,24,25]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 6, 27, 1, 4, 10, 24, 7, 8, 17, 13, 5, 15, 11, 25, 18, 9, 23, 21, 14, 19, 12, 
22, 16, 3, 20, 28, 26, 2 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ]
        /* order = 8 = 2^3 */ >,8,2835,
 [16,17]>,
<PermutationGroup<28 |  
\[ 4, 2, 3, 1, 20, 6, 27, 24, 9, 10, 18, 12, 25, 21, 19, 23, 17, 11, 15, 5, 14, 
28, 16, 8, 13, 26, 7, 22 ],
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 22, 3, 2, 28, 1, 10, 8, 15, 17, 26, 16, 6, 20, 27, 21, 18, 9, 23, 14, 4, 7, 
25, 11, 19, 5, 12, 24, 13 ]
        /* order = 8 = 2^3 */ >,8,2835,
 [17,26]>,
<PermutationGroup<28 |  
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 24, 2, 3, 8, 15, 6, 22, 4, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
7, 16, 1, 14, 26, 28, 27 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 8 = 2^3 */ >,8,2835,
 [12,17,21]>,
<PermutationGroup<28 |  
\[ 20, 9, 17, 4, 5, 16, 8, 7, 2, 12, 18, 10, 13, 24, 21, 6, 3, 11, 27, 1, 15, 
22, 26, 14, 28, 23, 19, 25 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 8 = 2^3 */ >,8,2835,
 [17,23,29]>,
<PermutationGroup<28 |  
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 4, 2, 3, 1, 20, 6, 27, 24, 9, 10, 18, 12, 25, 21, 19, 23, 17, 11, 15, 5, 14, 
28, 16, 8, 13, 26, 7, 22 ],
\[ 21, 2, 3, 14, 27, 26, 20, 25, 17, 10, 18, 12, 24, 4, 28, 23, 9, 11, 22, 7, 1,
19, 16, 13, 8, 6, 5, 15 ]
        /* order = 8 = 2^3 */ >,8,3780,
 [15,17,21]>,
<PermutationGroup<28 |  
\[ 12, 21, 3, 4, 5, 13, 7, 17, 9, 10, 28, 1, 6, 14, 15, 22, 8, 18, 19, 20, 2, 
16, 23, 24, 25, 26, 27, 11 ],
\[ 1, 12, 10, 4, 5, 26, 7, 25, 17, 3, 18, 2, 24, 14, 28, 23, 9, 11, 22, 20, 21, 
19, 16, 13, 8, 6, 27, 15 ],
\[ 21, 12, 3, 4, 5, 13, 7, 17, 25, 10, 28, 2, 6, 14, 18, 22, 8, 15, 23, 20, 1, 
16, 19, 26, 9, 24, 27, 11 ]
        /* order = 8 = 2^3 */ >,8,3780,
 [13,15,19]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ]
        /* order = 8 = 2^3 */ >,8,3780,
 [11,29,30]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 27, 3, 22, 18, 6, 8, 7, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15, 
4, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ]
        /* order = 8 = 2^3 */ >,8,3780,
 [11,20,31]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 6, 8, 16, 3, 7, 4, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9, 
22, 15, 24, 12, 26, 27, 28 ]
        /* order = 8 = 2^3 */ >,8,3780,
 [11,15,18]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 3, 7, 17, 6, 8, 22, 21, 20, 14, 19, 16, 10, 9, 5, 13, 25, 18, 11, 23,
4, 15, 1, 12, 2, 28, 27 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 8 = 2^3 */ >,8,3780,
 [14,18,19]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 4, 5, 26, 7, 8, 17, 12, 18, 10, 13, 14, 15, 23, 9, 11, 19, 20, 21, 
22, 16, 24, 25, 6, 27, 28 ],
\[ 1, 9, 17, 5, 4, 23, 15, 21, 2, 12, 18, 10, 22, 19, 7, 26, 3, 11, 14, 20, 8, 
13, 6, 27, 25, 16, 24, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ]
        /* order = 8 = 2^3 */ >,8,3780,
 [20,24,30]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 12, 3, 4, 27, 15, 7, 23, 22, 10, 24, 2, 18, 14, 6, 25, 19, 13, 17, 20, 21,
9, 8, 11, 16, 28, 5, 26 ],
\[ 1, 27, 3, 7, 12, 6, 4, 22, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 21,
8, 9, 24, 17, 28, 2, 26 ]
        /* order = 8 = 2^3 */ >,8,3780,
 [13,20,30]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ]
        /* order = 8 = 2^3 */ >,8,3780,
 [11,19,21]>,
<PermutationGroup<28 |  
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 27, 19, 28, 11, 18, 6, 5, 13, 14, 22, 4, 15, 12, 16, 8, 26, 1, 21, 2, 20, 7, 
10, 17, 3, 24, 9, 23, 25 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 8 = 2^3 */ >,8,3780,
 [13,18,21]>,
<PermutationGroup<28 |  
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 24, 17, 9, 21, 7, 16, 13, 5, 2, 11, 10, 18, 8, 20, 4, 26, 3, 12, 25, 19, 22, 
15, 6, 28, 14, 23, 1, 27 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [12,26]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 26, 24, 5, 20, 8, 11, 10, 16, 25, 28, 4, 21, 27, 22, 23, 3, 7, 19, 15, 6, 12,
13, 18, 1, 9, 2, 14, 17 ],
\[ 18, 15, 3, 6, 16, 4, 10, 8, 12, 7, 11, 9, 27, 22, 2, 5, 28, 1, 24, 20, 25, 
14, 26, 19, 21, 23, 13, 17 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [23,26]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 4, 5, 26, 7, 8, 17, 12, 18, 10, 13, 14, 15, 23, 9, 11, 19, 20, 21, 
22, 16, 24, 25, 6, 27, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [13,17,22,24,30]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 15, 18, 5, 11, 8, 20, 27, 16, 12, 14, 6, 9, 10, 17, 2, 3, 13, 1, 26, 4, 25, 
7, 24, 19, 21, 23, 28, 22 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [14,26]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 18, 15, 5, 11, 8, 20, 22, 16, 25, 13, 6, 21, 17, 10, 1, 3, 14, 2, 24, 4, 12, 
28, 26, 23, 9, 19, 7, 27 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [17,26]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 27, 14, 20, 12, 21, 25, 10, 11, 16, 7, 8, 4, 15, 2, 13, 9, 17, 22, 26, 3, 5, 
18, 23, 24, 6, 19, 1, 28 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [12,16,26]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 16, 11, 8, 20, 13, 5, 9, 22, 4, 12, 7, 28, 15, 3, 27, 18, 23, 6, 21, 
10, 19, 24, 25, 26, 17, 14 ],
\[ 26, 24, 16, 11, 3, 20, 17, 5, 9, 7, 6, 12, 22, 27, 23, 8, 28, 19, 15, 4, 21, 
14, 18, 1, 25, 2, 13, 10 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [16,17]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [14,17,23,30,31]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 26, 24, 3, 4, 16, 6, 27, 8, 9, 13, 20, 12, 10, 17, 19, 5, 14, 23, 15, 11, 21,
28, 18, 2, 25, 1, 7, 22 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [17,23,34]>,
<PermutationGroup<28 |  
\[ 6, 10, 15, 18, 17, 9, 16, 25, 14, 2, 27, 28, 19, 1, 12, 11, 23, 26, 24, 4, 5,
13, 21, 22, 8, 20, 7, 3 ],
\[ 9, 2, 12, 26, 23, 14, 11, 8, 1, 10, 7, 3, 24, 6, 28, 27, 21, 20, 22, 18, 17, 
19, 5, 13, 25, 4, 16, 15 ],
\[ 1, 25, 19, 18, 21, 14, 11, 10, 9, 8, 7, 22, 15, 6, 13, 16, 23, 4, 3, 26, 5, 
12, 17, 28, 2, 20, 27, 24 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [12,26]>,
<PermutationGroup<28 |  
\[ 20, 9, 17, 5, 4, 6, 8, 7, 2, 12, 18, 10, 22, 19, 21, 16, 3, 11, 14, 1, 15, 
13, 23, 27, 28, 26, 24, 25 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [11,17,24,28,31]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 17, 10, 16, 11, 3, 20, 24, 5, 12, 19, 4, 21, 18, 15, 7, 8, 23, 28, 22, 6, 25,
2, 27, 14, 9, 13, 1, 26 ],
\[ 22, 17, 25, 4, 9, 6, 28, 12, 16, 1, 11, 3, 7, 13, 26, 21, 19, 15, 27, 20, 5, 
23, 10, 18, 8, 24, 2, 14 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [16,26]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [17,19]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 26, 22, 16, 4, 3, 6, 27, 5, 11, 1, 21, 12, 10, 18, 7, 8, 28, 2, 15, 9, 20, 
14, 17, 23, 25, 13, 19, 24 ],
\[ 1, 23, 5, 12, 3, 25, 7, 16, 20, 26, 21, 4, 13, 28, 27, 8, 18, 17, 19, 9, 11, 
24, 2, 22, 6, 10, 15, 14 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [16,23]>,
<PermutationGroup<28 |  
\[ 28, 17, 9, 4, 5, 6, 15, 21, 3, 18, 12, 11, 13, 27, 7, 16, 2, 10, 24, 25, 8, 
22, 23, 19, 20, 26, 14, 1 ],
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [12,17,23,28]>,
<PermutationGroup<28 |  
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ],
\[ 23, 6, 9, 11, 12, 19, 5, 13, 26, 22, 4, 15, 18, 24, 7, 14, 17, 21, 20, 2, 8, 
10, 1, 25, 16, 28, 27, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [17,18]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [12,14,22,23,28]>,
<PermutationGroup<28 |  
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ],
\[ 14, 5, 7, 21, 2, 6, 3, 23, 9, 20, 24, 27, 16, 1, 15, 13, 26, 25, 28, 10, 4, 
22, 8, 11, 18, 17, 12, 19 ],
\[ 2, 1, 20, 27, 14, 6, 10, 17, 15, 7, 28, 21, 13, 5, 9, 16, 8, 25, 24, 3, 12, 
22, 26, 19, 18, 23, 4, 11 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [12,23,33]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 26, 24, 16, 11, 3, 20, 17, 5, 9, 7, 6, 12, 22, 27, 23, 8, 28, 19, 15, 4, 21, 
14, 18, 1, 25, 2, 13, 10 ]
        /* order = 8 = 2^3 */ >,8,5670,
 [14,16,26]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ]
        /* order = 8 = 2^3 */ >,8,7560,
 [15,31,34]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 27, 6, 4, 19, 3, 22, 8, 15, 20, 14, 17, 25, 11, 9, 18, 12, 16, 5, 10, 23, 
7, 21, 24, 13, 28, 2, 26 ]
        /* order = 8 = 2^3 */ >,8,7560,
 [15,30,34]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 20, 17, 9, 5, 4, 26, 8, 7, 3, 10, 11, 12, 22, 19, 21, 23, 2, 18, 14, 1, 15, 
13, 16, 27, 28, 6, 24, 25 ],
\[ 25, 17, 9, 22, 13, 23, 7, 8, 3, 12, 18, 10, 5, 27, 15, 26, 2, 11, 24, 28, 21,
4, 6, 19, 1, 16, 14, 20 ]
        /* order = 8 = 2^3 */ >,8,7560,
 [27,30,31]>,
<PermutationGroup<28 |  
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 8, 17, 9, 27, 14, 26, 25, 20, 2, 18, 10, 11, 19, 4, 1, 23, 3, 12, 22, 15, 28,
24, 16, 13, 21, 6, 5, 7 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [12,23,26]>,
<PermutationGroup<28 |  
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 24, 17, 9, 21, 7, 16, 13, 5, 2, 11, 10, 18, 8, 20, 4, 26, 3, 12, 25, 19, 22, 
15, 6, 28, 14, 23, 1, 27 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [12,17,26]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 25, 3, 2, 4, 5, 16, 21, 15, 17, 11, 10, 18, 13, 19, 8, 6, 9, 12, 14, 28, 7, 
22, 26, 27, 1, 23, 24, 20 ],
\[ 20, 17, 9, 5, 4, 26, 8, 7, 3, 10, 11, 12, 22, 19, 21, 23, 2, 18, 14, 1, 15, 
13, 16, 27, 28, 6, 24, 25 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [24,25,27,29,30]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 3, 7, 19, 6, 8, 22, 21, 20, 14, 17, 25, 10, 9, 12, 18, 16, 13, 11, 
23, 4, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [14,32]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ],
\[ 1, 6, 15, 4, 26, 2, 28, 16, 12, 22, 11, 9, 25, 21, 3, 8, 27, 24, 20, 19, 14, 
10, 23, 18, 13, 5, 17, 7 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [17,24,33,34]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 24, 26, 8, 6, 5, 4, 22, 3, 9, 14, 11, 12, 17, 10, 23, 16, 13, 19, 18, 20, 21,
7, 15, 1, 25, 2, 28, 27 ],
\[ 23, 19, 16, 20, 8, 11, 7, 5, 21, 17, 6, 25, 13, 14, 26, 3, 10, 24, 2, 4, 9, 
27, 1, 18, 12, 15, 22, 28 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [17,23,26]>,
<PermutationGroup<28 |  
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 21, 2, 3, 14, 19, 10, 5, 4, 17, 26, 23, 6, 24, 25, 22, 18, 9, 16, 28, 15, 13,
27, 11, 1, 8, 12, 20, 7 ],
\[ 4, 2, 3, 1, 20, 6, 27, 24, 9, 10, 18, 12, 25, 21, 19, 23, 17, 11, 15, 5, 14, 
28, 16, 8, 13, 26, 7, 22 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [17,32]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 19, 14, 4, 15, 20, 8, 7, 28, 10, 11, 18, 21, 3, 5, 24, 1, 12, 2, 6, 13, 
22, 27, 16, 26, 25, 23, 9 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [15,18,24]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 15, 20, 26, 4, 25, 24, 28, 17, 6, 7, 9, 12, 8, 18, 10, 5, 19, 11, 13, 
27, 1, 3, 14, 16, 22, 21 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [17,32]>,
<PermutationGroup<28 |  
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ],
\[ 2, 1, 20, 27, 14, 6, 10, 17, 15, 7, 28, 21, 13, 5, 9, 16, 8, 25, 24, 3, 12, 
22, 26, 19, 18, 23, 4, 11 ],
\[ 5, 14, 3, 2, 21, 16, 7, 23, 25, 10, 24, 4, 6, 12, 18, 22, 26, 9, 17, 20, 27, 
13, 11, 8, 15, 28, 1, 19 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [16,23,26]>,
<PermutationGroup<28 |  
\[ 25, 17, 9, 13, 22, 26, 7, 8, 3, 12, 18, 10, 4, 14, 15, 23, 2, 11, 19, 28, 21,
5, 16, 24, 1, 6, 27, 20 ],
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 20, 17, 9, 5, 4, 26, 8, 7, 3, 10, 11, 12, 22, 19, 21, 23, 2, 18, 14, 1, 15, 
13, 16, 27, 28, 6, 24, 25 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [24,27,29,31]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 16, 11, 8, 20, 13, 5, 9, 22, 4, 12, 7, 28, 15, 3, 27, 18, 23, 6, 21, 
10, 19, 24, 25, 26, 17, 14 ],
\[ 18, 15, 3, 6, 16, 4, 10, 8, 12, 7, 11, 9, 27, 22, 2, 5, 28, 1, 24, 20, 25, 
14, 26, 19, 21, 23, 13, 17 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [17,23,26]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [14,20,28,29,30]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 24, 4, 18, 20, 25, 15, 13, 17, 11, 14, 9, 12, 8, 26, 10, 5, 19, 6, 28,
27, 1, 3, 7, 16, 22, 21 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [15,19,24]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [14,25,33,34]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [13,25,29,30,31]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 24, 26, 16, 11, 3, 20, 17, 5, 25, 7, 6, 21, 22, 27, 19, 8, 28, 23, 18, 4, 12,
14, 15, 2, 9, 1, 13, 10 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [23,26]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ],
\[ 27, 2, 21, 4, 3, 6, 24, 9, 12, 22, 11, 16, 14, 15, 26, 8, 1, 28, 19, 20, 25, 
10, 17, 18, 5, 13, 23, 7 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [17,18,19]>,
<PermutationGroup<28 |  
\[ 20, 9, 17, 5, 4, 6, 8, 7, 2, 12, 18, 10, 22, 19, 21, 16, 3, 11, 14, 1, 15, 
13, 23, 27, 28, 26, 24, 25 ],
\[ 1, 3, 2, 22, 13, 26, 8, 7, 17, 18, 12, 11, 5, 14, 21, 23, 9, 10, 19, 20, 15, 
4, 16, 24, 25, 6, 27, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [17,20,28,29,31]>,
<PermutationGroup<28 |  
\[ 20, 9, 17, 5, 4, 6, 8, 7, 2, 12, 18, 10, 22, 19, 21, 16, 3, 11, 14, 1, 15, 
13, 23, 27, 28, 26, 24, 25 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [20,24,29,31]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 19, 15, 4, 26, 20, 9, 24, 7, 22, 11, 28, 25, 21, 3, 18, 27, 16, 2, 6, 14, 
10, 23, 8, 13, 5, 17, 12 ],
\[ 27, 2, 21, 4, 3, 6, 24, 9, 12, 22, 11, 16, 14, 15, 26, 8, 1, 28, 19, 20, 25, 
10, 17, 18, 5, 13, 23, 7 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [19,21,24]>,
<PermutationGroup<28 |  
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ],
\[ 12, 21, 7, 27, 14, 16, 3, 11, 25, 20, 8, 1, 22, 5, 18, 6, 28, 15, 19, 10, 2, 
13, 23, 24, 9, 26, 4, 17 ],
\[ 14, 5, 20, 1, 12, 16, 10, 26, 18, 7, 19, 27, 6, 21, 25, 22, 23, 15, 8, 3, 4, 
13, 28, 17, 9, 11, 2, 24 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [23,26]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 19, 15, 4, 26, 20, 9, 24, 7, 22, 11, 28, 25, 21, 3, 18, 27, 16, 2, 6, 14, 
10, 23, 8, 13, 5, 17, 12 ],
\[ 27, 2, 9, 11, 8, 20, 15, 21, 25, 22, 4, 5, 7, 24, 18, 3, 1, 13, 19, 6, 12, 
10, 17, 26, 16, 28, 23, 14 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [18,21,24]>,
<PermutationGroup<28 |  
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ],
\[ 14, 5, 7, 21, 2, 6, 3, 23, 9, 20, 24, 27, 16, 1, 15, 13, 26, 25, 28, 10, 4, 
22, 8, 11, 18, 17, 12, 19 ],
\[ 5, 14, 3, 2, 21, 16, 7, 23, 25, 10, 24, 4, 6, 12, 18, 22, 26, 9, 17, 20, 27, 
13, 11, 8, 15, 28, 1, 19 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [12,16,23]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ]
        /* order = 8 = 2^3 */ >,8,11340,
 [13,14,22,25,28,30,31]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [21,22,30,33,34]>,
<PermutationGroup<28 |  
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 14, 26, 9, 4, 16, 6, 22, 21, 8, 24, 20, 25, 2, 10, 23, 5, 13, 27, 18, 11, 3, 
15, 7, 1, 12, 17, 28, 19 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [18,30,32]>,
<PermutationGroup<28 |  
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [13,32,34]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 13, 23, 21, 16, 22, 8, 3, 15, 11, 20, 25, 5, 14, 6, 2, 17, 12, 19, 24, 4, 
9, 7, 10, 27, 26, 18, 28 ],
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [19,30,32]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 3, 7, 17, 6, 8, 22, 21, 20, 14, 19, 16, 10, 9, 5, 13, 25, 18, 11, 23,
4, 15, 1, 12, 2, 28, 27 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [18,31,32]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [19,29,34]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 3, 18, 1, 12, 26, 6, 9, 13, 7, 16, 15, 4, 8, 22, 11, 10, 17, 2, 21, 27, 19, 
14, 28, 24, 25, 5, 20, 23 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [16,33]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 1, 27, 6, 7, 25, 3, 8, 22, 15, 14, 20, 16, 19, 11, 23, 18, 12, 17, 5, 10, 9, 
4, 21, 24, 13, 28, 2, 26 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [21,29,32]>,
<PermutationGroup<28 |  
\[ 6, 10, 15, 18, 17, 9, 16, 25, 14, 2, 27, 28, 19, 1, 12, 11, 23, 26, 24, 4, 5,
13, 21, 22, 8, 20, 7, 3 ],
\[ 9, 2, 12, 26, 23, 14, 11, 8, 1, 10, 7, 3, 24, 6, 28, 27, 21, 20, 22, 18, 17, 
19, 5, 13, 25, 4, 16, 15 ],
\[ 5, 25, 19, 27, 6, 17, 26, 2, 23, 8, 4, 22, 3, 21, 24, 20, 9, 7, 15, 11, 1, 
28, 14, 12, 10, 16, 18, 13 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [26]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 3, 7, 19, 6, 8, 22, 21, 20, 14, 17, 25, 10, 9, 12, 18, 16, 13, 11, 
23, 4, 15, 1, 5, 27, 26, 2 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [19,31,32]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 20, 17, 9, 5, 4, 26, 8, 7, 3, 10, 11, 12, 22, 19, 21, 23, 2, 18, 14, 1, 15, 
13, 16, 27, 28, 6, 24, 25 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [22,23,25,27,28,29,30]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 23, 2, 25, 20, 21, 11, 26, 12, 16, 10, 6, 8, 24, 18, 28, 9, 27, 14, 19, 4, 5,
22, 1, 13, 3, 7, 17, 15 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [24,32,34]>,
<PermutationGroup<28 |  
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [20,21,32]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 27, 3, 22, 18, 6, 8, 7, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15, 
4, 23, 24, 16, 28, 2, 26 ],
\[ 1, 27, 6, 4, 19, 3, 22, 8, 15, 20, 14, 17, 25, 11, 9, 18, 12, 16, 5, 10, 23, 
7, 21, 24, 13, 28, 2, 26 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [19,20,34]>,
<PermutationGroup<28 |  
\[ 1, 2, 17, 4, 5, 27, 10, 11, 9, 7, 8, 15, 13, 16, 12, 14, 3, 21, 26, 28, 18, 
22, 24, 23, 25, 19, 6, 20 ],
\[ 4, 2, 3, 1, 28, 10, 7, 21, 9, 6, 23, 26, 25, 24, 15, 18, 17, 16, 19, 22, 8, 
20, 11, 14, 13, 12, 27, 5 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [15,20,32]>,
<PermutationGroup<28 |  
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 14, 26, 9, 4, 16, 6, 22, 21, 8, 24, 20, 25, 2, 10, 23, 5, 13, 27, 18, 11, 3, 
15, 7, 1, 12, 17, 28, 19 ],
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [18,20,34]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 1, 2, 6, 8, 16, 3, 7, 4, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9, 
22, 15, 24, 12, 26, 27, 28 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [15,29,32]>,
<PermutationGroup<28 |  
\[ 6, 10, 15, 18, 17, 9, 16, 25, 14, 2, 27, 28, 19, 1, 12, 11, 23, 26, 24, 4, 5,
13, 21, 22, 8, 20, 7, 3 ],
\[ 9, 2, 12, 26, 23, 14, 11, 8, 1, 10, 7, 3, 24, 6, 28, 27, 21, 20, 22, 18, 17, 
19, 5, 13, 25, 4, 16, 15 ],
\[ 21, 2, 3, 27, 14, 23, 20, 25, 17, 10, 18, 12, 19, 5, 28, 26, 9, 11, 13, 7, 1,
24, 6, 22, 8, 16, 4, 15 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [26,33]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 1, 27, 6, 8, 25, 3, 7, 4, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 9, 
22, 15, 24, 5, 28, 2, 26 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [18,29,34]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 11, 23, 7, 12, 15, 6, 5, 19, 13, 9, 10, 4, 20, 28, 8, 27, 2, 24, 16, 26, 1, 
17, 18, 14, 25, 21, 3, 22 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [16]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [11,32,34]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 27, 6, 8, 25, 3, 7, 4, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 9, 
22, 15, 24, 5, 28, 2, 26 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [21,28,31,33,34]>,
<PermutationGroup<28 |  
\[ 25, 17, 9, 13, 22, 26, 7, 8, 3, 12, 18, 10, 4, 14, 15, 23, 2, 11, 19, 28, 21,
5, 16, 24, 1, 6, 27, 20 ],
\[ 25, 3, 2, 4, 5, 16, 21, 15, 17, 11, 10, 18, 13, 19, 8, 6, 9, 12, 14, 28, 7, 
22, 26, 27, 1, 23, 24, 20 ],
\[ 20, 17, 9, 5, 4, 26, 8, 7, 3, 10, 11, 12, 22, 19, 21, 23, 2, 18, 14, 1, 15, 
13, 16, 27, 28, 6, 24, 25 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [23,24,27,28,29,31]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 6, 13, 4, 26, 2, 24, 9, 12, 22, 11, 16, 25, 5, 3, 8, 1, 28, 20, 19, 14, 
10, 17, 18, 15, 21, 23, 7 ],
\[ 27, 19, 26, 4, 13, 20, 12, 18, 24, 10, 11, 7, 5, 25, 21, 28, 23, 8, 2, 6, 15,
22, 17, 9, 14, 3, 1, 16 ]
        /* order = 8 = 2^3 */ >,8,22680,
 [24,32,34]>,
<PermutationGroup<28 |  
\[ 3, 21, 12, 4, 5, 24, 7, 17, 9, 2, 15, 1, 6, 14, 28, 19, 25, 18, 22, 20, 10, 
16, 23, 13, 8, 26, 27, 11 ],
\[ 1, 12, 10, 4, 5, 26, 7, 25, 17, 3, 18, 2, 24, 14, 28, 23, 9, 11, 22, 20, 21, 
19, 16, 13, 8, 6, 27, 15 ],
\[ 21, 12, 3, 4, 5, 13, 7, 17, 25, 10, 28, 2, 6, 14, 18, 22, 8, 15, 23, 20, 1, 
16, 19, 26, 9, 24, 27, 11 ]
        /* order = 12 = 2^2 * 3 */ >,12,1260,
 [6,15]>,
<PermutationGroup<28 |  
\[ 12, 10, 21, 7, 14, 15, 22, 8, 3, 25, 19, 17, 20, 28, 23, 24, 1, 16, 26, 27, 
9, 4, 6, 18, 2, 11, 13, 5 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 12 = 2^2 * 3 */ >,12,2520,
 [7,11]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 12 = 2^2 * 3 */ >,12,5040,
 [11,43]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 12 = 2^2 * 3 */ >,12,5040,
 [22,35,36,39]>,
<PermutationGroup<28 |  
\[ 26, 27, 6, 4, 19, 3, 22, 8, 15, 16, 17, 14, 25, 5, 9, 18, 12, 20, 11, 13, 23,
7, 21, 2, 10, 28, 24, 1 ],
\[ 28, 24, 3, 8, 10, 6, 22, 4, 23, 12, 18, 13, 11, 25, 21, 14, 20, 5, 16, 19, 
15, 7, 9, 27, 17, 1, 2, 26 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 12 = 2^2 * 3 */ >,12,5040,
 [15,43]>,
<PermutationGroup<28 |  
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 6, 1, 26, 4, 15, 2, 7, 8, 14, 10, 11, 13, 21, 25, 18, 16, 17, 5, 23, 19, 12, 
22, 20, 3, 9, 24, 27, 28 ],
\[ 12, 21, 3, 4, 5, 13, 7, 17, 9, 10, 28, 1, 6, 14, 15, 22, 8, 18, 19, 20, 2, 
16, 23, 24, 25, 26, 27, 11 ]
        /* order = 12 = 2^2 * 3 */ >,12,5040,
 [13,35,37,38]>,
<PermutationGroup<28 |  
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 12 = 2^2 * 3 */ >,12,5040,
 [8,11]>,
<PermutationGroup<28 |  
\[ 3, 15, 21, 19, 24, 13, 25, 20, 7, 10, 18, 11, 27, 16, 28, 22, 8, 12, 23, 17, 
1, 14, 4, 26, 9, 5, 6, 2 ],
\[ 8, 11, 18, 5, 4, 6, 25, 1, 10, 9, 2, 17, 13, 14, 20, 16, 12, 3, 24, 15, 28, 
22, 23, 19, 7, 26, 27, 21 ],
\[ 2, 1, 20, 4, 5, 6, 10, 11, 25, 7, 8, 21, 13, 14, 18, 16, 28, 15, 24, 3, 12, 
22, 26, 19, 9, 23, 27, 17 ]
        /* order = 12 = 2^2 * 3 */ >,12,10080,
 [8,15]>,
<PermutationGroup<28 |  
\[ 28, 2, 6, 8, 16, 3, 7, 4, 21, 19, 25, 20, 17, 18, 23, 5, 13, 14, 10, 12, 9, 
22, 15, 27, 11, 26, 24, 1 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [34,42,43]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [29,42,43]>,
<PermutationGroup<28 |  
\[ 12, 17, 2, 26, 23, 27, 25, 28, 9, 7, 21, 15, 6, 22, 1, 14, 3, 8, 4, 11, 20, 
16, 24, 5, 10, 19, 13, 18 ],
\[ 4, 2, 3, 1, 28, 10, 7, 21, 9, 6, 23, 26, 25, 24, 15, 18, 17, 16, 19, 22, 8, 
20, 11, 14, 13, 12, 27, 5 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [8,20]>,
<PermutationGroup<28 |  
\[ 22, 20, 23, 15, 11, 3, 2, 4, 5, 13, 9, 12, 19, 17, 8, 1, 18, 14, 10, 7, 26, 
16, 6, 21, 28, 24, 25, 27 ],
\[ 18, 15, 27, 16, 5, 6, 17, 14, 19, 10, 13, 26, 11, 8, 2, 4, 7, 1, 9, 22, 24, 
20, 25, 21, 23, 12, 3, 28 ],
\[ 15, 18, 3, 17, 10, 28, 16, 20, 19, 5, 11, 24, 13, 22, 1, 7, 4, 2, 9, 8, 26, 
14, 25, 12, 23, 21, 27, 6 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [8,12]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 27, 3, 7, 12, 6, 4, 22, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 21,
8, 9, 24, 17, 28, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [13,38,43]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [31,37,39,43]>,
<PermutationGroup<28 |  
\[ 1, 12, 3, 4, 27, 15, 7, 23, 22, 10, 24, 2, 18, 14, 6, 25, 19, 13, 17, 20, 21,
9, 8, 11, 16, 28, 5, 26 ],
\[ 1, 27, 3, 7, 12, 6, 4, 22, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 21,
8, 9, 24, 17, 28, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [20,37,43]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 26, 24, 6, 4, 14, 3, 22, 8, 15, 16, 17, 19, 20, 5, 9, 10, 11, 25, 12, 13, 23,
7, 21, 2, 18, 1, 27, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [30,35,42,43]>,
<PermutationGroup<28 |  
\[ 1, 13, 23, 21, 16, 22, 8, 3, 15, 11, 20, 25, 5, 14, 6, 2, 17, 12, 19, 24, 4, 
9, 7, 10, 27, 26, 18, 28 ],
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [19,43]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 4, 18, 3, 7, 8, 23, 11, 10, 13, 12, 20, 21, 19, 25, 5, 16, 14, 15,
22, 9, 1, 17, 27, 26, 2 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [34,39,43]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 28, 6, 22, 12, 3, 8, 7, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 
21, 4, 9, 1, 17, 27, 26, 2 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [25,38,39,42]>,
<PermutationGroup<28 |  
\[ 2, 28, 3, 4, 25, 6, 22, 8, 21, 17, 16, 20, 19, 13, 23, 12, 18, 14, 10, 5, 9, 
7, 15, 26, 11, 27, 1, 24 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [21,36,43]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [14,36,38,43]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [28,36,37,42]>,
<PermutationGroup<28 |  
\[ 2, 18, 21, 4, 25, 6, 23, 9, 3, 17, 16, 20, 19, 26, 22, 12, 28, 14, 1, 5, 8, 
7, 15, 13, 11, 27, 10, 24 ],
\[ 18, 14, 8, 4, 11, 6, 15, 3, 21, 28, 12, 5, 1, 27, 7, 20, 24, 26, 2, 25, 9, 
23, 22, 19, 16, 10, 17, 13 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [18,43]>,
<PermutationGroup<28 |  
\[ 2, 10, 21, 4, 20, 6, 23, 9, 3, 17, 16, 25, 14, 26, 22, 11, 1, 19, 28, 5, 8, 
7, 15, 13, 12, 24, 18, 27 ],
\[ 18, 14, 8, 4, 11, 6, 15, 3, 21, 28, 12, 5, 1, 27, 7, 20, 24, 26, 2, 25, 9, 
23, 22, 19, 16, 10, 17, 13 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [32,43]>,
<PermutationGroup<28 |  
\[ 1, 18, 23, 21, 25, 22, 8, 3, 15, 11, 20, 16, 12, 14, 6, 27, 19, 5, 17, 24, 4,
9, 7, 10, 2, 28, 13, 26 ],
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 12 = 2^2 * 3 */ >,12,15120,
 [32,43]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 12 = 2^2 * 3 */ >,12,20160,
 [22,40,44,47]>,
<PermutationGroup<28 |  
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 12 = 2^2 * 3 */ >,12,20160,
 [21,40,45,46]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 5, 3, 7, 2, 15, 4, 9, 8, 10, 24, 27, 13, 20, 6, 17, 16, 18, 25, 14, 21, 
23, 22, 11, 19, 26, 12, 28 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ]
        /* order = 12 = 2^2 * 3 */ >,12,30240,
 [30,37,38,42]>,
<PermutationGroup<28 |  
\[ 24, 9, 17, 1, 21, 12, 19, 8, 16, 18, 6, 11, 27, 7, 25, 2, 23, 26, 14, 13, 22,
5, 3, 4, 28, 10, 20, 15 ],
\[ 22, 3, 2, 4, 24, 9, 25, 13, 6, 16, 18, 23, 8, 15, 14, 10, 26, 11, 19, 27, 21,
1, 12, 5, 7, 17, 20, 28 ],
\[ 1, 18, 11, 21, 24, 26, 25, 27, 17, 23, 3, 16, 20, 14, 15, 12, 9, 2, 28, 13, 
4, 22, 10, 5, 7, 6, 8, 19 ]
        /* order = 12 = 2^2 * 3 */ >,12,30240,
 [8,27]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 12 = 2^2 * 3 */ >,12,30240,
 [33,36,39,42]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 5, 10, 14, 12, 22, 4, 21, 2, 23, 8, 17, 6, 16, 26, 11, 18, 15, 13, 9, 24, 28,
1, 19, 27, 25, 3, 20, 7 ]
        /* order = 12 = 2^2 * 3 */ >,12,30240,
 [16,41]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 27, 6, 4, 19, 3, 22, 8, 15, 20, 14, 17, 25, 11, 9, 18, 12, 16, 5, 10, 23, 
7, 21, 24, 13, 28, 2, 26 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 12 = 2^2 * 3 */ >,12,60480,
 [30,44,45,49]>,
<PermutationGroup<28 |  
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 12 = 2^2 * 3 */ >,12,60480,
 [33,46,47,49]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 4, 18, 3, 7, 8, 23, 11, 10, 13, 12, 20, 21, 19, 25, 5, 16, 14, 15,
22, 9, 1, 17, 27, 26, 2 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 12 = 2^2 * 3 */ >,12,60480,
 [34,45,47,50]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 12 = 2^2 * 3 */ >,12,60480,
 [22,44,46,50]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 13, 12, 15, 4, 19, 21, 8, 22, 6, 16, 17, 14, 25, 2, 23, 28, 27, 20, 24, 26, 
9, 7, 3, 5, 1, 18, 11, 10 ]
        /* order = 12 = 2^2 * 3 */ >,12,60480,
 [33,41,48]>,
<PermutationGroup<28 |  
\[ 3, 27, 1, 22, 18, 24, 8, 7, 9, 15, 21, 13, 12, 14, 10, 17, 16, 5, 25, 20, 11,
4, 23, 6, 19, 28, 2, 26 ],
\[ 25, 1, 27, 11, 8, 24, 18, 12, 9, 21, 15, 5, 7, 26, 4, 23, 16, 13, 3, 6, 22, 
10, 17, 20, 2, 28, 19, 14 ],
\[ 27, 3, 2, 8, 15, 26, 22, 4, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13,
7, 23, 28, 19, 6, 1, 24 ]
        /* order = 12 = 2^2 * 3 */ >,12,60480,
 [33,40,49,50]>,
<PermutationGroup<28 |  
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ]
        /* order = 18 = 2 * 3^2 */ >,18,3360,
 [37,45,51]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 18 = 2 * 3^2 */ >,18,6720,
 [35,38,51]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 18 = 2 * 3^2 */ >,18,6720,
 [35,44,53]>,
<PermutationGroup<28 |  
\[ 1, 19, 24, 11, 18, 6, 21, 15, 14, 22, 4, 13, 12, 9, 8, 26, 27, 5, 2, 20, 7, 
10, 23, 3, 28, 16, 17, 25 ],
\[ 18, 12, 25, 14, 1, 6, 23, 2, 11, 3, 16, 8, 19, 26, 13, 9, 20, 5, 15, 27, 7, 
28, 21, 22, 10, 4, 17, 24 ],
\[ 7, 2, 3, 4, 21, 6, 27, 8, 11, 10, 16, 12, 19, 14, 13, 9, 18, 23, 15, 5, 20, 
28, 17, 22, 25, 26, 1, 24 ]
        /* order = 18 = 2 * 3^2 */ >,18,6720,
 [40,46,51]>,
<PermutationGroup<28 |  
\[ 2, 28, 3, 4, 25, 6, 22, 8, 21, 17, 16, 20, 19, 13, 23, 12, 18, 14, 10, 5, 9, 
7, 15, 26, 11, 27, 1, 24 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 18 = 2 * 3^2 */ >,18,6720,
 [36,40,53]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 18 = 2 * 3^2 */ >,18,6720,
 [39,47,48,53]>,
<PermutationGroup<28 |  
\[ 28, 24, 3, 7, 11, 6, 4, 22, 23, 18, 12, 5, 10, 25, 15, 14, 20, 13, 16, 19, 
21, 8, 9, 27, 17, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 18 = 2 * 3^2 */ >,18,10080,
 [38,44,51]>,
<PermutationGroup<28 |  
\[ 1, 12, 3, 7, 27, 15, 4, 9, 8, 10, 24, 2, 18, 20, 6, 19, 25, 13, 16, 14, 21, 
23, 22, 11, 17, 28, 5, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ]
        /* order = 18 = 2 * 3^2 */ >,18,10080,
 [42,49,51]>,
<PermutationGroup<28 |  
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 5, 27, 15, 22, 18, 6, 8, 9, 7, 26, 13, 10, 28, 17, 21, 25, 19, 1, 14, 16, 3, 
23, 4, 2, 20, 12, 24, 11 ],
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ]
        /* order = 18 = 2 * 3^2 */ >,18,13440,
 [40,41,52]>,
<PermutationGroup<28 |  
\[ 10, 19, 8, 4, 12, 6, 15, 3, 21, 1, 11, 5, 28, 24, 7, 25, 27, 26, 2, 20, 9, 
23, 22, 14, 16, 18, 17, 13 ],
\[ 5, 27, 15, 22, 18, 6, 8, 9, 7, 26, 13, 10, 28, 17, 21, 25, 19, 1, 14, 16, 3, 
23, 4, 2, 20, 12, 24, 11 ],
\[ 11, 17, 7, 21, 13, 6, 22, 23, 4, 1, 10, 18, 26, 20, 8, 2, 16, 28, 25, 24, 9, 
3, 15, 14, 27, 5, 19, 12 ]
        /* order = 18 = 2 * 3^2 */ >,18,13440,
 [48,49,52]>,
<PermutationGroup<28 |  
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 18 = 2 * 3^2 */ >,18,20160,
 [37,43,51]>,
<PermutationGroup<28 |  
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ],
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ],
\[ 11, 2, 15, 22, 13, 6, 8, 9, 7, 1, 10, 18, 26, 14, 21, 16, 17, 28, 19, 20, 3, 
23, 4, 24, 25, 5, 27, 12 ]
        /* order = 18 = 2 * 3^2 */ >,18,20160,
 [47,50,51]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 18 = 2 * 3^2 */ >,18,20160,
 [36,41,46,53]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 4, 18, 3, 7, 8, 23, 11, 10, 13, 12, 20, 21, 19, 25, 5, 16, 14, 15,
22, 9, 1, 17, 27, 26, 2 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 18 = 2 * 3^2 */ >,18,20160,
 [39,50,53]>,
<PermutationGroup<28 |  
\[ 26, 24, 6, 4, 14, 3, 22, 8, 15, 16, 17, 19, 20, 5, 9, 10, 11, 25, 12, 13, 23,
7, 21, 2, 18, 1, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 18 = 2 * 3^2 */ >,18,20160,
 [42,48,49,53]>,
<PermutationGroup<28 |  
\[ 28, 24, 6, 4, 14, 3, 22, 8, 15, 25, 19, 17, 20, 12, 9, 10, 11, 16, 5, 18, 23,
7, 21, 27, 13, 1, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 18 = 2 * 3^2 */ >,18,20160,
 [43,45,53]>,
<PermutationGroup<28 |  
\[ 1, 6, 15, 7, 26, 2, 4, 17, 23, 27, 11, 12, 21, 19, 3, 22, 8, 24, 14, 25, 13, 
16, 9, 18, 20, 5, 10, 28 ],
\[ 6, 1, 28, 26, 7, 19, 4, 17, 20, 27, 11, 24, 16, 2, 13, 10, 25, 12, 5, 8, 3, 
21, 18, 9, 23, 14, 22, 15 ],
\[ 5, 19, 13, 2, 26, 7, 14, 23, 17, 21, 11, 20, 27, 6, 10, 22, 18, 9, 4, 25, 15,
28, 24, 8, 12, 1, 3, 16 ]
        /* order = 18 = 2 * 3^2 */ >,18,26880,
 [48,54]>,
<PermutationGroup<28 |  
\[ 1, 6, 15, 7, 26, 2, 4, 17, 23, 27, 11, 12, 21, 19, 3, 22, 8, 24, 14, 25, 13, 
16, 9, 18, 20, 5, 10, 28 ],
\[ 20, 17, 4, 9, 25, 24, 8, 10, 3, 7, 11, 16, 2, 23, 6, 26, 13, 27, 18, 22, 14, 
1, 21, 15, 28, 12, 19, 5 ],
\[ 5, 19, 13, 2, 26, 7, 14, 23, 17, 21, 11, 20, 27, 6, 10, 22, 18, 9, 4, 25, 15,
28, 24, 8, 12, 1, 3, 16 ]
        /* order = 18 = 2 * 3^2 */ >,18,40320,
 [48,50,52]>,
<PermutationGroup<28 |  
\[ 21, 3, 12, 4, 5, 24, 7, 17, 8, 2, 15, 10, 6, 14, 18, 19, 25, 28, 23, 20, 1, 
16, 22, 26, 9, 13, 27, 11 ],
\[ 1, 12, 10, 4, 5, 26, 7, 25, 17, 3, 18, 2, 24, 14, 28, 23, 9, 11, 22, 20, 21, 
19, 16, 13, 8, 6, 27, 15 ],
\[ 12, 1, 10, 4, 15, 3, 7, 14, 8, 26, 18, 13, 24, 25, 11, 23, 9, 28, 16, 19, 6, 
20, 22, 2, 17, 21, 27, 5 ]
        /* order = 20 = 2^2 * 5 */ >,20,12096,
 [19,55]>,
<PermutationGroup<28 |  
\[ 1, 18, 23, 21, 25, 22, 8, 3, 15, 11, 20, 16, 12, 14, 6, 27, 19, 5, 17, 24, 4,
9, 7, 10, 2, 28, 13, 26 ],
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ],
\[ 24, 16, 22, 3, 26, 21, 4, 23, 8, 11, 1, 28, 5, 14, 7, 13, 17, 12, 19, 10, 9, 
15, 6, 20, 18, 2, 25, 27 ]
        /* order = 20 = 2^2 * 5 */ >,20,36288,
 [32,55]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ],
\[ 24, 16, 22, 3, 26, 21, 4, 23, 8, 11, 1, 28, 5, 14, 7, 13, 17, 12, 19, 10, 9, 
15, 6, 20, 18, 2, 25, 27 ]
        /* order = 20 = 2^2 * 5 */ >,20,36288,
 [30,55,56,57]>,
<PermutationGroup<28 |  
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 10, 16, 22, 9, 26, 6, 3, 15, 21, 11, 1, 28, 5, 24, 23, 17, 2, 12, 27, 14, 4, 
7, 8, 20, 19, 13, 25, 18 ]
        /* order = 27 = 3^3 */ >,27,1120,
 [51,52,53]>,
<PermutationGroup<28 |  
\[ 12, 25, 27, 1, 10, 23, 7, 17, 20, 15, 2, 4, 28, 13, 5, 22, 24, 16, 9, 19, 6, 
18, 21, 8, 11, 3, 26, 14 ],
\[ 9, 24, 2, 27, 6, 17, 7, 19, 11, 13, 1, 10, 12, 18, 25, 20, 5, 26, 28, 23, 4, 
15, 16, 3, 22, 14, 21, 8 ],
\[ 17, 23, 20, 8, 26, 14, 7, 22, 5, 3, 6, 24, 2, 11, 27, 12, 18, 1, 15, 10, 28, 
4, 13, 16, 21, 9, 19, 25 ]
        /* order = 27 = 3^3 */ >,27,1120,
 [52]>,
<PermutationGroup<28 |  
\[ 20, 17, 4, 9, 25, 24, 8, 10, 3, 7, 11, 16, 2, 23, 6, 26, 13, 27, 18, 22, 14, 
1, 21, 15, 28, 12, 19, 5 ],
\[ 6, 1, 28, 26, 7, 19, 4, 17, 20, 27, 11, 24, 16, 2, 13, 10, 25, 12, 5, 8, 3, 
21, 18, 9, 23, 14, 22, 15 ],
\[ 5, 19, 13, 2, 26, 7, 14, 23, 17, 21, 11, 20, 27, 6, 10, 22, 18, 9, 4, 25, 15,
28, 24, 8, 12, 1, 3, 16 ]
        /* order = 27 = 3^3 */ >,27,8960,
 [52,54]>,
<PermutationGroup<28 |  
\[ 1, 12, 7, 4, 27, 9, 3, 23, 6, 20, 24, 2, 25, 14, 22, 18, 19, 16, 17, 10, 21, 
15, 8, 11, 13, 28, 5, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 13, 15, 22, 2, 9, 3, 6, 23, 1, 24, 27, 26, 14, 4, 5, 17, 28, 19, 11, 8, 
7, 21, 10, 12, 16, 18, 25 ]
        /* order = 30 = 2 * 3 * 5 */ >,30,12096,
 [42,56,59]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 13, 15, 22, 2, 9, 3, 6, 23, 1, 24, 27, 26, 14, 4, 5, 17, 28, 19, 11, 8, 
7, 21, 10, 12, 16, 18, 25 ]
        /* order = 30 = 2 * 3 * 5 */ >,30,12096,
 [35,57,59]>,
<PermutationGroup<28 |  
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 13, 15, 22, 2, 9, 3, 6, 23, 1, 24, 27, 26, 14, 4, 5, 17, 28, 19, 11, 8, 
7, 21, 10, 12, 16, 18, 25 ]
        /* order = 30 = 2 * 3 * 5 */ >,30,12096,
 [43,55,59]>,
<PermutationGroup<28 |  
\[ 9, 27, 23, 15, 24, 14, 21, 10, 12, 17, 25, 1, 6, 13, 19, 7, 8, 3, 4, 5, 16, 
11, 18, 20, 22, 26, 28, 2 ],
\[ 23, 22, 12, 17, 14, 20, 7, 15, 18, 19, 27, 3, 24, 5, 8, 16, 4, 9, 10, 6, 21, 
2, 1, 13, 28, 26, 11, 25 ],
\[ 19, 4, 15, 17, 6, 20, 10, 12, 21, 23, 16, 3, 26, 13, 11, 27, 22, 2, 7, 14, 
18, 9, 25, 5, 28, 24, 8, 1 ]
        /* order = 42 = 2 * 3 * 7 */ >,42,34560,
 [50,58,60]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ]
        /* order = 16 = 2^4 */ >,16,378,
 [65,78]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 21, 2, 3, 14, 27, 26, 20, 25, 17, 10, 18, 12, 24, 4, 28, 23, 9, 11, 22, 7, 1,
19, 16, 13, 8, 6, 5, 15 ],
\[ 22, 3, 2, 28, 25, 26, 24, 27, 17, 10, 18, 12, 20, 15, 14, 16, 9, 11, 21, 13, 
19, 1, 23, 7, 5, 6, 8, 4 ]
        /* order = 16 = 2^4 */ >,16,630,
 [76,78]>,
<PermutationGroup<28 |  
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ]
        /* order = 16 = 2^4 */ >,16,945,
 [64,84,85,90]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ]
        /* order = 16 = 2^4 */ >,16,945,
 [61,66,67,102,104]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,945,
 [65,67,69,76,78]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 10, 5, 4, 8, 6, 15, 16, 25, 19, 11, 9, 26, 24, 14, 3, 23, 13, 22, 20, 12,
2, 27, 7, 21, 28, 1, 18 ],
\[ 22, 17, 25, 4, 9, 6, 28, 12, 16, 1, 11, 3, 7, 13, 26, 21, 19, 15, 27, 20, 5, 
23, 10, 18, 8, 24, 2, 14 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 16 = 2^4 */ >,16,1890,
 [63,99,106]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 10, 17, 5, 4, 8, 6, 18, 16, 12, 23, 11, 21, 24, 26, 13, 3, 19, 14, 27, 20, 
25, 1, 22, 28, 9, 7, 2, 15 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 3, 11, 5, 20, 7, 8, 9, 22, 4, 12, 13, 14, 15, 16, 27, 18, 2, 6, 21, 
10, 1, 24, 25, 26, 17, 28 ]
        /* order = 16 = 2^4 */ >,16,1890,
 [62,91,106]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 27, 22, 16, 4, 3, 6, 24, 5, 12, 2, 11, 21, 18, 15, 7, 8, 1, 28, 10, 20, 25, 
19, 17, 14, 9, 13, 23, 26 ],
\[ 1, 19, 12, 4, 9, 6, 26, 25, 5, 22, 11, 3, 24, 18, 28, 21, 17, 14, 2, 20, 16, 
10, 23, 13, 8, 7, 27, 15 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ]
        /* order = 16 = 2^4 */ >,16,1890,
 [63,74,94]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ],
\[ 1, 24, 21, 25, 11, 12, 19, 9, 8, 10, 5, 6, 13, 17, 27, 20, 14, 28, 7, 16, 3, 
23, 22, 2, 4, 26, 15, 18 ]
        /* order = 16 = 2^4 */ >,16,1890,
 [70,93,97]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ]
        /* order = 16 = 2^4 */ >,16,1890,
 [65,95,96,107,108]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 24, 26, 5, 20, 8, 11, 17, 16, 12, 7, 4, 9, 22, 27, 19, 3, 28, 23, 18, 6, 25, 
14, 15, 2, 21, 1, 13, 10 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [67,88,91,92]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 20, 3, 4, 21, 19, 12, 18, 24, 10, 11, 7, 15, 14, 13, 28, 23, 8, 6, 2, 5, 
22, 17, 9, 25, 26, 1, 16 ],
\[ 27, 2, 9, 11, 8, 20, 15, 21, 25, 22, 4, 5, 7, 24, 18, 3, 1, 13, 19, 6, 12, 
10, 17, 26, 16, 28, 23, 14 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [64,103]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [65,75,77,115]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 4, 5, 26, 7, 8, 17, 12, 18, 10, 13, 14, 15, 23, 9, 11, 19, 20, 21, 
22, 16, 24, 25, 6, 27, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [62,67,73,90,95,98,104,134]>,
<PermutationGroup<28 |  
\[ 1, 17, 9, 5, 4, 16, 15, 21, 3, 10, 11, 12, 22, 19, 7, 6, 2, 18, 14, 20, 8, 
13, 26, 27, 25, 23, 24, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [64,67,77,95,102,122,128]>,
<PermutationGroup<28 |  
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 6, 1, 27, 4, 10, 28, 7, 8, 23, 15, 21, 13, 11, 25, 18, 16, 17, 5, 14, 19, 12,
22, 9, 3, 20, 24, 26, 2 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [64,100]>,
<PermutationGroup<28 |  
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 2, 1, 27, 4, 10, 28, 7, 8, 23, 5, 13, 21, 11, 14, 18, 16, 17, 15, 25, 20, 12,
22, 9, 26, 19, 24, 3, 6 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [64,65,74,94]>,
<PermutationGroup<28 |  
\[ 20, 9, 17, 5, 4, 6, 8, 7, 2, 12, 18, 10, 22, 19, 21, 16, 3, 11, 14, 1, 15, 
13, 23, 27, 28, 26, 24, 25 ],
\[ 20, 3, 2, 4, 5, 16, 21, 15, 17, 12, 18, 10, 13, 14, 8, 6, 9, 11, 19, 1, 7, 
22, 26, 24, 28, 23, 27, 25 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [64,81,98,128,129]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [67,73,96,105,114,124]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 14, 20, 13, 4, 5, 7, 18, 17, 6, 24, 8, 16, 9, 28, 22, 25, 19, 11, 26, 
27, 23, 21, 15, 12, 10, 3 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [74,76,77,133]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ],
\[ 22, 3, 2, 28, 25, 26, 24, 27, 17, 10, 18, 12, 20, 15, 14, 16, 9, 11, 21, 13, 
19, 1, 23, 7, 5, 6, 8, 4 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [64,75,76,111]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 14, 20, 13, 4, 5, 7, 18, 17, 6, 24, 8, 16, 9, 28, 22, 25, 19, 11, 26, 
27, 23, 21, 15, 12, 10, 3 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,2835,
 [67,74,75,93,106]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 6, 9, 11, 12, 19, 5, 13, 26, 22, 4, 15, 18, 24, 7, 14, 17, 21, 20, 2, 8, 
10, 1, 25, 16, 28, 27, 3 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ]
        /* order = 16 = 2^4 */ >,16,3780,
 [78,103,127]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 26, 14, 21, 6, 20, 4, 15, 9, 8, 13, 16, 25, 10, 2, 7, 11, 24, 18, 27, 5, 3, 
22, 23, 17, 12, 1, 19, 28 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ],
\[ 1, 23, 5, 12, 3, 25, 7, 16, 20, 26, 21, 4, 13, 28, 27, 8, 18, 17, 19, 9, 11, 
24, 2, 22, 6, 10, 15, 14 ]
        /* order = 16 = 2^4 */ >,16,3780,
 [70,119,131]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 27, 14, 20, 12, 21, 25, 10, 11, 16, 7, 8, 4, 15, 2, 13, 9, 17, 22, 26, 3, 5, 
18, 23, 24, 6, 19, 1, 28 ],
\[ 5, 22, 19, 6, 27, 12, 11, 7, 13, 8, 10, 25, 16, 18, 9, 15, 24, 2, 20, 26, 1, 
14, 28, 17, 4, 3, 21, 23 ]
        /* order = 16 = 2^4 */ >,16,3780,
 [93]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 16 = 2^4 */ >,16,3780,
 [62,69,79,82,83,86,87]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 16 = 2^4 */ >,16,3780,
 [78,90,108,114,135]>,
<PermutationGroup<28 |  
\[ 25, 3, 2, 4, 5, 16, 21, 15, 17, 11, 10, 18, 13, 19, 8, 6, 9, 12, 14, 28, 7, 
22, 26, 27, 1, 23, 24, 20 ],
\[ 1, 9, 17, 5, 4, 23, 15, 21, 2, 12, 18, 10, 22, 19, 7, 26, 3, 11, 14, 20, 8, 
13, 6, 27, 25, 16, 24, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 16 = 2^4 */ >,16,3780,
 [98,102,128,157]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ]
        /* order = 16 = 2^4 */ >,16,3780,
 [78,100,127]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 16 = 2^4 */ >,16,3780,
 [78,98,107,114,156]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 16 = 2^4 */ >,16,3780,
 [62,80,81,85,122,125,134]>,
<PermutationGroup<28 |  
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 15, 10, 12, 13, 22, 6, 25, 1, 11, 3, 17, 2, 5, 24, 20, 16, 18, 9, 14, 8, 28, 
4, 23, 27, 21, 26, 19, 7 ],
\[ 7, 3, 2, 14, 27, 23, 1, 28, 9, 12, 11, 10, 24, 4, 25, 26, 17, 18, 22, 21, 20,
19, 6, 13, 15, 16, 5, 8 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [71,89,93,110,119]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 24, 26, 5, 20, 8, 11, 17, 16, 12, 7, 4, 9, 22, 27, 19, 3, 28, 23, 18, 6, 25, 
14, 15, 2, 21, 1, 13, 10 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 15, 18, 5, 11, 8, 20, 22, 16, 9, 13, 6, 12, 17, 10, 2, 3, 14, 1, 26, 4, 21, 
28, 24, 19, 25, 23, 7, 27 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [73,91,106,119,126]>,
<PermutationGroup<28 |  
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 21, 10, 12, 4, 27, 18, 7, 22, 16, 2, 26, 3, 28, 14, 24, 9, 23, 6, 25, 20, 1, 
8, 17, 15, 19, 11, 5, 13 ],
\[ 3, 28, 24, 4, 11, 1, 7, 8, 16, 5, 13, 21, 10, 19, 12, 23, 9, 15, 20, 25, 18, 
22, 17, 6, 14, 27, 2, 26 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [74,114,141]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [74,92,95,106,119]>,
<PermutationGroup<28 |  
\[ 28, 2, 3, 5, 4, 16, 7, 8, 9, 18, 12, 11, 22, 24, 15, 6, 17, 10, 27, 25, 21, 
13, 26, 14, 20, 23, 19, 1 ],
\[ 20, 3, 2, 4, 5, 16, 21, 15, 17, 12, 18, 10, 13, 14, 8, 6, 9, 11, 19, 1, 7, 
22, 26, 24, 28, 23, 27, 25 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [77,120,128,129,157]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [75,96,102,110,131]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 5, 20, 3, 11, 13, 16, 21, 22, 6, 25, 7, 28, 15, 8, 27, 18, 23, 4, 9, 
10, 19, 24, 12, 26, 17, 14 ],
\[ 15, 18, 5, 4, 8, 6, 17, 16, 12, 14, 20, 9, 22, 27, 19, 3, 13, 23, 26, 11, 25,
7, 24, 2, 21, 1, 28, 10 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [77,118]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [65,79,90,100,123]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 8, 15, 6, 22, 4, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
7, 16, 1, 14, 26, 28, 27 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [61,76,88,97,111]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 27, 2, 21, 4, 3, 6, 24, 9, 12, 22, 11, 16, 14, 15, 26, 8, 1, 28, 19, 20, 25, 
10, 17, 18, 5, 13, 23, 7 ],
\[ 27, 6, 9, 11, 8, 19, 5, 13, 14, 22, 4, 15, 7, 24, 18, 26, 1, 21, 20, 2, 12, 
10, 17, 3, 16, 28, 23, 25 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [75,127]>,
<PermutationGroup<28 |  
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 20, 21, 4, 25, 19, 16, 28, 18, 22, 11, 24, 26, 15, 14, 7, 17, 9, 6, 2, 3,
10, 1, 12, 5, 13, 27, 8 ],
\[ 27, 20, 28, 11, 18, 2, 15, 21, 25, 22, 4, 5, 12, 16, 8, 3, 1, 13, 6, 19, 7, 
10, 17, 26, 24, 9, 23, 14 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [75,114,152]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 6, 7, 11, 16, 13, 26, 10, 20, 15, 3, 5, 25, 14, 27, 9, 19, 4, 18, 
22, 23, 12, 24, 21, 17, 8 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [75,98,100]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [76,87,90,103,132]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 24, 26, 5, 20, 8, 11, 17, 16, 12, 7, 4, 9, 22, 27, 19, 3, 28, 23, 18, 6, 25, 
14, 15, 2, 21, 1, 13, 10 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [65,92,102,111,121]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 22, 27, 5, 11, 8, 20, 18, 16, 12, 1, 4, 21, 24, 26, 13, 3, 2, 14, 17, 6, 25, 
23, 10, 28, 9, 7, 19, 15 ],
\[ 27, 10, 21, 4, 12, 6, 13, 9, 3, 19, 11, 16, 14, 28, 26, 25, 1, 15, 22, 20, 8,
2, 17, 18, 5, 24, 23, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [70,71,91,99,106]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 15, 18, 5, 11, 8, 20, 22, 16, 9, 13, 6, 12, 17, 10, 2, 3, 14, 1, 26, 4, 21, 
28, 24, 19, 25, 23, 7, 27 ],
\[ 15, 18, 8, 4, 5, 6, 10, 3, 9, 7, 20, 12, 27, 22, 1, 16, 28, 2, 26, 11, 21, 
14, 24, 23, 25, 19, 13, 17 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [94,95,101,106,121]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 26, 20, 15, 4, 21, 18, 7, 27, 6, 28, 12, 9, 16, 24, 22, 3, 19, 11, 14,
17, 1, 5, 13, 8, 10, 25 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [67,113,116,118]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 19, 23, 3, 6, 5, 4, 13, 8, 21, 27, 20, 25, 7, 28, 26, 16, 22, 24, 1, 11, 9, 
17, 2, 18, 12, 15, 10, 14 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [66,76,88,110,121]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 27, 6, 9, 11, 8, 19, 5, 13, 14, 22, 4, 15, 7, 24, 18, 26, 1, 21, 20, 2, 12, 
10, 17, 3, 16, 28, 23, 25 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [75,90,103]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 8, 2, 3, 19, 24, 16, 28, 1, 17, 12, 11, 10, 27, 22, 20, 6, 9, 18, 4, 15, 25, 
14, 26, 5, 21, 23, 13, 7 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [61,93,105,110,133]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 6, 7, 11, 16, 13, 26, 10, 20, 15, 3, 5, 25, 14, 27, 9, 19, 4, 18, 
22, 23, 12, 24, 21, 17, 8 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [77,100,103]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [76,95,96,104,105,135,156]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ],
\[ 20, 17, 9, 22, 4, 11, 19, 24, 3, 23, 26, 16, 5, 8, 27, 10, 2, 6, 15, 25, 14, 
13, 12, 21, 28, 18, 7, 1 ],
\[ 5, 3, 2, 20, 1, 6, 14, 19, 17, 12, 11, 10, 28, 7, 24, 23, 9, 18, 8, 4, 27, 
25, 16, 15, 22, 26, 21, 13 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [71,75,88,97,111]>,
<PermutationGroup<28 |  
\[ 25, 17, 9, 4, 5, 23, 8, 7, 3, 18, 12, 11, 13, 27, 21, 26, 2, 10, 24, 28, 15, 
22, 6, 19, 1, 16, 14, 20 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [66,72,73,77,95,102,104,145,157]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 15, 2, 11, 12, 9, 25, 26, 20, 5, 19, 3, 4, 27, 14, 1, 21, 24, 18, 10, 8, 16, 
22, 28, 17, 6, 7, 13, 23 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [63,93,101,119,133]>,
<PermutationGroup<28 |  
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 21, 18, 11, 4, 24, 10, 7, 22, 16, 2, 26, 3, 1, 19, 27, 9, 23, 6, 20, 25, 28, 
8, 17, 15, 14, 12, 5, 13 ],
\[ 2, 1, 27, 4, 10, 28, 7, 8, 23, 5, 13, 21, 11, 14, 18, 16, 17, 15, 25, 20, 12,
22, 9, 26, 19, 24, 3, 6 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [65,116]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 14, 20, 13, 4, 5, 7, 18, 17, 6, 24, 8, 16, 9, 28, 22, 25, 19, 11, 26, 
27, 23, 21, 15, 12, 10, 3 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [74,98,103]>,
<PermutationGroup<28 |  
\[ 20, 9, 17, 5, 4, 6, 8, 7, 2, 12, 18, 10, 22, 19, 21, 16, 3, 11, 14, 1, 15, 
13, 23, 27, 28, 26, 24, 25 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 20, 17, 9, 5, 4, 26, 8, 7, 3, 10, 11, 12, 22, 19, 21, 23, 2, 18, 14, 1, 15, 
13, 16, 27, 28, 6, 24, 25 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [77,80,90,98,112,120,125,145]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 15, 18, 8, 4, 5, 6, 17, 3, 12, 28, 20, 9, 22, 27, 1, 16, 7, 2, 26, 11, 25, 
13, 24, 23, 21, 19, 14, 10 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [74,96,101,102,133]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [65,82,98,103,117]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 20, 22, 13, 3, 2, 16, 15, 7, 5, 27, 19, 14, 17, 11, 21, 23, 4, 24, 12, 1, 8, 
9, 26, 10, 28, 6, 18, 25 ],
\[ 28, 2, 17, 4, 22, 7, 6, 16, 9, 24, 19, 14, 13, 12, 26, 8, 3, 27, 11, 25, 23, 
5, 21, 10, 20, 15, 18, 1 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [70,75,89,121,126]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 5, 20, 3, 11, 14, 16, 9, 27, 6, 12, 28, 7, 18, 8, 22, 15, 19, 4, 21, 
17, 23, 26, 25, 24, 10, 13 ],
\[ 18, 15, 8, 4, 5, 6, 10, 3, 25, 7, 20, 21, 27, 22, 2, 16, 28, 1, 24, 11, 12, 
14, 26, 19, 9, 23, 13, 17 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [64,92,96,115,121]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [67,83,100,103,127]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 7, 4, 28, 20, 5, 14, 26, 17, 11, 15, 8, 16, 9, 13, 22, 25, 19, 6, 18, 
27, 23, 21, 24, 12, 10, 3 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [76,86,98,100,130]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 18, 15, 8, 11, 5, 20, 22, 3, 25, 7, 6, 21, 17, 10, 19, 16, 28, 23, 24, 4, 12,
14, 26, 2, 9, 1, 13, 27 ],
\[ 18, 15, 5, 4, 8, 6, 10, 16, 25, 13, 20, 21, 27, 22, 23, 3, 14, 19, 24, 11, 
12, 28, 26, 1, 9, 2, 7, 17 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [64,118]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 21, 2, 3, 14, 19, 10, 5, 4, 17, 26, 23, 6, 24, 25, 22, 18, 9, 16, 28, 15, 13,
27, 11, 1, 8, 12, 20, 7 ],
\[ 22, 3, 2, 28, 25, 26, 24, 27, 17, 10, 18, 12, 20, 15, 14, 16, 9, 11, 21, 13, 
19, 1, 23, 7, 5, 6, 8, 4 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [76,116]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 15, 2, 11, 12, 9, 25, 26, 20, 5, 19, 3, 4, 27, 14, 1, 21, 24, 18, 10, 8, 16, 
22, 28, 17, 6, 7, 13, 23 ],
\[ 26, 22, 16, 4, 3, 6, 27, 5, 11, 1, 21, 12, 10, 18, 7, 8, 28, 2, 15, 9, 20, 
14, 17, 23, 25, 13, 19, 24 ],
\[ 13, 18, 20, 6, 9, 4, 7, 11, 5, 10, 8, 25, 1, 22, 27, 21, 23, 2, 19, 3, 16, 
14, 17, 28, 12, 26, 15, 24 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [66,93,101,105,131]>,
<PermutationGroup<28 |  
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 6, 1, 27, 4, 10, 28, 7, 8, 23, 15, 21, 13, 11, 25, 18, 16, 17, 5, 14, 19, 12,
22, 9, 3, 20, 24, 26, 2 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [74,90,100]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 26, 24, 3, 4, 16, 6, 22, 8, 12, 14, 20, 9, 17, 10, 19, 5, 13, 23, 15, 11, 25,
7, 18, 2, 21, 1, 28, 27 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 5, 20, 3, 11, 13, 16, 21, 22, 6, 25, 7, 28, 15, 8, 27, 18, 23, 4, 9, 
10, 19, 24, 12, 26, 17, 14 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [77,89,92,96,131]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 20, 2, 17, 13, 5, 15, 26, 23, 9, 14, 27, 24, 4, 10, 6, 21, 3, 19, 18, 1, 16, 
22, 8, 12, 28, 7, 11, 25 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [74,99,101,115,119]>,
<PermutationGroup<28 |  
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 12, 5, 21, 4, 3, 15, 7, 22, 16, 1, 24, 27, 6, 14, 26, 23, 9, 28, 19, 20, 2, 
8, 17, 18, 25, 13, 10, 11 ],
\[ 15, 10, 12, 4, 1, 18, 7, 22, 9, 6, 3, 26, 24, 25, 28, 16, 17, 2, 14, 19, 27, 
8, 23, 21, 20, 11, 13, 5 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [74,127]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [92,93,94,99,111]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [76,92,97,102,110]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 16, 20, 8, 11, 7, 5, 21, 17, 6, 25, 13, 14, 26, 3, 10, 24, 2, 4, 9, 
27, 1, 18, 12, 15, 22, 28 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 26, 24, 16, 11, 3, 20, 17, 5, 9, 7, 6, 12, 22, 27, 23, 8, 28, 19, 15, 4, 21, 
14, 18, 1, 25, 2, 13, 10 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [89,97,104,106,133]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 26, 24, 5, 20, 8, 11, 17, 16, 21, 7, 4, 25, 22, 27, 23, 3, 28, 19, 15, 6, 9, 
14, 18, 1, 12, 2, 13, 10 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 16 = 2^4 */ >,16,5670,
 [75,91,92,95,126]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 16 = 2^4 */ >,16,7560,
 [69,107,108,124,134,135,156]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 20, 17, 9, 5, 4, 26, 8, 7, 3, 10, 11, 12, 22, 19, 21, 23, 2, 18, 14, 1, 15, 
13, 16, 27, 28, 6, 24, 25 ],
\[ 25, 17, 9, 22, 13, 23, 7, 8, 3, 12, 18, 10, 5, 27, 15, 26, 2, 11, 24, 28, 21,
4, 6, 19, 1, 16, 14, 20 ]
        /* order = 16 = 2^4 */ >,16,7560,
 [68,72,109,112,120,145,157]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 20, 21, 4, 3, 19, 16, 28, 7, 22, 11, 24, 14, 15, 26, 18, 1, 9, 6, 2, 25, 
10, 17, 8, 5, 13, 23, 12 ],
\[ 27, 2, 9, 11, 8, 20, 15, 21, 25, 22, 4, 5, 7, 24, 18, 3, 1, 13, 19, 6, 12, 
10, 17, 26, 16, 28, 23, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [103,116,127]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 27, 2, 9, 11, 8, 20, 15, 21, 25, 22, 4, 5, 7, 24, 18, 3, 1, 13, 19, 6, 12, 
10, 17, 26, 16, 28, 23, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [78,103,114,117,132]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 26, 4, 15, 20, 9, 18, 7, 17, 11, 28, 25, 21, 5, 24, 10, 8, 2, 6, 14, 
27, 23, 16, 13, 3, 22, 12 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [65,114,117,123,127]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 2, 21, 4, 3, 6, 24, 9, 12, 22, 11, 16, 14, 15, 26, 8, 1, 28, 19, 20, 25, 
10, 17, 18, 5, 13, 23, 7 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [90,116,127,136,138]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 2, 23, 12, 11, 9, 20, 15, 25, 16, 27, 4, 8, 18, 24, 14, 21, 10, 28, 1, 6, 5, 
17, 19, 7, 3, 13, 22, 26 ],
\[ 27, 22, 3, 4, 16, 6, 26, 8, 21, 19, 11, 12, 15, 18, 13, 5, 23, 14, 10, 20, 9,
2, 17, 28, 25, 7, 1, 24 ],
\[ 22, 17, 21, 6, 12, 4, 14, 9, 8, 23, 20, 5, 13, 7, 24, 25, 2, 18, 27, 11, 3, 
1, 10, 15, 16, 26, 19, 28 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [71,92,115,121,126,131]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 2, 17, 13, 5, 8, 16, 6, 9, 14, 27, 24, 4, 10, 23, 7, 3, 19, 18, 20, 26, 
22, 15, 12, 25, 21, 11, 28 ],
\[ 25, 4, 5, 2, 3, 23, 21, 8, 13, 24, 14, 19, 9, 11, 15, 16, 22, 27, 12, 28, 7, 
17, 6, 10, 1, 26, 18, 20 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [70,88,92,110,111,115,126]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 26, 24, 16, 4, 3, 6, 27, 5, 9, 7, 20, 12, 10, 17, 1, 8, 28, 2, 15, 11, 21, 
14, 18, 23, 25, 19, 13, 22 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [92,100,128]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 15, 18, 3, 6, 16, 4, 10, 8, 21, 7, 11, 25, 27, 22, 1, 5, 28, 2, 26, 20, 9, 
14, 24, 23, 12, 19, 13, 17 ],
\[ 1, 2, 16, 11, 8, 20, 14, 5, 21, 27, 4, 25, 28, 7, 18, 3, 22, 15, 19, 6, 9, 
17, 23, 26, 12, 24, 10, 13 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [73,101,104,106,110,131,133]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 16, 24, 13, 4, 26, 25, 11, 1, 19, 3, 15, 12, 5, 17, 9, 10, 22, 28, 20, 27, 7,
23, 2, 18, 6, 8, 21, 14 ],
\[ 15, 2, 11, 12, 9, 25, 26, 20, 5, 19, 3, 4, 27, 14, 1, 21, 24, 18, 10, 8, 16, 
22, 28, 17, 6, 7, 13, 23 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [93,154]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 13, 22, 2, 3, 26, 15, 7, 4, 14, 24, 27, 9, 18, 21, 6, 5, 19, 10, 1, 8, 
17, 16, 12, 28, 23, 11, 25 ],
\[ 20, 5, 13, 3, 9, 21, 6, 26, 22, 12, 10, 18, 17, 24, 16, 8, 4, 11, 27, 1, 23, 
2, 7, 19, 28, 15, 14, 25 ],
\[ 28, 2, 17, 4, 22, 7, 6, 16, 9, 24, 19, 14, 13, 12, 26, 8, 3, 27, 11, 25, 23, 
5, 21, 10, 20, 15, 18, 1 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [88,99,110,119,126,131,133]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [77,78,116,142,151]>,
<PermutationGroup<28 |  
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 3, 2, 22, 13, 26, 8, 7, 17, 18, 12, 11, 5, 14, 21, 23, 9, 10, 19, 20, 15, 
4, 16, 24, 25, 6, 27, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [90,102,104,122,128,134,145,157]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 16, 20, 8, 11, 28, 5, 25, 10, 6, 21, 14, 13, 26, 3, 17, 24, 2, 4, 12,
22, 1, 18, 9, 15, 27, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [73,113,124,146,158]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 26, 24, 3, 4, 16, 6, 27, 8, 9, 13, 20, 12, 10, 17, 19, 5, 14, 23, 15, 11, 21,
28, 18, 2, 25, 1, 7, 22 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [66,89,96,110,111,115,126]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 26, 4, 15, 20, 9, 18, 7, 17, 11, 28, 25, 21, 5, 24, 10, 8, 2, 6, 14, 
27, 23, 16, 13, 3, 22, 12 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [78,100,114,123,130]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 13, 22, 2, 3, 26, 15, 7, 4, 14, 24, 27, 9, 18, 21, 6, 5, 19, 10, 1, 8, 
17, 16, 12, 28, 23, 11, 25 ],
\[ 1, 5, 13, 3, 9, 7, 23, 16, 22, 12, 10, 18, 17, 24, 26, 15, 4, 11, 27, 20, 6, 
2, 21, 19, 25, 8, 14, 28 ],
\[ 28, 2, 17, 4, 22, 7, 6, 16, 9, 24, 19, 14, 13, 12, 26, 8, 3, 27, 11, 25, 23, 
5, 21, 10, 20, 15, 18, 1 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [89,99,101,119,126,131]>,
<PermutationGroup<28 |  
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 21, 17, 9, 19, 24, 6, 1, 28, 2, 11, 12, 18, 27, 13, 25, 16, 3, 10, 5, 7, 20, 
14, 23, 4, 8, 26, 22, 15 ],
\[ 1, 10, 12, 14, 27, 16, 7, 15, 18, 2, 17, 3, 19, 4, 8, 6, 11, 9, 13, 20, 21, 
24, 26, 22, 28, 23, 5, 25 ],
\[ 7, 3, 2, 14, 27, 23, 1, 28, 9, 12, 11, 10, 24, 4, 25, 26, 17, 18, 22, 21, 20,
19, 6, 13, 15, 16, 5, 8 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [72,89,101,105,110,119,133]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 2, 21, 4, 3, 6, 24, 9, 12, 22, 11, 16, 14, 15, 26, 8, 1, 28, 19, 20, 25, 
10, 17, 18, 5, 13, 23, 7 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ],
\[ 1, 6, 15, 4, 26, 2, 28, 16, 12, 22, 11, 9, 25, 21, 3, 8, 27, 24, 20, 19, 14, 
10, 23, 18, 13, 5, 17, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [64,114,127,148,150]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ],
\[ 1, 6, 15, 4, 26, 2, 28, 16, 12, 22, 11, 9, 25, 21, 3, 8, 27, 24, 20, 19, 14, 
10, 23, 18, 13, 5, 17, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [90,114,116,137,158]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 25, 2, 17, 4, 22, 21, 23, 26, 9, 24, 19, 14, 13, 12, 16, 15, 3, 27, 11, 28, 
6, 5, 7, 10, 1, 8, 18, 20 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 25, 5, 13, 17, 2, 8, 26, 6, 22, 18, 11, 12, 3, 19, 23, 21, 4, 10, 14, 28, 16,
9, 15, 24, 1, 7, 27, 20 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [88,93,97,99,110,126,133]>,
<PermutationGroup<28 |  
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 21, 18, 11, 4, 24, 10, 7, 22, 16, 2, 26, 3, 1, 19, 27, 9, 23, 6, 20, 25, 28, 
8, 17, 15, 14, 12, 5, 13 ],
\[ 18, 5, 21, 4, 2, 15, 7, 22, 23, 28, 27, 24, 26, 19, 6, 16, 17, 1, 14, 25, 3, 
8, 9, 12, 20, 13, 11, 10 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [100,114,116]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 23, 2, 24, 4, 18, 20, 25, 15, 13, 17, 11, 14, 9, 12, 8, 26, 10, 5, 19, 6, 28,
27, 1, 3, 7, 16, 22, 21 ],
\[ 1, 2, 13, 20, 14, 4, 3, 28, 24, 27, 6, 18, 16, 8, 12, 7, 10, 21, 19, 11, 15, 
17, 23, 25, 26, 9, 22, 5 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [106,124,141,152]>,
<PermutationGroup<28 |  
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 26, 1, 27, 4, 12, 28, 7, 8, 16, 15, 21, 13, 18, 25, 11, 23, 9, 5, 14, 19, 10,
22, 17, 2, 20, 24, 6, 3 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [74,78,116]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [67,94,95,106,111,115,133]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 15, 18, 8, 4, 5, 6, 10, 3, 9, 7, 20, 12, 27, 22, 1, 16, 28, 2, 26, 11, 21, 
14, 24, 23, 25, 19, 13, 17 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [77,94,96,101,115,119,121]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 24, 6, 18, 11, 9, 15, 14, 10, 20, 13, 25, 21, 3, 26, 17, 16, 19, 4, 7,
22, 1, 8, 28, 5, 27, 12 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [77,114,127,140,153]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 24, 26, 3, 11, 16, 20, 17, 8, 25, 13, 6, 21, 22, 27, 1, 5, 14, 2, 18, 4, 12, 
28, 15, 23, 9, 19, 7, 10 ],
\[ 2, 1, 5, 4, 3, 6, 28, 16, 21, 22, 11, 25, 14, 13, 24, 8, 27, 26, 23, 20, 9, 
10, 19, 15, 12, 18, 17, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [92,98,118]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 20, 21, 4, 25, 19, 16, 28, 18, 22, 11, 24, 26, 15, 14, 7, 17, 9, 6, 2, 3,
10, 1, 12, 5, 13, 27, 8 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [76,114,127,130,132]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 26, 24, 5, 20, 8, 11, 17, 16, 21, 7, 4, 25, 22, 27, 23, 3, 28, 19, 15, 6, 9, 
14, 18, 1, 12, 2, 13, 10 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [75,118,128]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 6, 9, 11, 8, 19, 5, 13, 14, 22, 4, 15, 7, 24, 18, 26, 1, 21, 20, 2, 12, 
10, 17, 3, 16, 28, 23, 25 ],
\[ 6, 1, 7, 10, 25, 17, 16, 28, 13, 11, 22, 9, 26, 8, 3, 21, 19, 24, 23, 27, 14,
4, 20, 5, 12, 18, 2, 15 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [75,143]>,
<PermutationGroup<28 |  
\[ 18, 15, 13, 4, 6, 5, 7, 22, 23, 28, 27, 24, 3, 20, 2, 16, 17, 1, 25, 14, 26, 
8, 9, 12, 19, 21, 11, 10 ],
\[ 15, 18, 11, 4, 28, 10, 7, 22, 9, 6, 3, 26, 27, 20, 1, 16, 17, 2, 19, 14, 24, 
8, 23, 21, 25, 12, 13, 5 ],
\[ 5, 10, 21, 4, 18, 1, 7, 14, 25, 15, 24, 11, 26, 22, 28, 16, 17, 6, 9, 8, 13, 
20, 19, 27, 23, 3, 12, 2 ],
\[ 11, 3, 5, 4, 12, 24, 7, 19, 8, 26, 10, 15, 6, 23, 13, 17, 16, 27, 14, 9, 1, 
25, 22, 2, 20, 18, 28, 21 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [74,154]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 19, 23, 5, 11, 3, 20, 28, 16, 21, 10, 4, 25, 14, 13, 24, 8, 17, 26, 1, 6, 9, 
22, 2, 15, 12, 18, 27, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [72,96,115,121,126,131]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 2, 17, 13, 5, 8, 16, 6, 9, 14, 27, 24, 4, 10, 23, 7, 3, 19, 18, 20, 26, 
22, 15, 12, 25, 21, 11, 28 ],
\[ 20, 13, 22, 2, 3, 26, 15, 7, 4, 14, 24, 27, 9, 18, 21, 6, 5, 19, 10, 1, 8, 
17, 16, 12, 28, 23, 11, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [74,93,99,111,119,121,133]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 15, 2, 11, 12, 9, 25, 26, 20, 5, 19, 3, 4, 27, 14, 1, 21, 24, 18, 10, 8, 16, 
22, 28, 17, 6, 7, 13, 23 ],
\[ 26, 22, 16, 4, 3, 6, 27, 5, 11, 1, 21, 12, 10, 18, 7, 8, 28, 2, 15, 9, 20, 
14, 17, 23, 25, 13, 19, 24 ],
\[ 11, 17, 10, 6, 1, 12, 16, 26, 27, 21, 7, 25, 20, 24, 8, 13, 22, 28, 5, 19, 
15, 23, 14, 18, 4, 9, 3, 2 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [93,143]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 21, 2, 3, 14, 19, 10, 5, 4, 17, 26, 23, 6, 24, 25, 22, 18, 9, 16, 28, 15, 13,
27, 11, 1, 8, 12, 20, 7 ],
\[ 13, 2, 3, 25, 20, 12, 15, 8, 9, 26, 16, 6, 1, 14, 7, 11, 17, 23, 27, 5, 21, 
28, 18, 24, 4, 10, 19, 22 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [64,78,116,147,149]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 21, 2, 7, 4, 27, 25, 3, 19, 13, 20, 26, 12, 9, 14, 16, 15, 23, 22, 8, 10, 1, 
18, 17, 28, 6, 11, 5, 24 ],
\[ 15, 2, 11, 12, 9, 25, 26, 20, 5, 19, 3, 4, 27, 14, 1, 21, 24, 18, 10, 8, 16, 
22, 28, 17, 6, 7, 13, 23 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [93,105,141,152]>,
<PermutationGroup<28 |  
\[ 2, 23, 25, 4, 21, 6, 24, 12, 5, 27, 11, 3, 26, 15, 7, 9, 10, 13, 1, 20, 16, 
17, 19, 14, 8, 28, 22, 18 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 22, 17, 13, 20, 7, 4, 9, 28, 15, 19, 6, 18, 12, 21, 16, 14, 23, 8, 27, 11, 
24, 2, 10, 5, 26, 3, 1, 25 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [106,143]>,
<PermutationGroup<28 |  
\[ 14, 5, 7, 21, 2, 6, 3, 23, 9, 20, 24, 27, 16, 1, 15, 13, 26, 25, 28, 10, 4, 
22, 8, 11, 18, 17, 12, 19 ],
\[ 2, 1, 20, 27, 14, 6, 10, 17, 15, 7, 28, 21, 13, 5, 9, 16, 8, 25, 24, 3, 12, 
22, 26, 19, 18, 23, 4, 11 ],
\[ 1, 2, 10, 14, 27, 13, 20, 17, 25, 3, 28, 12, 6, 4, 18, 22, 8, 15, 23, 7, 21, 
16, 19, 26, 9, 24, 5, 11 ],
\[ 21, 12, 10, 4, 5, 16, 20, 28, 18, 3, 17, 2, 22, 14, 25, 6, 11, 9, 24, 7, 1, 
13, 26, 19, 15, 23, 27, 8 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [66,97,105,119,131,133]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [78,82,86,98,123,127,132]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 20, 21, 11, 26, 12, 16, 10, 6, 8, 24, 18, 28, 9, 27, 14, 19, 4, 5,
22, 1, 13, 3, 7, 17, 15 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [98,114,116,146,155]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 26, 24, 3, 11, 16, 20, 17, 8, 9, 13, 6, 12, 22, 27, 2, 5, 14, 1, 15, 4, 21, 
28, 18, 19, 25, 23, 7, 10 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [100,102,118]>,
<PermutationGroup<28 |  
\[ 20, 9, 17, 5, 4, 6, 8, 7, 2, 12, 18, 10, 22, 19, 21, 16, 3, 11, 14, 1, 15, 
13, 23, 27, 28, 26, 24, 25 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [73,84,112,120,122,125,129,134,145,157]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 16, 20, 8, 11, 7, 5, 21, 17, 6, 25, 13, 14, 26, 3, 10, 24, 2, 4, 9, 
27, 1, 18, 12, 15, 22, 28 ],
\[ 2, 1, 16, 11, 8, 20, 13, 5, 9, 22, 4, 12, 7, 28, 15, 3, 27, 18, 23, 6, 21, 
10, 19, 24, 25, 26, 17, 14 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [88,89,102,105,115,121,131]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 24, 4, 18, 20, 25, 15, 13, 17, 11, 14, 9, 12, 8, 26, 10, 5, 19, 6, 28,
27, 1, 3, 7, 16, 22, 21 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [90,96,118,137,146]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [77,105,110,111,121,126,131]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [62,113,124,137,155]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 2, 17, 13, 5, 8, 16, 6, 9, 14, 27, 24, 4, 10, 23, 7, 3, 19, 18, 20, 26, 
22, 15, 12, 25, 21, 11, 28 ],
\[ 20, 13, 22, 2, 3, 26, 15, 7, 4, 14, 24, 27, 9, 18, 21, 6, 5, 19, 10, 1, 8, 
17, 16, 12, 28, 23, 11, 25 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [75,92,94,99,115,119,121]>,
<PermutationGroup<28 |  
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 27, 10, 7, 4, 13, 20, 21, 14, 26, 23, 11, 24, 25, 9, 16, 28, 19, 8, 22, 6, 
18, 1, 17, 5, 15, 3, 2, 12 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [106,154]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 25, 4, 21, 6, 24, 12, 8, 27, 11, 16, 26, 15, 13, 9, 10, 7, 19, 20, 3, 
17, 1, 28, 5, 14, 22, 18 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [95,100,118,138,144]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 15, 18, 3, 6, 16, 4, 10, 8, 21, 7, 11, 25, 27, 22, 1, 5, 28, 2, 26, 20, 9, 
14, 24, 23, 12, 19, 13, 17 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [67,91,97,104,110,111,121]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 22, 3, 2, 28, 1, 10, 8, 15, 17, 26, 16, 6, 20, 27, 21, 18, 9, 23, 14, 4, 7, 
25, 11, 19, 5, 12, 24, 13 ],
\[ 21, 2, 3, 14, 19, 10, 5, 4, 17, 26, 23, 6, 24, 25, 22, 18, 9, 16, 28, 15, 13,
27, 11, 1, 8, 12, 20, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [75,78,116]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [65,118,128,149,151]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 2, 1, 16, 11, 8, 20, 13, 5, 9, 22, 4, 12, 7, 28, 15, 3, 27, 18, 23, 6, 21, 
10, 19, 24, 25, 26, 17, 14 ],
\[ 26, 24, 16, 11, 3, 20, 17, 5, 9, 7, 6, 12, 22, 27, 23, 8, 28, 19, 15, 4, 21, 
14, 18, 1, 25, 2, 13, 10 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [94,96,102,111,119,121,133]>,
<PermutationGroup<28 |  
\[ 2, 23, 25, 4, 21, 6, 24, 12, 5, 27, 11, 3, 26, 15, 7, 9, 10, 13, 1, 20, 16, 
17, 19, 14, 8, 28, 22, 18 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 24, 20, 18, 4, 12, 15, 13, 27, 6, 14, 21, 25, 3, 26, 22, 16, 2, 11, 
28, 17, 23, 8, 7, 5, 10, 9 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [106,113]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 18, 15, 8, 11, 5, 20, 22, 3, 25, 7, 6, 21, 17, 10, 19, 16, 28, 23, 24, 4, 12,
14, 26, 2, 9, 1, 13, 27 ],
\[ 1, 2, 5, 4, 3, 6, 7, 16, 9, 27, 11, 12, 13, 14, 26, 8, 22, 24, 19, 20, 21, 
17, 23, 18, 25, 15, 10, 28 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [90,92,118]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [78,79,87,90,117,127,130]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 6, 9, 11, 12, 19, 5, 13, 26, 22, 4, 15, 18, 24, 7, 14, 17, 21, 20, 2, 8, 
10, 1, 25, 16, 28, 27, 3 ],
\[ 17, 2, 12, 11, 16, 20, 26, 25, 21, 10, 4, 3, 28, 18, 24, 5, 1, 14, 19, 6, 9, 
22, 27, 15, 8, 7, 23, 13 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [103,114,116]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 16, 20, 8, 11, 7, 5, 21, 17, 6, 25, 13, 14, 26, 3, 10, 24, 2, 4, 9, 
27, 1, 18, 12, 15, 22, 28 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [91,95,104,110,111,115,131]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 16, 20, 8, 11, 7, 5, 21, 17, 6, 25, 13, 14, 26, 3, 10, 24, 2, 4, 9, 
27, 1, 18, 12, 15, 22, 28 ],
\[ 2, 1, 16, 11, 8, 20, 13, 5, 9, 22, 4, 12, 7, 28, 15, 3, 27, 18, 23, 6, 21, 
10, 19, 24, 25, 26, 17, 14 ],
\[ 26, 24, 16, 11, 3, 20, 17, 5, 9, 7, 6, 12, 22, 27, 23, 8, 28, 19, 15, 4, 21, 
14, 18, 1, 25, 2, 13, 10 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [76,93,94,102,111,115,133]>,
<PermutationGroup<28 |  
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 3, 1, 27, 4, 12, 28, 7, 8, 16, 5, 13, 21, 18, 14, 11, 23, 9, 15, 25, 20, 10, 
22, 17, 6, 19, 24, 2, 26 ],
\[ 5, 18, 11, 4, 28, 10, 7, 22, 9, 2, 26, 3, 27, 19, 1, 16, 17, 6, 20, 25, 24, 
8, 23, 13, 14, 12, 21, 15 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [100,116,127]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 12, 11, 9, 20, 15, 25, 3, 27, 4, 5, 18, 24, 28, 21, 10, 14, 19, 6, 8, 
17, 1, 13, 16, 7, 22, 26 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [95,103,118,136,139]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 15, 20, 26, 4, 21, 24, 7, 10, 6, 28, 12, 9, 8, 18, 17, 5, 19, 11, 14, 
22, 1, 3, 13, 16, 27, 25 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [98,116,127,139,144]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 18, 6, 24, 11, 9, 26, 14, 27, 20, 13, 25, 21, 5, 15, 22, 8, 19, 4, 7, 
17, 1, 16, 28, 3, 10, 12 ],
\[ 23, 2, 24, 4, 18, 20, 25, 15, 13, 17, 11, 14, 9, 12, 8, 26, 10, 5, 19, 6, 28,
27, 1, 3, 7, 16, 22, 21 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [96,98,118,155,158]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 24, 26, 16, 4, 3, 6, 27, 5, 25, 7, 20, 21, 10, 17, 2, 8, 28, 1, 18, 11, 12, 
14, 15, 19, 9, 23, 13, 22 ],
\[ 24, 26, 3, 11, 16, 20, 10, 8, 21, 14, 6, 25, 27, 22, 1, 5, 13, 2, 18, 4, 9, 
7, 15, 23, 12, 19, 28, 17 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [102,103,118]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [74,118,128]>,
<PermutationGroup<28 |  
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [85,90,95,109,112,125,128,129,134,145]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 23, 2, 18, 4, 24, 20, 25, 26, 13, 22, 11, 14, 9, 12, 16, 15, 27, 3, 19, 6, 
28, 10, 1, 5, 7, 8, 17, 21 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [76,118,128,142,147]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 26, 24, 16, 11, 3, 20, 17, 5, 9, 7, 6, 12, 22, 27, 23, 8, 28, 19, 15, 4, 21, 
14, 18, 1, 25, 2, 13, 10 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [88,91,93,104,106,119,126]>,
<PermutationGroup<28 |  
\[ 20, 9, 17, 5, 4, 6, 8, 7, 2, 12, 18, 10, 22, 19, 21, 16, 3, 11, 14, 1, 15, 
13, 23, 27, 28, 26, 24, 25 ],
\[ 20, 3, 2, 4, 5, 16, 21, 15, 17, 12, 18, 10, 13, 14, 8, 6, 9, 11, 19, 1, 7, 
22, 26, 24, 28, 23, 27, 25 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [80,81,84,95,98,109,120,122,128,129,157]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 24, 17, 9, 21, 15, 11, 1, 20, 2, 16, 26, 23, 8, 5, 25, 10, 3, 6, 4, 27, 28, 
7, 12, 22, 14, 18, 13, 19 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [76,88]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 16, 4, 8, 6, 14, 5, 21, 17, 11, 25, 28, 7, 18, 3, 10, 15, 2, 20, 9, 
27, 1, 26, 12, 24, 22, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 5, 11, 3, 20, 28, 16, 12, 10, 4, 9, 14, 13, 26, 8, 17, 24, 2, 6, 25, 
22, 1, 18, 21, 15, 27, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [69,73,83,117,123,130,132]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 23, 2, 18, 6, 24, 11, 12, 26, 13, 22, 20, 14, 21, 25, 5, 15, 27, 8, 19, 4, 
28, 10, 1, 16, 7, 3, 17, 9 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [96,103,128,150,153]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 2, 1, 16, 11, 8, 20, 13, 5, 9, 22, 4, 12, 7, 28, 15, 3, 27, 18, 23, 6, 21, 
10, 19, 24, 25, 26, 17, 14 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [97,102,105,110,111,115,126]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 1, 2, 5, 20, 3, 11, 14, 16, 9, 27, 6, 12, 28, 7, 18, 8, 22, 15, 19, 4, 21, 
17, 23, 26, 25, 24, 10, 13 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [96,100,128,140,148]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 19, 23, 5, 11, 3, 20, 28, 16, 21, 10, 4, 25, 14, 13, 24, 8, 17, 26, 1, 6, 9, 
22, 2, 15, 12, 18, 27, 7 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [73,89,91,95,115,121,131]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 15, 18, 3, 20, 16, 11, 22, 8, 21, 7, 4, 25, 17, 10, 23, 5, 28, 19, 26, 6, 9, 
14, 24, 1, 12, 2, 13, 27 ]
        /* order = 16 = 2^4 */ >,16,11340,
 [92,103,128]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [79,107,125,137,140,144,151]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 19, 18, 9, 12, 20, 25, 1, 21, 8, 27, 5, 4, 7, 22, 10, 11, 28, 14, 13, 16, 3, 
2, 17, 23, 6, 15, 26, 24 ],
\[ 21, 2, 7, 4, 27, 25, 3, 19, 13, 20, 26, 12, 9, 14, 16, 15, 23, 22, 8, 10, 1, 
18, 17, 28, 6, 11, 5, 24 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [70,143,152]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 19, 25, 11, 21, 20, 24, 12, 8, 17, 4, 16, 26, 15, 13, 9, 22, 7, 2, 6, 3, 
27, 23, 28, 5, 14, 10, 18 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [112,132,135,136,142,146,153]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 2, 21, 4, 3, 6, 24, 9, 12, 22, 11, 16, 14, 15, 26, 8, 1, 28, 19, 20, 25, 
10, 17, 18, 5, 13, 23, 7 ],
\[ 1, 19, 15, 4, 26, 20, 9, 24, 7, 22, 11, 28, 25, 21, 3, 18, 27, 16, 2, 6, 14, 
10, 23, 8, 13, 5, 17, 12 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [84,130,135,138,147,148,158]>,
<PermutationGroup<28 |  
\[ 1, 21, 15, 26, 23, 22, 9, 17, 7, 18, 11, 12, 16, 24, 3, 13, 8, 10, 27, 25, 2,
6, 5, 14, 20, 4, 19, 28 ],
\[ 14, 17, 9, 7, 21, 23, 22, 4, 2, 12, 18, 10, 15, 28, 5, 6, 3, 11, 1, 27, 13, 
8, 26, 20, 24, 16, 25, 19 ],
\[ 27, 23, 16, 5, 22, 9, 15, 21, 26, 11, 10, 18, 4, 20, 8, 2, 6, 12, 25, 19, 7, 
13, 3, 1, 14, 17, 28, 24 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [71,143,152]>,
<PermutationGroup<28 |  
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 10, 27, 25, 11, 9, 20, 28, 12, 16, 23, 4, 3, 7, 13, 26, 21, 2, 15, 17, 6, 5, 
1, 22, 18, 8, 24, 19, 14 ],
\[ 1, 19, 15, 4, 26, 20, 12, 24, 28, 27, 11, 7, 21, 25, 3, 18, 22, 16, 2, 6, 13,
17, 23, 8, 14, 5, 10, 9 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [99,141,154]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [80,86,135,138,140,142,155]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 23, 19, 5, 11, 3, 20, 7, 16, 9, 17, 4, 12, 13, 14, 26, 8, 10, 24, 2, 6, 21, 
27, 1, 18, 25, 15, 22, 28 ],
\[ 1, 19, 24, 11, 18, 6, 25, 15, 13, 27, 4, 14, 9, 12, 8, 26, 22, 5, 2, 20, 28, 
17, 23, 3, 7, 16, 10, 21 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [120,130,140,142,144,156,158]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [108,112,123,138,140,146,151]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 3, 7, 19, 6, 8, 22, 21, 20, 14, 17, 25, 10, 9, 12, 18, 16, 13, 11, 
23, 4, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [69,113,122,142,147,149,151]>,
<PermutationGroup<28 |  
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 1, 23, 5, 12, 3, 25, 7, 16, 20, 26, 21, 4, 13, 28, 27, 8, 18, 17, 19, 9, 11, 
24, 2, 22, 6, 10, 15, 14 ],
\[ 21, 2, 7, 4, 27, 25, 3, 19, 13, 20, 26, 12, 9, 14, 16, 15, 23, 22, 8, 10, 1, 
18, 17, 28, 6, 11, 5, 24 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [101,141,154]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 10, 2, 21, 4, 5, 6, 7, 9, 8, 1, 11, 12, 26, 14, 15, 16, 17, 28, 19, 20, 3, 
23, 22, 24, 25, 13, 27, 18 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [85,87,135,136,137,147,150]>,
<PermutationGroup<28 |  
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 9, 24, 15, 12, 19, 6, 8, 27, 26, 20, 13, 4, 21, 17, 16, 7, 18, 28, 3, 1, 10, 
23, 14, 22, 25, 11, 5, 2 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [63,141,154]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 8, 6, 16, 4, 28, 3, 25, 17, 20, 21, 14, 13, 15, 5, 10, 18, 19, 11, 12, 
27, 23, 24, 9, 26, 22, 7 ],
\[ 23, 19, 5, 11, 3, 20, 7, 16, 9, 17, 4, 12, 13, 14, 26, 8, 10, 24, 2, 6, 21, 
27, 1, 18, 25, 15, 22, 28 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [107,123,129,144,146,148,149]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 27, 6, 8, 25, 3, 7, 4, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 9, 
22, 15, 24, 5, 28, 2, 26 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [79,85,108,137,138,148,149]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 23, 19, 5, 11, 3, 20, 7, 16, 9, 17, 4, 12, 13, 14, 26, 8, 10, 24, 2, 6, 21, 
27, 1, 18, 25, 15, 22, 28 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [107,117,120,139,151,153,158]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [81,82,107,139,149,150,155]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ],
\[ 1, 27, 6, 8, 25, 3, 7, 4, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 9, 
22, 15, 24, 5, 28, 2, 26 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [81,86,144,147,148,155,156]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 27, 6, 8, 25, 3, 7, 4, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 9, 
22, 15, 24, 5, 28, 2, 26 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [80,82,108,136,151,153,155]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 8, 6, 16, 4, 28, 3, 25, 17, 20, 21, 14, 13, 15, 5, 10, 18, 19, 11, 12, 
27, 23, 24, 9, 26, 22, 7 ],
\[ 23, 19, 5, 11, 3, 20, 7, 16, 9, 17, 4, 12, 13, 14, 26, 8, 10, 24, 2, 6, 21, 
27, 1, 18, 25, 15, 22, 28 ],
\[ 1, 19, 24, 11, 18, 6, 25, 15, 13, 27, 4, 14, 9, 12, 8, 26, 22, 5, 2, 20, 28, 
17, 23, 3, 7, 16, 10, 21 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [129,132,139,146,147,150,156]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 3, 7, 19, 6, 8, 22, 21, 20, 14, 17, 25, 10, 9, 12, 18, 16, 13, 11, 
23, 4, 15, 1, 5, 27, 26, 2 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [83,113,134,136,138,139,144]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 1, 19, 15, 4, 26, 20, 12, 24, 28, 27, 11, 7, 21, 25, 3, 18, 22, 16, 2, 6, 13,
17, 23, 8, 14, 5, 10, 9 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [94,141,154]>,
<PermutationGroup<28 |  
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 28, 10, 12, 19, 24, 23, 8, 21, 18, 3, 9, 2, 14, 22, 7, 26, 11, 17, 5, 25, 15,
27, 6, 4, 1, 16, 13, 20 ],
\[ 7, 12, 10, 4, 5, 26, 1, 25, 18, 3, 17, 2, 22, 14, 28, 23, 11, 9, 24, 21, 20, 
13, 16, 19, 8, 6, 27, 15 ],
\[ 20, 24, 19, 12, 10, 6, 8, 7, 27, 5, 13, 4, 11, 17, 21, 26, 14, 22, 3, 1, 15, 
18, 23, 2, 25, 16, 9, 28 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [89,143,152]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 27, 3, 22, 18, 6, 8, 7, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15, 
4, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [83,122,124,140,148,150,153]>,
<PermutationGroup<28 |  
\[ 1, 25, 19, 18, 21, 14, 11, 10, 9, 8, 7, 22, 15, 6, 13, 16, 23, 4, 3, 26, 5, 
12, 17, 28, 2, 20, 27, 24 ],
\[ 23, 10, 28, 11, 9, 17, 26, 8, 5, 2, 4, 15, 13, 21, 12, 18, 6, 16, 22, 27, 14,
19, 1, 24, 25, 7, 20, 3 ],
\[ 14, 10, 28, 20, 21, 1, 27, 25, 6, 2, 16, 15, 22, 9, 3, 7, 5, 4, 13, 26, 23, 
24, 17, 19, 8, 18, 11, 12 ],
\[ 9, 2, 12, 26, 23, 14, 11, 8, 1, 10, 7, 3, 24, 6, 28, 27, 21, 20, 22, 18, 17, 
19, 5, 13, 25, 4, 16, 15 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [97,143,152]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 1, 20, 3, 4, 5, 19, 12, 18, 28, 10, 11, 7, 13, 14, 15, 24, 17, 8, 6, 2, 21, 
22, 23, 16, 25, 26, 27, 9 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [84,108,117,136,149,150,158]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ],
\[ 1, 27, 6, 8, 25, 3, 7, 4, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 9, 
22, 15, 24, 5, 28, 2, 26 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [87,125,137,139,142,153,156]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 19, 1, 9, 20, 12, 11, 18, 21, 8, 27, 6, 16, 15, 26, 28, 25, 10, 14, 23, 4, 3,
17, 2, 13, 5, 7, 22, 24 ],
\[ 1, 19, 26, 4, 15, 20, 9, 18, 7, 17, 11, 28, 25, 21, 5, 24, 10, 8, 2, 6, 14, 
27, 23, 16, 13, 3, 22, 12 ]
        /* order = 16 = 2^4 */ >,16,22680,
 [91,113,124]>,
<PermutationGroup<28 |  
\[ 1, 5, 3, 7, 2, 15, 4, 9, 8, 10, 24, 27, 13, 20, 6, 17, 16, 18, 25, 14, 21, 
23, 22, 11, 19, 26, 12, 28 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 24 = 2^3 * 3 */ >,24,1260,
 [37,82,159]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 7, 5, 6, 4, 22, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 21, 
8, 9, 24, 19, 26, 27, 28 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ]
        /* order = 24 = 2^3 * 3 */ >,24,1260,
 [38,69,159]>,
<PermutationGroup<28 |  
\[ 12, 21, 3, 4, 5, 13, 7, 17, 9, 10, 28, 1, 6, 14, 15, 22, 8, 18, 19, 20, 2, 
16, 23, 24, 25, 26, 27, 11 ],
\[ 12, 10, 1, 4, 5, 13, 7, 25, 9, 21, 28, 3, 24, 14, 11, 22, 8, 18, 16, 20, 2, 
19, 23, 6, 17, 26, 27, 15 ],
\[ 21, 12, 3, 4, 5, 13, 7, 17, 25, 10, 28, 2, 6, 14, 18, 22, 8, 15, 23, 20, 1, 
16, 19, 26, 9, 24, 27, 11 ],
\[ 21, 2, 10, 4, 5, 24, 7, 9, 8, 3, 15, 12, 26, 14, 11, 19, 25, 28, 16, 20, 1, 
23, 22, 6, 17, 13, 27, 18 ]
        /* order = 24 = 2^3 * 3 */ >,24,1260,
 [35,79,159]>,
<PermutationGroup<28 |  
\[ 25, 14, 18, 4, 23, 9, 17, 27, 21, 22, 10, 2, 1, 12, 20, 7, 16, 19, 3, 24, 6, 
11, 26, 15, 13, 5, 28, 8 ],
\[ 20, 25, 3, 4, 21, 17, 2, 13, 12, 23, 7, 27, 6, 15, 10, 26, 8, 18, 19, 16, 24,
9, 14, 28, 11, 1, 22, 5 ],
\[ 22, 24, 3, 4, 2, 14, 28, 10, 20, 6, 5, 1, 15, 8, 17, 12, 23, 18, 19, 27, 7, 
16, 13, 11, 21, 9, 26, 25 ],
\[ 16, 11, 3, 4, 24, 8, 25, 6, 27, 14, 2, 22, 17, 10, 23, 1, 13, 18, 19, 26, 28,
12, 15, 5, 7, 20, 9, 21 ]
        /* order = 24 = 2^3 * 3 */ >,24,2520,
 [41,63]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 12, 10, 21, 7, 14, 15, 22, 8, 3, 25, 19, 17, 20, 28, 23, 24, 1, 16, 26, 27, 
9, 4, 6, 18, 2, 11, 13, 5 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,2520,
 [41,62,160]>,
<PermutationGroup<28 |  
\[ 26, 7, 3, 4, 11, 6, 24, 8, 9, 13, 25, 16, 23, 17, 14, 20, 15, 18, 19, 12, 21,
1, 10, 2, 5, 22, 27, 28 ],
\[ 20, 25, 3, 4, 21, 17, 2, 13, 12, 23, 7, 27, 6, 15, 10, 26, 8, 18, 19, 16, 24,
9, 14, 28, 11, 1, 22, 5 ],
\[ 9, 28, 3, 4, 25, 15, 5, 23, 16, 17, 21, 20, 10, 13, 8, 27, 14, 18, 19, 22, 2,
26, 6, 7, 24, 12, 1, 11 ],
\[ 16, 11, 3, 4, 24, 8, 25, 6, 27, 14, 2, 22, 17, 10, 23, 1, 13, 18, 19, 26, 28,
12, 15, 5, 7, 20, 9, 21 ]
        /* order = 24 = 2^3 * 3 */ >,24,2520,
 [36,63]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 24 = 2^3 * 3 */ >,24,3780,
 [39,123,159]>,
<PermutationGroup<28 |  
\[ 16, 13, 26, 4, 14, 21, 24, 17, 9, 23, 28, 22, 2, 5, 25, 1, 8, 18, 20, 19, 6, 
12, 10, 7, 15, 3, 27, 11 ],
\[ 1, 6, 26, 19, 15, 11, 25, 8, 9, 10, 2, 12, 28, 7, 24, 16, 17, 3, 20, 4, 13, 
22, 23, 5, 14, 18, 27, 21 ],
\[ 1, 11, 19, 18, 24, 8, 25, 6, 9, 14, 2, 12, 17, 10, 23, 16, 13, 4, 3, 20, 28, 
22, 15, 5, 7, 26, 27, 21 ],
\[ 1, 8, 3, 18, 23, 11, 14, 2, 9, 25, 6, 12, 28, 7, 24, 16, 21, 4, 19, 26, 17, 
22, 5, 15, 10, 20, 27, 13 ]
        /* order = 24 = 2^3 * 3 */ >,24,3780,
 [42,117,159]>,
<PermutationGroup<28 |  
\[ 16, 13, 19, 4, 14, 21, 23, 28, 9, 24, 17, 22, 2, 5, 25, 1, 11, 18, 3, 26, 6, 
12, 7, 10, 15, 20, 27, 8 ],
\[ 1, 6, 26, 19, 15, 11, 25, 8, 9, 10, 2, 12, 28, 7, 24, 16, 17, 3, 20, 4, 13, 
22, 23, 5, 14, 18, 27, 21 ],
\[ 1, 8, 3, 18, 23, 11, 14, 2, 9, 25, 6, 12, 28, 7, 24, 16, 21, 4, 19, 26, 17, 
22, 5, 15, 10, 20, 27, 13 ],
\[ 1, 11, 19, 18, 24, 8, 25, 6, 9, 14, 2, 12, 17, 10, 23, 16, 13, 4, 3, 20, 28, 
22, 15, 5, 7, 26, 27, 21 ]
        /* order = 24 = 2^3 * 3 */ >,24,3780,
 [43,78,159]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 24 = 2^3 * 3 */ >,24,3780,
 [36,65,159]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,5040,
 [80,161,168,174]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 22, 18, 6, 8, 7, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15, 
4, 23, 24, 16, 28, 2, 26 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,5040,
 [81,161,172,173]>,
<PermutationGroup<28 |  
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 11, 13, 21, 7, 17, 15, 22, 8, 3, 20, 14, 19, 16, 1, 23, 2, 26, 25, 28, 24, 9,
4, 6, 10, 27, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,5040,
 [40,86,165]>,
<PermutationGroup<28 |  
\[ 26, 24, 6, 4, 14, 3, 22, 8, 15, 16, 17, 19, 20, 5, 9, 10, 11, 25, 12, 13, 23,
7, 21, 2, 18, 1, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,5040,
 [108,163,167,174]>,
<PermutationGroup<28 |  
\[ 2, 28, 3, 4, 25, 6, 22, 8, 21, 17, 16, 20, 19, 13, 23, 12, 18, 14, 10, 5, 9, 
7, 15, 26, 11, 27, 1, 24 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,5040,
 [69,163,178,179]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,5040,
 [62,161,171,179]>,
<PermutationGroup<28 |  
\[ 24, 26, 3, 7, 17, 6, 8, 22, 21, 20, 14, 19, 16, 10, 9, 5, 13, 25, 18, 11, 23,
4, 15, 1, 12, 2, 28, 27 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,5040,
 [45,82,165]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 11, 13, 21, 7, 17, 15, 22, 8, 3, 20, 14, 19, 16, 1, 23, 2, 26, 25, 28, 24, 9,
4, 6, 10, 27, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,5040,
 [46,62,165]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,5040,
 [107,163,172,176]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ]
        /* order = 24 = 2^3 * 3 */ >,24,7560,
 [38,108,159]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 7, 12, 6, 4, 22, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 21,
8, 9, 24, 17, 28, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ]
        /* order = 24 = 2^3 * 3 */ >,24,7560,
 [43,107,159]>,
<PermutationGroup<28 |  
\[ 22, 8, 26, 6, 1, 12, 28, 10, 19, 2, 15, 4, 18, 3, 17, 13, 11, 16, 23, 27, 7, 
5, 9, 20, 25, 14, 24, 21 ],
\[ 26, 23, 20, 25, 21, 12, 15, 11, 5, 1, 3, 6, 10, 28, 19, 9, 18, 24, 27, 8, 16,
17, 14, 22, 4, 13, 7, 2 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 24 = 2^3 * 3 */ >,24,7560,
 [41,70]>,
<PermutationGroup<28 |  
\[ 1, 12, 3, 4, 27, 15, 7, 23, 22, 10, 24, 2, 18, 14, 6, 25, 19, 13, 17, 20, 21,
9, 8, 11, 16, 28, 5, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 24 = 2^3 * 3 */ >,24,7560,
 [37,149,159]>,
<PermutationGroup<28 |  
\[ 1, 12, 3, 7, 27, 15, 4, 9, 8, 10, 24, 2, 18, 20, 6, 19, 25, 13, 16, 14, 21, 
23, 22, 11, 17, 28, 5, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 24 = 2^3 * 3 */ >,24,7560,
 [42,151,159]>,
<PermutationGroup<28 |  
\[ 13, 27, 24, 16, 26, 28, 17, 9, 14, 12, 10, 11, 6, 7, 2, 25, 19, 18, 8, 4, 3, 
23, 20, 15, 22, 1, 21, 5 ],
\[ 24, 17, 9, 15, 8, 16, 5, 13, 2, 10, 11, 12, 7, 20, 22, 26, 3, 18, 25, 19, 4, 
21, 6, 28, 14, 23, 1, 27 ],
\[ 20, 23, 16, 8, 21, 17, 4, 22, 6, 10, 11, 12, 15, 27, 5, 2, 26, 18, 24, 28, 
13, 7, 3, 14, 1, 9, 19, 25 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,10080,
 [46,63]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 7, 5, 6, 4, 22, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 21, 
8, 9, 24, 19, 26, 27, 28 ],
\[ 26, 12, 3, 9, 18, 15, 23, 7, 22, 2, 13, 10, 27, 17, 21, 25, 19, 24, 14, 16, 
6, 4, 8, 5, 20, 28, 11, 1 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 24 = 2^3 * 3 */ >,24,10080,
 [44,69,166]>,
<PermutationGroup<28 |  
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 5, 10, 14, 12, 22, 4, 21, 2, 23, 8, 17, 6, 16, 26, 11, 18, 15, 13, 9, 24, 28,
1, 19, 27, 25, 3, 20, 7 ]
        /* order = 24 = 2^3 * 3 */ >,24,10080,
 [63,189]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [155,161,176,183]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [134,162,164,172,174,177,179,180]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [135,162,174,176,178,188]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ],
\[ 24, 28, 3, 22, 25, 6, 4, 7, 15, 14, 20, 16, 19, 11, 23, 18, 12, 17, 5, 10, 9,
8, 21, 1, 13, 27, 26, 2 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [144,172,175,182]>,
<PermutationGroup<28 |  
\[ 8, 2, 3, 19, 24, 16, 28, 1, 17, 12, 11, 10, 27, 22, 20, 6, 9, 18, 4, 15, 25, 
14, 26, 5, 21, 23, 13, 7 ],
\[ 7, 17, 3, 27, 24, 25, 26, 23, 2, 13, 22, 4, 19, 11, 6, 20, 9, 5, 10, 21, 16, 
14, 28, 18, 15, 1, 12, 8 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [47,110,170]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 8, 2, 9, 24, 19, 22, 12, 11, 17, 28, 1, 20, 14, 16, 10, 13, 3, 25, 26, 7, 18,
27, 4, 23, 21, 5, 6, 15 ],
\[ 13, 2, 3, 25, 20, 12, 15, 8, 9, 26, 16, 6, 1, 14, 7, 11, 17, 23, 27, 5, 21, 
28, 18, 24, 4, 10, 19, 22 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [46,64,169]>,
<PermutationGroup<28 |  
\[ 8, 24, 27, 3, 17, 28, 26, 6, 14, 10, 12, 18, 9, 5, 23, 20, 19, 11, 13, 15, 
16, 2, 25, 4, 21, 1, 22, 7 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [46,61,170]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [125,168,171,172,177,186]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 11, 10, 19, 24, 22, 17, 2, 12, 21, 8, 15, 14, 16, 9, 13, 18, 7, 26, 25, 3,
27, 5, 23, 28, 4, 6, 20 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [44,84,169]>,
<PermutationGroup<28 |  
\[ 1, 13, 23, 21, 16, 22, 8, 3, 15, 11, 20, 25, 5, 14, 6, 2, 17, 12, 19, 24, 4, 
9, 7, 10, 27, 26, 18, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [138,174,175,183]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 7, 14, 6, 8, 22, 21, 16, 17, 19, 20, 13, 9, 11, 10, 25, 18, 5, 23, 
4, 15, 26, 12, 24, 28, 27 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 8, 10, 6, 22, 4, 23, 12, 18, 13, 11, 25, 21, 14, 20, 5, 16, 19, 
15, 7, 9, 27, 17, 1, 2, 26 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [155,161,167,182]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 28, 2, 6, 8, 16, 3, 7, 4, 21, 19, 25, 20, 17, 18, 23, 5, 13, 14, 10, 12, 9, 
22, 15, 27, 11, 26, 24, 1 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [137,167,171,183]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ],
\[ 28, 2, 6, 8, 16, 3, 7, 4, 21, 19, 25, 20, 17, 18, 23, 5, 13, 14, 10, 12, 9, 
22, 15, 27, 11, 26, 24, 1 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [156,167,172,178,180,188]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 8, 12, 3, 22, 4, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21,
7, 23, 1, 16, 27, 26, 2 ],
\[ 2, 28, 3, 22, 25, 6, 4, 7, 15, 17, 16, 20, 19, 5, 23, 18, 12, 14, 11, 13, 9, 
8, 21, 26, 10, 27, 1, 24 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [139,172,181,183]>,
<PermutationGroup<28 |  
\[ 2, 28, 3, 7, 19, 6, 8, 22, 21, 16, 17, 14, 25, 13, 9, 12, 18, 20, 10, 5, 23, 
4, 15, 26, 11, 27, 1, 24 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [82,161,163,181]>,
<PermutationGroup<28 |  
\[ 2, 28, 3, 22, 25, 6, 4, 7, 15, 17, 16, 20, 19, 5, 23, 18, 12, 14, 11, 13, 9, 
8, 21, 26, 10, 27, 1, 24 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [153,167,168,181]>,
<PermutationGroup<28 |  
\[ 21, 12, 27, 20, 10, 6, 14, 17, 23, 5, 11, 2, 13, 7, 26, 22, 8, 24, 25, 4, 1, 
16, 9, 18, 19, 15, 3, 28 ],
\[ 10, 7, 5, 2, 21, 6, 4, 15, 26, 27, 25, 20, 22, 12, 23, 13, 9, 24, 11, 14, 3, 
16, 8, 28, 19, 17, 1, 18 ],
\[ 1, 2, 10, 14, 27, 13, 20, 17, 25, 3, 28, 12, 6, 4, 18, 22, 8, 15, 23, 7, 21, 
16, 19, 26, 9, 24, 5, 11 ],
\[ 21, 12, 10, 4, 5, 16, 20, 28, 18, 3, 17, 2, 22, 14, 25, 6, 11, 9, 24, 7, 1, 
13, 26, 19, 15, 23, 27, 8 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [49,133,170]>,
<PermutationGroup<28 |  
\[ 14, 2, 3, 21, 7, 26, 5, 13, 17, 10, 11, 12, 8, 1, 22, 16, 9, 18, 28, 27, 4, 
15, 23, 25, 24, 6, 20, 19 ],
\[ 14, 2, 9, 21, 15, 5, 26, 16, 17, 20, 1, 28, 8, 11, 6, 13, 3, 25, 12, 27, 23, 
7, 4, 18, 24, 22, 10, 19 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [45,111,170]>,
<PermutationGroup<28 |  
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ],
\[ 13, 27, 21, 4, 12, 6, 7, 9, 8, 26, 5, 11, 28, 17, 15, 25, 19, 1, 14, 16, 3, 
23, 22, 2, 20, 18, 24, 10 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [137,171,176,182]>,
<PermutationGroup<28 |  
\[ 7, 10, 14, 1, 12, 6, 27, 9, 23, 4, 18, 3, 22, 21, 26, 13, 15, 19, 28, 5, 20, 
16, 17, 11, 24, 8, 2, 25 ],
\[ 10, 7, 5, 2, 21, 6, 4, 15, 26, 27, 25, 20, 22, 12, 23, 13, 9, 24, 11, 14, 3, 
16, 8, 28, 19, 17, 1, 18 ],
\[ 1, 2, 10, 14, 27, 13, 20, 17, 25, 3, 28, 12, 6, 4, 18, 22, 8, 15, 23, 7, 21, 
16, 19, 26, 9, 24, 5, 11 ],
\[ 21, 12, 10, 4, 5, 16, 20, 28, 18, 3, 17, 2, 22, 14, 25, 6, 11, 9, 24, 7, 1, 
13, 26, 19, 15, 23, 27, 8 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [50,66,170]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 12, 3, 4, 27, 15, 7, 23, 22, 10, 24, 2, 18, 14, 6, 25, 19, 13, 17, 20, 21,
9, 8, 11, 16, 28, 5, 26 ],
\[ 1, 27, 3, 7, 12, 6, 4, 22, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 21,
8, 9, 24, 17, 28, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [85,164,171,173,174,186]>,
<PermutationGroup<28 |  
\[ 16, 11, 3, 4, 24, 8, 25, 6, 27, 14, 2, 22, 17, 10, 23, 1, 13, 18, 19, 26, 28,
12, 15, 5, 7, 20, 9, 21 ],
\[ 2, 22, 20, 4, 23, 28, 25, 13, 10, 24, 8, 21, 11, 15, 18, 12, 6, 14, 7, 27, 
16, 1, 26, 9, 19, 5, 3, 17 ],
\[ 6, 2, 18, 4, 24, 1, 7, 16, 14, 27, 11, 13, 12, 9, 26, 8, 22, 3, 19, 23, 21, 
17, 20, 5, 25, 15, 10, 28 ],
\[ 1, 28, 5, 4, 3, 6, 7, 16, 20, 26, 21, 12, 13, 23, 27, 8, 22, 24, 19, 9, 11, 
17, 14, 18, 25, 10, 15, 2 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [40,147,169]>,
<PermutationGroup<28 |  
\[ 1, 28, 3, 4, 5, 6, 7, 8, 20, 15, 21, 12, 13, 23, 10, 16, 17, 18, 19, 9, 11, 
22, 14, 24, 25, 27, 26, 2 ],
\[ 2, 22, 20, 4, 23, 28, 25, 13, 10, 24, 8, 21, 11, 15, 18, 12, 6, 14, 7, 27, 
16, 1, 26, 9, 19, 5, 3, 17 ],
\[ 6, 2, 18, 4, 24, 1, 7, 16, 14, 27, 11, 13, 12, 9, 26, 8, 22, 3, 19, 23, 21, 
17, 20, 5, 25, 15, 10, 28 ],
\[ 1, 28, 5, 4, 3, 6, 7, 16, 20, 26, 21, 12, 13, 23, 27, 8, 22, 24, 19, 9, 11, 
17, 14, 18, 25, 10, 15, 2 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [50,85,169]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [122,168,173,179,180,186]>,
<PermutationGroup<28 |  
\[ 24, 28, 3, 22, 25, 6, 4, 7, 15, 14, 20, 16, 19, 11, 23, 18, 12, 17, 5, 10, 9,
8, 21, 1, 13, 27, 26, 2 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [113,179,182,183]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 22, 18, 6, 8, 7, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15, 
4, 23, 24, 16, 28, 2, 26 ],
\[ 11, 13, 21, 7, 17, 15, 22, 8, 3, 20, 14, 19, 16, 1, 23, 2, 26, 25, 28, 24, 9,
4, 6, 10, 27, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [50,81,165]>,
<PermutationGroup<28 |  
\[ 24, 26, 3, 22, 16, 6, 4, 7, 15, 14, 20, 25, 17, 11, 23, 13, 5, 19, 12, 10, 9,
8, 21, 1, 18, 2, 28, 27 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [83,175,179,181]>,
<PermutationGroup<28 |  
\[ 1, 2, 17, 4, 5, 27, 10, 11, 9, 7, 8, 15, 13, 16, 12, 14, 3, 21, 26, 28, 18, 
22, 24, 23, 25, 19, 6, 20 ],
\[ 15, 3, 17, 19, 14, 25, 6, 16, 9, 13, 22, 4, 27, 18, 26, 20, 2, 5, 12, 8, 23, 
24, 28, 11, 7, 1, 10, 21 ],
\[ 4, 2, 3, 1, 28, 10, 7, 21, 9, 6, 23, 26, 25, 24, 15, 18, 17, 16, 19, 22, 8, 
20, 11, 14, 13, 12, 27, 5 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [45,149,169]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 1, 2, 6, 7, 16, 3, 8, 22, 15, 14, 20, 25, 17, 11, 23, 13, 5, 19, 12, 10, 9, 
4, 21, 24, 18, 26, 27, 28 ],
\[ 28, 24, 3, 8, 10, 6, 22, 4, 23, 12, 18, 13, 11, 25, 21, 14, 20, 5, 16, 19, 
15, 7, 9, 27, 17, 1, 2, 26 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [140,168,175,176]>,
<PermutationGroup<28 |  
\[ 26, 24, 6, 4, 14, 3, 22, 8, 15, 16, 17, 19, 20, 5, 9, 10, 11, 25, 12, 13, 23,
7, 21, 2, 18, 1, 27, 28 ],
\[ 26, 27, 6, 7, 25, 3, 8, 22, 15, 17, 16, 20, 19, 5, 23, 18, 12, 14, 11, 13, 9,
4, 21, 2, 10, 28, 24, 1 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [148,167,173,175]>,
<PermutationGroup<28 |  
\[ 16, 21, 3, 4, 24, 8, 25, 6, 26, 23, 28, 22, 17, 15, 14, 1, 13, 18, 19, 27, 2,
12, 10, 5, 7, 9, 20, 11 ],
\[ 2, 22, 20, 4, 23, 28, 25, 13, 10, 24, 8, 21, 11, 15, 18, 12, 6, 14, 7, 27, 
16, 1, 26, 9, 19, 5, 3, 17 ],
\[ 6, 2, 18, 4, 24, 1, 7, 16, 14, 27, 11, 13, 12, 9, 26, 8, 22, 3, 19, 23, 21, 
17, 20, 5, 25, 15, 10, 28 ],
\[ 1, 28, 5, 4, 3, 6, 7, 16, 20, 26, 21, 12, 13, 23, 27, 8, 22, 24, 19, 9, 11, 
17, 14, 18, 25, 10, 15, 2 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [49,150,169]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 11, 10, 19, 24, 22, 17, 2, 12, 21, 8, 15, 14, 16, 9, 13, 18, 7, 26, 25, 3,
27, 5, 23, 28, 4, 6, 20 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [44,67,170]>,
<PermutationGroup<28 |  
\[ 22, 20, 13, 17, 25, 19, 7, 18, 28, 23, 27, 12, 3, 15, 14, 16, 4, 8, 6, 2, 26,
1, 10, 24, 5, 21, 11, 9 ],
\[ 4, 17, 6, 14, 19, 25, 22, 2, 13, 9, 5, 26, 10, 1, 16, 20, 8, 7, 11, 15, 21, 
18, 27, 12, 3, 24, 28, 23 ],
\[ 18, 15, 27, 16, 5, 6, 17, 14, 19, 10, 13, 26, 11, 8, 2, 4, 7, 1, 9, 22, 24, 
20, 25, 21, 23, 12, 3, 28 ],
\[ 15, 18, 3, 17, 10, 28, 16, 20, 19, 5, 11, 24, 13, 22, 1, 7, 4, 2, 9, 8, 26, 
14, 25, 12, 23, 21, 27, 6 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [40,97,170]>,
<PermutationGroup<28 |  
\[ 2, 28, 3, 4, 25, 6, 22, 8, 21, 17, 16, 20, 19, 13, 23, 12, 18, 14, 10, 5, 9, 
7, 15, 26, 11, 27, 1, 24 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 8, 10, 6, 22, 4, 23, 12, 18, 13, 11, 25, 21, 14, 20, 5, 16, 19, 
15, 7, 9, 27, 17, 1, 2, 26 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [86,161,175,178]>,
<PermutationGroup<28 |  
\[ 24, 28, 3, 7, 19, 6, 8, 22, 21, 20, 14, 17, 25, 10, 9, 12, 18, 16, 13, 11, 
23, 4, 15, 1, 5, 27, 26, 2 ],
\[ 11, 13, 21, 7, 17, 15, 22, 8, 3, 20, 14, 19, 16, 1, 23, 2, 26, 25, 28, 24, 9,
4, 6, 10, 27, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [49,155,165]>,
<PermutationGroup<28 |  
\[ 13, 27, 21, 4, 12, 6, 7, 9, 8, 26, 5, 11, 28, 17, 15, 25, 19, 1, 14, 16, 3, 
23, 22, 2, 20, 18, 24, 10 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [87,171,178,181]>,
<PermutationGroup<28 |  
\[ 13, 24, 21, 4, 11, 6, 7, 9, 8, 26, 5, 12, 1, 17, 15, 20, 14, 28, 19, 16, 3, 
23, 22, 2, 25, 10, 27, 18 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [147,173,178,182]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 2, 18, 21, 4, 25, 6, 23, 9, 3, 17, 16, 20, 19, 26, 22, 12, 28, 14, 1, 5, 8, 
7, 15, 13, 11, 27, 10, 24 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [136,174,181,182]>,
<PermutationGroup<28 |  
\[ 2, 28, 3, 8, 19, 6, 7, 4, 15, 16, 17, 14, 25, 5, 9, 18, 12, 20, 11, 13, 23, 
22, 21, 26, 10, 27, 1, 24 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [142,168,178,183]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 22, 18, 6, 8, 7, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15, 
4, 23, 24, 16, 28, 2, 26 ],
\[ 26, 24, 6, 7, 20, 3, 8, 22, 15, 17, 16, 25, 14, 5, 23, 10, 11, 19, 12, 13, 9,
4, 21, 2, 18, 1, 27, 28 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [149,163,173,183]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 7, 14, 6, 8, 22, 21, 16, 17, 19, 20, 13, 9, 11, 10, 25, 18, 5, 23, 
4, 15, 26, 12, 24, 28, 27 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [151,163,168,182]>,
<PermutationGroup<28 |  
\[ 17, 2, 5, 4, 25, 6, 28, 16, 8, 22, 11, 9, 26, 13, 14, 12, 23, 24, 19, 20, 3, 
10, 27, 7, 21, 15, 1, 18 ],
\[ 5, 8, 17, 10, 26, 12, 24, 9, 2, 22, 11, 16, 25, 27, 14, 6, 21, 28, 7, 18, 3, 
4, 13, 19, 23, 1, 15, 20 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [47,148,169]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [44,80,165]>,
<PermutationGroup<28 |  
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ],
\[ 2, 18, 21, 4, 25, 6, 23, 9, 3, 17, 16, 20, 19, 26, 22, 12, 28, 14, 1, 5, 8, 
7, 15, 13, 11, 27, 10, 24 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [150,173,176,181]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 8, 10, 6, 22, 4, 23, 12, 18, 13, 11, 25, 21, 14, 20, 5, 16, 19, 
15, 7, 9, 27, 17, 1, 2, 26 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [124,167,176,177,179,188]>,
<PermutationGroup<28 |  
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 11, 13, 21, 7, 17, 15, 22, 8, 3, 20, 14, 19, 16, 1, 23, 2, 26, 25, 28, 24, 9,
4, 6, 10, 27, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [47,155,165]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 26, 27, 6, 7, 25, 3, 8, 22, 15, 17, 16, 20, 19, 5, 23, 18, 12, 14, 11, 13, 9,
4, 21, 2, 10, 28, 24, 1 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,15120,
 [79,163,171,175]>,
<PermutationGroup<28 |  
\[ 26, 11, 3, 7, 24, 15, 4, 9, 8, 13, 2, 27, 10, 16, 6, 14, 20, 18, 25, 17, 21, 
23, 22, 5, 19, 1, 12, 28 ],
\[ 28, 11, 3, 9, 10, 15, 23, 7, 22, 27, 18, 13, 24, 19, 21, 20, 14, 2, 17, 25, 
6, 4, 8, 12, 16, 1, 5, 26 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 24 = 2^3 * 3 */ >,24,30240,
 [49,151,166]>,
<PermutationGroup<28 |  
\[ 7, 20, 25, 16, 6, 19, 9, 17, 1, 18, 11, 10, 26, 13, 2, 24, 28, 12, 5, 15, 3, 
23, 27, 4, 21, 14, 22, 8 ],
\[ 14, 17, 9, 7, 21, 23, 22, 4, 2, 12, 18, 10, 15, 28, 5, 6, 3, 11, 1, 27, 13, 
8, 26, 20, 24, 16, 25, 19 ],
\[ 27, 23, 16, 5, 22, 9, 15, 21, 26, 11, 10, 18, 4, 20, 8, 2, 6, 12, 25, 19, 7, 
13, 3, 1, 14, 17, 28, 24 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,30240,
 [46,71]>,
<PermutationGroup<28 |  
\[ 16, 2, 26, 12, 13, 6, 11, 10, 27, 8, 7, 4, 5, 14, 21, 1, 28, 22, 20, 19, 15, 
18, 24, 23, 25, 3, 9, 17 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 5, 10, 14, 12, 22, 4, 21, 2, 23, 8, 17, 6, 16, 26, 11, 18, 15, 13, 9, 24, 28,
1, 19, 27, 25, 3, 20, 7 ]
        /* order = 24 = 2^3 * 3 */ >,24,30240,
 [141,189,194]>,
<PermutationGroup<28 |  
\[ 2, 1, 28, 4, 5, 27, 7, 8, 25, 10, 11, 18, 13, 16, 21, 14, 20, 12, 23, 17, 15,
22, 19, 26, 9, 24, 6, 3 ],
\[ 28, 21, 8, 23, 26, 27, 10, 12, 7, 9, 17, 3, 6, 22, 11, 14, 15, 2, 5, 1, 18, 
16, 24, 4, 25, 19, 13, 20 ],
\[ 8, 11, 18, 5, 4, 6, 25, 1, 10, 9, 2, 17, 13, 14, 20, 16, 12, 3, 24, 15, 28, 
22, 23, 19, 7, 26, 27, 21 ],
\[ 2, 1, 20, 4, 5, 6, 10, 11, 25, 7, 8, 21, 13, 14, 18, 16, 28, 15, 24, 3, 12, 
22, 26, 19, 9, 23, 27, 17 ]
        /* order = 24 = 2^3 * 3 */ >,24,30240,
 [45,149,166]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 17, 25, 9, 22, 28, 23, 4, 8, 21, 2, 26, 1, 27, 5, 6, 18, 12, 24, 11, 13, 3, 
7, 15, 16, 10, 19, 20, 14 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 24 = 2^3 * 3 */ >,24,30240,
 [48,155,160]>,
<PermutationGroup<28 |  
\[ 9, 24, 15, 12, 19, 6, 8, 27, 26, 20, 13, 4, 21, 17, 16, 7, 18, 28, 3, 1, 10, 
23, 14, 22, 25, 11, 5, 2 ],
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ],
\[ 5, 10, 14, 12, 22, 4, 21, 2, 23, 8, 17, 6, 16, 26, 11, 18, 15, 13, 9, 24, 28,
1, 19, 27, 25, 3, 20, 7 ]
        /* order = 24 = 2^3 * 3 */ >,24,30240,
 [154,189]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 11, 10, 19, 24, 22, 17, 2, 12, 21, 8, 15, 14, 16, 9, 13, 18, 7, 26, 25, 3,
27, 5, 23, 28, 4, 6, 20 ],
\[ 20, 17, 9, 5, 4, 26, 8, 7, 3, 10, 11, 12, 22, 19, 21, 23, 2, 18, 14, 1, 15, 
13, 16, 27, 28, 6, 24, 25 ],
\[ 25, 17, 9, 22, 13, 23, 7, 8, 3, 12, 18, 10, 5, 27, 15, 26, 2, 11, 24, 28, 21,
4, 6, 19, 1, 16, 14, 20 ]
        /* order = 24 = 2^3 * 3 */ >,24,30240,
 [44,109,187]>,
<PermutationGroup<28 |  
\[ 23, 22, 4, 19, 27, 7, 20, 25, 13, 11, 12, 10, 24, 2, 28, 15, 5, 18, 3, 6, 1, 
14, 21, 9, 26, 8, 17, 16 ],
\[ 1, 6, 26, 8, 21, 2, 22, 4, 23, 11, 10, 18, 15, 19, 13, 17, 16, 12, 14, 25, 5,
7, 9, 24, 20, 3, 27, 28 ],
\[ 24, 6, 26, 22, 5, 2, 8, 7, 16, 12, 18, 10, 13, 20, 15, 9, 23, 11, 25, 14, 21,
4, 17, 1, 19, 3, 28, 27 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ]
        /* order = 24 = 2^3 * 3 */ >,24,30240,
 [46,72,187]>,
<PermutationGroup<28 |  
\[ 4, 16, 23, 24, 22, 11, 14, 8, 2, 26, 12, 6, 20, 19, 28, 9, 3, 10, 7, 27, 5, 
21, 17, 1, 15, 18, 13, 25 ],
\[ 15, 11, 18, 28, 7, 9, 5, 8, 6, 23, 2, 16, 13, 22, 1, 12, 26, 3, 21, 20, 19, 
14, 10, 25, 24, 17, 27, 4 ],
\[ 22, 11, 18, 21, 5, 17, 7, 20, 26, 12, 2, 10, 27, 15, 14, 23, 6, 3, 28, 8, 4, 
1, 16, 24, 25, 9, 13, 19 ],
\[ 14, 18, 11, 28, 25, 6, 24, 13, 9, 12, 3, 10, 8, 1, 22, 23, 17, 2, 21, 27, 19,
15, 16, 7, 5, 26, 20, 4 ]
        /* order = 24 = 2^3 * 3 */ >,24,30240,
 [50,68,187]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ]
        /* order = 24 = 2^3 * 3 */ >,24,60480,
 [135,184,185,190,191,192,193,195]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,3360,
 [164,196,197]>,
<PermutationGroup<28 |  
\[ 1, 19, 24, 11, 18, 6, 21, 15, 14, 22, 4, 13, 12, 9, 8, 26, 27, 5, 2, 20, 7, 
10, 23, 3, 28, 16, 17, 25 ],
\[ 17, 2, 25, 4, 20, 6, 23, 12, 9, 10, 16, 8, 13, 26, 19, 11, 1, 27, 15, 5, 21, 
28, 7, 24, 3, 14, 18, 22 ],
\[ 17, 12, 25, 14, 27, 6, 18, 2, 9, 3, 11, 8, 13, 26, 15, 16, 21, 20, 19, 7, 1, 
22, 5, 24, 10, 4, 23, 28 ],
\[ 27, 2, 3, 4, 20, 6, 1, 8, 16, 10, 9, 12, 15, 14, 19, 11, 23, 17, 13, 21, 5, 
24, 18, 28, 25, 26, 7, 22 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,3360,
 [185,196,199]>,
<PermutationGroup<28 |  
\[ 27, 19, 28, 11, 18, 6, 5, 13, 14, 22, 4, 15, 12, 16, 8, 26, 1, 21, 2, 20, 7, 
10, 17, 3, 24, 9, 23, 25 ],
\[ 17, 2, 25, 4, 20, 6, 23, 12, 9, 10, 16, 8, 13, 26, 19, 11, 1, 27, 15, 5, 21, 
28, 7, 24, 3, 14, 18, 22 ],
\[ 17, 12, 25, 14, 27, 6, 18, 2, 9, 3, 11, 8, 13, 26, 15, 16, 21, 20, 19, 7, 1, 
22, 5, 24, 10, 4, 23, 28 ],
\[ 27, 2, 3, 4, 20, 6, 1, 8, 16, 10, 9, 12, 15, 14, 19, 11, 23, 17, 13, 21, 5, 
24, 18, 28, 25, 26, 7, 22 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,3360,
 [18,196]>,
<PermutationGroup<28 |  
\[ 11, 13, 21, 7, 17, 15, 22, 8, 3, 20, 14, 19, 16, 1, 23, 2, 26, 25, 28, 24, 9,
4, 6, 10, 27, 5, 18, 12 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,5040,
 [53,160,161,165]>,
<PermutationGroup<28 |  
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,5040,
 [51,159,163,166]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,6720,
 [162,184,198,200,201]>,
<PermutationGroup<28 |  
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,10080,
 [173,196,206]>,
<PermutationGroup<28 |  
\[ 28, 24, 3, 7, 11, 6, 4, 22, 23, 18, 12, 5, 10, 25, 15, 14, 20, 13, 16, 19, 
21, 8, 9, 27, 17, 1, 2, 26 ],
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,10080,
 [186,190,196,202,203]>,
<PermutationGroup<28 |  
\[ 24, 18, 21, 4, 25, 6, 23, 9, 3, 14, 20, 16, 19, 1, 22, 12, 28, 17, 26, 11, 8,
7, 15, 10, 5, 27, 13, 2 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,10080,
 [32,196]>,
<PermutationGroup<28 |  
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,10080,
 [192,196,207]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,20160,
 [162,193,198,208,209]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 26, 24, 6, 4, 14, 3, 22, 8, 15, 16, 17, 19, 20, 5, 9, 10, 11, 25, 12, 13, 23,
7, 21, 2, 18, 1, 27, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,20160,
 [174,190,198,210,211]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 4, 18, 3, 7, 8, 23, 11, 10, 13, 12, 20, 21, 19, 25, 5, 16, 14, 15,
22, 9, 1, 17, 27, 26, 2 ],
\[ 26, 24, 6, 4, 14, 3, 22, 8, 15, 16, 17, 19, 20, 5, 9, 10, 11, 25, 12, 13, 23,
7, 21, 2, 18, 1, 27, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,20160,
 [188,195,200,209,210]>,
<PermutationGroup<28 |  
\[ 26, 12, 3, 4, 27, 15, 7, 23, 22, 13, 2, 24, 18, 17, 6, 25, 19, 10, 14, 16, 
21, 9, 8, 5, 20, 28, 11, 1 ],
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,20160,
 [174,186,197,203,206]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 4, 18, 3, 7, 8, 23, 11, 10, 13, 12, 20, 21, 19, 25, 5, 16, 14, 15,
22, 9, 1, 17, 27, 26, 2 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,20160,
 [176,192,201,209,211]>,
<PermutationGroup<28 |  
\[ 10, 19, 8, 4, 12, 6, 15, 3, 21, 1, 11, 5, 28, 24, 7, 25, 27, 26, 2, 20, 9, 
23, 22, 14, 16, 18, 17, 13 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ],
\[ 11, 2, 15, 22, 13, 6, 8, 9, 7, 1, 10, 18, 26, 14, 21, 16, 17, 28, 19, 20, 3, 
23, 4, 24, 25, 5, 27, 12 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,20160,
 [191,195,199,203,207]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,20160,
 [188,191,194,201,208,210]>,
<PermutationGroup<28 |  
\[ 2, 28, 3, 4, 25, 6, 22, 8, 21, 17, 16, 20, 19, 13, 23, 12, 18, 14, 10, 5, 9, 
7, 15, 26, 11, 27, 1, 24 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 17, 23, 4, 2, 9, 22, 7, 21, 1, 24, 27, 26, 11, 3, 13, 5, 28, 12, 10, 6, 
8, 15, 14, 18, 16, 19, 25 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,20160,
 [178,185,200,208,211]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,20160,
 [164,171,197,202,206]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ],
\[ 11, 2, 15, 22, 13, 6, 8, 9, 7, 1, 10, 18, 26, 14, 21, 16, 17, 28, 19, 20, 3, 
23, 4, 24, 25, 5, 27, 12 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,20160,
 [184,193,199,202,207]>,
<PermutationGroup<28 |  
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 10, 19, 8, 4, 12, 6, 15, 3, 21, 1, 11, 5, 28, 24, 7, 25, 27, 26, 2, 20, 9, 
23, 22, 14, 16, 18, 17, 13 ],
\[ 18, 24, 21, 23, 1, 6, 9, 7, 8, 12, 28, 26, 11, 19, 3, 20, 14, 5, 17, 25, 15, 
4, 22, 27, 16, 10, 2, 13 ],
\[ 10, 16, 22, 9, 26, 6, 3, 15, 21, 11, 1, 28, 5, 24, 23, 17, 2, 12, 27, 14, 4, 
7, 8, 20, 19, 13, 25, 18 ]
        /* order = 36 = 2^2 * 3^2 */ >,36,40320,
 [194,195,204,205,213]>,
<PermutationGroup<28 |  
\[ 1, 13, 23, 21, 16, 22, 8, 3, 15, 11, 20, 25, 5, 14, 6, 2, 17, 12, 19, 24, 4, 
9, 7, 10, 27, 26, 18, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ],
\[ 20, 13, 15, 22, 2, 9, 3, 6, 23, 1, 24, 27, 26, 14, 4, 5, 17, 28, 19, 11, 8, 
7, 21, 10, 12, 16, 18, 25 ]
        /* order = 40 = 2^3 * 5 */ >,40,36288,
 [138,214,215,216]>,
<PermutationGroup<28 |  
\[ 10, 19, 8, 4, 12, 6, 15, 3, 21, 1, 11, 5, 28, 24, 7, 25, 27, 26, 2, 20, 9, 
23, 22, 14, 16, 18, 17, 13 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ]
        /* order = 54 = 2 * 3^3 */ >,54,1120,
 [203,205,210,217]>,
<PermutationGroup<28 |  
\[ 9, 25, 22, 20, 17, 6, 7, 10, 1, 8, 11, 19, 28, 14, 24, 27, 5, 26, 12, 4, 23, 
3, 21, 15, 2, 18, 16, 13 ],
\[ 8, 6, 9, 24, 27, 28, 7, 16, 15, 26, 21, 17, 11, 25, 3, 1, 22, 4, 10, 5, 13, 
12, 14, 18, 23, 19, 20, 2 ],
\[ 11, 3, 24, 21, 17, 5, 7, 28, 1, 12, 9, 13, 10, 26, 22, 23, 6, 14, 8, 16, 27, 
25, 20, 2, 15, 18, 4, 19 ],
\[ 17, 23, 20, 8, 26, 14, 7, 22, 5, 3, 6, 24, 2, 11, 27, 12, 18, 1, 15, 10, 28, 
4, 13, 16, 21, 9, 19, 25 ]
        /* order = 54 = 2 * 3^3 */ >,54,1120,
 [204,218]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ]
        /* order = 54 = 2 * 3^3 */ >,54,3360,
 [197,198,202,217]>,
<PermutationGroup<28 |  
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ]
        /* order = 54 = 2 * 3^3 */ >,54,3360,
 [196,206,211,217]>,
<PermutationGroup<28 |  
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 54 = 2 * 3^3 */ >,54,6720,
 [199,200,204,208,217]>,
<PermutationGroup<28 |  
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ]
        /* order = 54 = 2 * 3^3 */ >,54,6720,
 [201,207,209,213,217]>,
<PermutationGroup<28 |  
\[ 12, 21, 10, 4, 27, 11, 7, 22, 19, 3, 6, 1, 28, 14, 26, 17, 16, 24, 9, 20, 2, 
8, 25, 18, 23, 15, 5, 13 ],
\[ 8, 6, 9, 24, 27, 28, 7, 16, 15, 26, 21, 17, 11, 25, 3, 1, 22, 4, 10, 5, 13, 
12, 14, 18, 23, 19, 20, 2 ],
\[ 11, 3, 24, 21, 17, 5, 7, 28, 1, 12, 9, 13, 10, 26, 22, 23, 6, 14, 8, 16, 27, 
25, 20, 2, 15, 18, 4, 19 ],
\[ 17, 23, 20, 8, 26, 14, 7, 22, 5, 3, 6, 24, 2, 11, 27, 12, 18, 1, 15, 10, 28, 
4, 13, 16, 21, 9, 19, 25 ]
        /* order = 54 = 2 * 3^3 */ >,54,13440,
 [205,213,218]>,
<PermutationGroup<28 |  
\[ 3, 16, 20, 22, 27, 10, 15, 6, 1, 24, 11, 2, 12, 21, 8, 17, 26, 5, 28, 4, 23, 
9, 14, 7, 19, 13, 25, 18 ],
\[ 17, 23, 14, 8, 18, 20, 25, 22, 15, 26, 11, 27, 6, 12, 5, 2, 10, 21, 24, 3, 1,
19, 28, 16, 13, 9, 7, 4 ],
\[ 20, 17, 4, 9, 25, 24, 8, 10, 3, 7, 11, 16, 2, 23, 6, 26, 13, 27, 18, 22, 14, 
1, 21, 15, 28, 12, 19, 5 ],
\[ 26, 4, 27, 19, 1, 14, 6, 24, 18, 15, 11, 25, 3, 7, 21, 28, 9, 17, 2, 12, 10, 
16, 8, 23, 20, 5, 13, 22 ]
        /* order = 54 = 2 * 3^3 */ >,54,26880,
 [212,213,219]>,
<PermutationGroup<28 |  
\[ 11, 4, 13, 8, 15, 25, 14, 24, 22, 9, 3, 2, 7, 26, 27, 28, 5, 17, 6, 12, 19, 
21, 20, 23, 10, 1, 16, 18 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 56 = 2^3 * 7 */ >,56,8640,
 [10,61]>,
<PermutationGroup<28 |  
\[ 3, 19, 21, 6, 15, 23, 14, 7, 16, 13, 28, 20, 24, 2, 18, 8, 10, 4, 9, 25, 26, 
11, 27, 22, 1, 12, 5, 17 ],
\[ 15, 11, 18, 28, 7, 9, 5, 8, 6, 23, 2, 16, 13, 22, 1, 12, 26, 3, 21, 20, 19, 
14, 10, 25, 24, 17, 27, 4 ],
\[ 22, 11, 18, 21, 5, 17, 7, 20, 26, 12, 2, 10, 27, 15, 14, 23, 6, 3, 28, 8, 4, 
1, 16, 24, 25, 9, 13, 19 ],
\[ 14, 18, 11, 28, 25, 6, 24, 13, 9, 12, 3, 10, 8, 1, 22, 23, 17, 2, 21, 27, 19,
15, 16, 7, 5, 26, 20, 4 ]
        /* order = 56 = 2^3 * 7 */ >,56,8640,
 [10,68]>,
<PermutationGroup<28 |  
\[ 6, 10, 13, 4, 18, 1, 7, 25, 14, 2, 11, 24, 3, 9, 28, 16, 17, 5, 22, 23, 21, 
19, 20, 12, 8, 26, 27, 15 ],
\[ 3, 24, 26, 4, 11, 2, 7, 8, 9, 21, 15, 12, 10, 17, 5, 19, 25, 18, 20, 16, 13, 
22, 23, 6, 14, 1, 27, 28 ]
        /* order = 60 = 2^2 * 3 * 5 */ >,60,2016,
 [37,55,159]>,
<PermutationGroup<28 |  
\[ 24, 26, 8, 6, 5, 4, 22, 3, 9, 14, 11, 12, 17, 10, 23, 16, 13, 19, 18, 20, 21,
7, 15, 1, 25, 2, 28, 27 ],
\[ 24, 13, 4, 23, 16, 9, 21, 7, 22, 1, 20, 25, 26, 11, 15, 17, 5, 28, 12, 14, 8,
6, 3, 10, 19, 2, 18, 27 ]
        /* order = 60 = 2^2 * 3 * 5 */ >,60,2016,
 [45,55,165]>,
<PermutationGroup<28 |  
\[ 12, 13, 26, 4, 15, 21, 7, 17, 9, 10, 28, 1, 2, 25, 5, 22, 8, 18, 20, 19, 6, 
16, 23, 24, 14, 3, 27, 11 ],
\[ 10, 4, 19, 6, 15, 2, 1, 20, 3, 7, 21, 25, 8, 12, 16, 5, 18, 28, 9, 13, 26, 
23, 24, 22, 14, 11, 27, 17 ]
        /* order = 60 = 2^2 * 3 * 5 */ >,60,6048,
 [45,55,169]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 13, 15, 22, 2, 9, 3, 6, 23, 1, 24, 27, 26, 14, 4, 5, 17, 28, 19, 11, 8, 
7, 21, 10, 12, 16, 18, 25 ]
        /* order = 60 = 2^2 * 3 * 5 */ >,60,12096,
 [174,216,220,221,222]>,
<PermutationGroup<28 |  
\[ 8, 26, 6, 24, 5, 3, 27, 1, 12, 17, 23, 9, 21, 25, 15, 18, 10, 16, 19, 20, 13,
28, 11, 4, 14, 2, 7, 22 ],
\[ 2, 6, 24, 22, 23, 1, 27, 7, 25, 11, 16, 15, 18, 9, 20, 10, 17, 19, 13, 12, 5,
28, 21, 26, 14, 3, 8, 4 ]
        /* order = 60 = 2^2 * 3 * 5 */ >,60,12096,
 [49,56,187]>,
<PermutationGroup<28 |  
\[ 1, 13, 23, 21, 16, 22, 8, 3, 15, 11, 20, 25, 5, 14, 6, 2, 17, 12, 19, 24, 4, 
9, 7, 10, 27, 26, 18, 28 ],
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 13, 15, 22, 2, 9, 3, 6, 23, 1, 24, 27, 26, 14, 4, 5, 17, 28, 19, 11, 8, 
7, 21, 10, 12, 16, 18, 25 ]
        /* order = 60 = 2^2 * 3 * 5 */ >,60,12096,
 [175,214,222]>,
<PermutationGroup<28 |  
\[ 1, 18, 23, 21, 25, 22, 8, 3, 15, 11, 20, 16, 12, 14, 6, 27, 19, 5, 17, 24, 4,
9, 7, 10, 2, 28, 13, 26 ],
\[ 1, 5, 7, 4, 2, 9, 3, 23, 6, 20, 24, 27, 16, 14, 22, 13, 17, 25, 19, 10, 21, 
15, 8, 11, 18, 26, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 20, 13, 15, 22, 2, 9, 3, 6, 23, 1, 24, 27, 26, 14, 4, 5, 17, 28, 19, 11, 8, 
7, 21, 10, 12, 16, 18, 25 ]
        /* order = 60 = 2^2 * 3 * 5 */ >,60,12096,
 [183,215,222]>,
<PermutationGroup<28 |  
\[ 11, 16, 25, 4, 21, 26, 24, 10, 5, 13, 2, 18, 6, 1, 7, 17, 12, 27, 15, 8, 23, 
9, 19, 22, 20, 28, 14, 3 ],
\[ 1, 28, 3, 4, 5, 6, 2, 8, 12, 17, 21, 20, 23, 13, 10, 16, 15, 18, 19, 9, 25, 
26, 14, 24, 11, 27, 22, 7 ],
\[ 19, 20, 16, 4, 8, 1, 12, 18, 14, 10, 11, 13, 7, 28, 15, 24, 17, 5, 6, 23, 21,
22, 2, 3, 25, 26, 27, 9 ],
\[ 8, 20, 19, 4, 16, 5, 12, 24, 14, 21, 26, 13, 7, 28, 11, 6, 25, 3, 18, 23, 27,
17, 2, 1, 22, 15, 10, 9 ]
        /* order = 81 = 3^4 */ >,81,4480,
 [217,218,219]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ]
        /* order = 32 = 2^5 */ >,32,63,
 [224,225,228]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 22, 3, 4, 16, 6, 26, 8, 21, 19, 11, 12, 15, 18, 13, 5, 23, 14, 10, 20, 9,
2, 17, 28, 25, 7, 1, 24 ]
        /* order = 32 = 2^5 */ >,32,315,
 [231,240]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 17, 5, 4, 8, 6, 18, 16, 12, 23, 11, 21, 24, 26, 13, 3, 19, 14, 27, 20, 
25, 1, 22, 28, 9, 7, 2, 15 ],
\[ 27, 10, 21, 4, 12, 6, 13, 9, 3, 19, 11, 16, 14, 28, 26, 25, 1, 15, 22, 20, 8,
2, 17, 18, 5, 24, 23, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 32 = 2^5 */ >,32,630,
 [229,230,269]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ],
\[ 25, 11, 18, 27, 14, 6, 8, 21, 12, 9, 3, 17, 24, 4, 7, 16, 10, 2, 13, 28, 15, 
19, 23, 22, 20, 26, 5, 1 ]
        /* order = 32 = 2^5 */ >,32,945,
 [245,248]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 23, 2, 25, 4, 21, 6, 24, 12, 8, 27, 11, 16, 26, 15, 13, 9, 10, 7, 19, 20, 3, 
17, 1, 28, 5, 14, 22, 18 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,945,
 [228,246,252,287]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,945,
 [228,233,237,242,250,253,276,300]>,
<PermutationGroup<28 |  
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 22, 3, 2, 28, 25, 26, 24, 27, 17, 10, 18, 12, 20, 15, 14, 16, 9, 11, 21, 13, 
19, 1, 23, 7, 5, 6, 8, 4 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ],
\[ 22, 17, 9, 20, 25, 11, 7, 21, 3, 23, 6, 16, 28, 14, 15, 12, 2, 26, 27, 4, 8, 
1, 10, 24, 5, 18, 19, 13 ]
        /* order = 32 = 2^5 */ >,32,945,
 [244,263,277]>,
<PermutationGroup<28 |  
\[ 25, 3, 2, 4, 5, 16, 21, 15, 17, 11, 10, 18, 13, 19, 8, 6, 9, 12, 14, 28, 7, 
22, 26, 27, 1, 23, 24, 20 ],
\[ 25, 9, 17, 5, 4, 6, 8, 7, 2, 11, 10, 18, 22, 14, 21, 16, 3, 12, 19, 28, 15, 
13, 23, 24, 1, 26, 27, 20 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 32 = 2^5 */ >,32,945,
 [238,241,251,259,370]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 4, 5, 26, 7, 8, 17, 12, 18, 10, 13, 14, 15, 23, 9, 11, 19, 20, 21, 
22, 16, 24, 25, 6, 27, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ]
        /* order = 32 = 2^5 */ >,32,945,
 [227,237,238,251,278,313]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 22, 3, 4, 16, 6, 26, 8, 21, 19, 11, 12, 15, 18, 13, 5, 23, 14, 10, 20, 9,
2, 17, 28, 25, 7, 1, 24 ],
\[ 22, 17, 21, 6, 12, 4, 14, 9, 8, 23, 20, 5, 13, 7, 24, 25, 2, 18, 27, 11, 3, 
1, 10, 15, 16, 26, 19, 28 ],
\[ 2, 1, 8, 11, 16, 20, 13, 3, 9, 17, 4, 12, 7, 28, 26, 5, 10, 24, 23, 6, 21, 
27, 19, 18, 25, 15, 22, 14 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 32 = 2^5 */ >,32,1890,
 [286,306,333]>,
<PermutationGroup<28 |  
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 25, 12, 10, 24, 19, 23, 15, 7, 11, 2, 17, 3, 27, 13, 21, 26, 18, 9, 4, 28, 8,
14, 6, 5, 20, 16, 22, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 21, 17, 9, 19, 24, 6, 1, 28, 2, 11, 12, 18, 27, 13, 25, 16, 3, 10, 5, 7, 20, 
14, 23, 4, 8, 26, 22, 15 ]
        /* order = 32 = 2^5 */ >,32,1890,
 [255,274,279,318]>,
<PermutationGroup<28 |  
\[ 25, 22, 13, 9, 17, 16, 7, 15, 5, 14, 24, 27, 2, 12, 8, 23, 4, 19, 11, 28, 21,
3, 26, 18, 1, 6, 10, 20 ],
\[ 28, 27, 14, 11, 18, 23, 15, 21, 24, 5, 13, 4, 12, 17, 7, 16, 19, 22, 3, 25, 
8, 10, 6, 2, 1, 26, 9, 20 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ]
        /* order = 32 = 2^5 */ >,32,1890,
 [271]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ]
        /* order = 32 = 2^5 */ >,32,1890,
 [232,247,279,291,339]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 2, 1, 5, 20, 3, 11, 13, 16, 21, 22, 6, 25, 7, 28, 15, 8, 27, 18, 23, 4, 9, 
10, 19, 24, 12, 26, 17, 14 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [234,238,242,286,293,344,376]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 2, 1, 5, 20, 3, 11, 13, 16, 21, 22, 6, 25, 7, 28, 15, 8, 27, 18, 23, 4, 9, 
10, 19, 24, 12, 26, 17, 14 ],
\[ 18, 15, 5, 4, 8, 6, 10, 16, 25, 13, 20, 21, 27, 22, 23, 3, 14, 19, 24, 11, 
12, 28, 26, 1, 9, 2, 7, 17 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [238,261,271,289]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 1, 2, 13, 20, 14, 4, 3, 28, 24, 27, 6, 18, 16, 8, 12, 7, 10, 21, 19, 11, 15, 
17, 23, 25, 26, 9, 22, 5 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [242,245,257,265,323,337]>,
<PermutationGroup<28 |  
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 2, 6, 4, 10, 3, 7, 8, 19, 5, 13, 15, 11, 16, 12, 14, 20, 21, 9, 17, 18, 
22, 25, 24, 23, 26, 28, 27 ],
\[ 6, 2, 24, 28, 18, 1, 7, 27, 14, 16, 11, 20, 23, 9, 15, 10, 17, 5, 21, 12, 19,
22, 13, 3, 25, 26, 8, 4 ],
\[ 27, 26, 4, 24, 16, 8, 22, 1, 21, 5, 25, 23, 12, 19, 15, 18, 17, 10, 9, 13, 
14, 7, 20, 28, 11, 2, 6, 3 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [240,289]>,
<PermutationGroup<28 |  
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 19, 23, 7, 20, 28, 4, 8, 14, 18, 10, 6, 24, 5, 3, 12, 13, 27, 21, 1, 11, 26, 
22, 2, 25, 15, 9, 17, 16 ],
\[ 1, 19, 24, 20, 18, 4, 12, 15, 13, 27, 6, 14, 21, 25, 3, 26, 22, 16, 2, 11, 
28, 17, 23, 8, 7, 5, 10, 9 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [245,271,355]>,
<PermutationGroup<28 |  
\[ 2, 1, 27, 4, 10, 28, 7, 8, 23, 5, 13, 21, 11, 14, 18, 16, 17, 15, 25, 20, 12,
22, 9, 26, 19, 24, 3, 6 ],
\[ 5, 10, 12, 4, 1, 18, 7, 22, 9, 2, 26, 3, 24, 14, 28, 16, 17, 6, 25, 20, 27, 
8, 23, 13, 19, 11, 21, 15 ],
\[ 15, 18, 11, 4, 28, 10, 7, 22, 9, 6, 3, 26, 27, 20, 1, 16, 17, 2, 19, 14, 24, 
8, 23, 21, 25, 12, 13, 5 ],
\[ 18, 15, 11, 4, 5, 6, 7, 20, 25, 10, 3, 21, 27, 22, 2, 16, 17, 1, 23, 8, 12, 
14, 19, 26, 9, 24, 13, 28 ],
\[ 2, 18, 24, 4, 6, 5, 7, 19, 22, 10, 26, 27, 12, 9, 1, 16, 17, 15, 20, 23, 13, 
25, 8, 11, 14, 3, 21, 28 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [239,240]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 6, 7, 11, 8, 13, 15, 27, 20, 26, 5, 3, 25, 14, 10, 9, 19, 4, 24, 
17, 23, 12, 18, 21, 22, 16 ],
\[ 23, 2, 25, 4, 21, 6, 24, 12, 8, 27, 11, 16, 26, 15, 13, 9, 10, 7, 19, 20, 3, 
17, 1, 28, 5, 14, 22, 18 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [245,264,287,295]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [227,228,234,263,268,272,297,351]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [227,242,245,260,274,283,291,309]>,
<PermutationGroup<28 |  
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [226,237,238,241,254,282,313,343,367,370]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 10, 27, 9, 11, 25, 20, 14, 21, 3, 1, 4, 16, 13, 7, 24, 12, 19, 18, 17, 6, 8, 
23, 22, 15, 5, 26, 2, 28 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [236,240,286,294,326,348]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [228,236,238,240,243,244,245,325,360]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [230,234,237,245,256,258,299,369]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [235,240,241,281,284]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 28, 11, 7, 6, 5, 13, 26, 22, 4, 15, 8, 16, 12, 14, 17, 21, 2, 20, 18,
10, 1, 25, 24, 9, 27, 3 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 2, 17, 26, 10, 18, 1, 5, 13, 9, 4, 22, 21, 12, 25, 7, 28, 6, 15, 27, 23, 8, 
11, 19, 24, 3, 14, 20, 16 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [235,244]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 13, 22, 9, 17, 6, 7, 15, 4, 24, 14, 19, 2, 11, 8, 26, 5, 27, 12, 1, 21, 
3, 23, 10, 28, 16, 18, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 1, 22, 4, 3, 9, 8, 26, 6, 5, 18, 11, 12, 17, 19, 23, 21, 13, 10, 14, 20, 16, 
2, 15, 24, 25, 7, 27, 28 ],
\[ 25, 13, 5, 9, 3, 7, 6, 26, 4, 10, 12, 11, 2, 19, 16, 15, 22, 18, 14, 28, 23, 
17, 21, 24, 1, 8, 27, 20 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [244,272,285,286,307,315]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 20, 21, 11, 15, 12, 8, 27, 6, 16, 18, 24, 28, 9, 10, 14, 19, 4, 3,
17, 1, 13, 5, 7, 22, 26 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [228,271,280,290]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 28, 27, 14, 18, 11, 16, 15, 21, 24, 5, 13, 4, 10, 9, 7, 23, 19, 22, 2, 25, 8,
12, 26, 3, 1, 6, 17, 20 ],
\[ 28, 18, 11, 27, 14, 16, 15, 7, 10, 17, 2, 9, 24, 4, 21, 6, 12, 3, 13, 25, 8, 
19, 26, 22, 1, 23, 5, 20 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [228,234,371]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 2, 28, 1, 7, 5, 24, 4, 22, 14, 18, 12, 10, 13, 17, 21, 25, 19, 11, 9, 16, 15,
8, 20, 26, 23, 27, 6, 3 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [244,289]>,
<PermutationGroup<28 |  
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 2, 1, 27, 4, 10, 28, 7, 8, 23, 5, 13, 21, 11, 14, 18, 16, 17, 15, 25, 20, 12,
22, 9, 26, 19, 24, 3, 6 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [226,239,240,262,292]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 27, 20, 3, 4, 21, 19, 12, 18, 24, 10, 11, 7, 15, 14, 13, 28, 23, 8, 6, 2, 5, 
22, 17, 9, 25, 26, 1, 16 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [226,235,244,267,273]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [235,238,239,275,287]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 32 = 2^5 */ >,32,2835,
 [239,241,244,266,288]>,
<PermutationGroup<28 |  
\[ 25, 3, 2, 4, 5, 16, 21, 15, 17, 11, 10, 18, 13, 19, 8, 6, 9, 12, 14, 28, 7, 
22, 26, 27, 1, 23, 24, 20 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 32 = 2^5 */ >,32,3780,
 [251,259,278,282,301,313,343,367,370]>,
<PermutationGroup<28 |  
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 25, 12, 10, 24, 19, 23, 15, 7, 11, 2, 17, 3, 27, 13, 21, 26, 18, 9, 4, 28, 8,
14, 6, 5, 20, 16, 22, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 20, 24, 19, 12, 10, 6, 8, 7, 27, 5, 13, 4, 11, 17, 21, 26, 14, 22, 3, 1, 15, 
18, 23, 2, 25, 16, 9, 28 ]
        /* order = 32 = 2^5 */ >,32,3780,
 [248,274,337]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,3780,
 [224,246,253,284,303,304,340]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 7, 4, 28, 20, 5, 14, 26, 17, 11, 15, 8, 16, 9, 13, 22, 25, 19, 6, 18, 
27, 23, 21, 24, 12, 10, 3 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,3780,
 [225,252,253,288,316,329,340]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 13, 22, 9, 17, 6, 7, 15, 4, 24, 14, 19, 2, 11, 8, 26, 5, 27, 12, 1, 21, 
3, 23, 10, 28, 16, 18, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 25, 17, 9, 5, 4, 26, 8, 7, 3, 18, 12, 11, 22, 14, 21, 23, 2, 10, 19, 28, 15, 
13, 16, 24, 1, 6, 27, 20 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ]
        /* order = 32 = 2^5 */ >,32,3780,
 [225,272,371]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 32 = 2^5 */ >,32,3780,
 [224,250,252,262,304,316,357]>,
<PermutationGroup<28 |  
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 22, 3, 2, 28, 25, 26, 24, 27, 17, 10, 18, 12, 20, 15, 14, 16, 9, 11, 21, 13, 
19, 1, 23, 7, 5, 6, 8, 4 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 22, 17, 9, 20, 1, 23, 19, 14, 3, 11, 12, 18, 28, 21, 27, 6, 2, 10, 15, 13, 
24, 25, 26, 8, 5, 16, 7, 4 ],
\[ 8, 17, 9, 14, 27, 23, 25, 20, 2, 18, 10, 11, 24, 5, 1, 26, 3, 12, 13, 15, 28,
19, 6, 22, 21, 16, 4, 7 ]
        /* order = 32 = 2^5 */ >,32,3780,
 [225,263,371]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ]
        /* order = 32 = 2^5 */ >,32,3780,
 [225,246,250,267,303,329,357]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 13, 18, 20, 6, 9, 4, 7, 11, 5, 10, 8, 25, 1, 22, 27, 21, 23, 2, 19, 3, 16, 
14, 17, 28, 12, 26, 15, 24 ],
\[ 5, 22, 19, 6, 27, 12, 11, 7, 13, 8, 10, 25, 16, 18, 9, 15, 24, 2, 20, 26, 1, 
14, 28, 17, 4, 3, 21, 23 ]
        /* order = 32 = 2^5 */ >,32,3780,
 [248,291,337]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 18, 15, 5, 4, 8, 6, 17, 16, 21, 14, 20, 25, 22, 27, 23, 3, 13, 19, 24, 11, 9,
7, 26, 1, 12, 2, 28, 10 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [235,241,286,373,377]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 19, 27, 18, 12, 7, 16, 23, 14, 9, 17, 3, 10, 4, 6, 8, 24, 2, 13, 1, 26, 
11, 21, 5, 25, 15, 22, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [245,310,332,349]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [229,231,245,258,270,279,294,296,325,334,348]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 18, 11, 24, 6, 21, 26, 14, 17, 4, 13, 12, 9, 16, 15, 10, 3, 2, 20, 7, 
27, 23, 5, 28, 8, 22, 25 ],
\[ 19, 23, 28, 20, 7, 4, 8, 13, 18, 17, 6, 24, 5, 3, 9, 14, 22, 25, 1, 11, 26, 
27, 2, 21, 15, 12, 10, 16 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [234,242,271,405]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 22, 13, 3, 2, 16, 15, 7, 5, 27, 19, 14, 17, 11, 21, 23, 4, 24, 12, 1, 8, 
9, 26, 10, 28, 6, 18, 25 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ],
\[ 28, 9, 3, 13, 5, 21, 23, 26, 2, 27, 14, 19, 4, 11, 16, 15, 17, 24, 12, 25, 6,
22, 7, 18, 20, 8, 10, 1 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [232,245,255,269,277,285,298,321,334,351,369]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 19, 1, 21, 11, 25, 20, 18, 9, 3, 27, 4, 5, 15, 26, 28, 12, 10, 14, 23, 6, 8, 
17, 2, 13, 16, 7, 22, 24 ],
\[ 22, 27, 3, 4, 16, 6, 24, 8, 9, 23, 11, 25, 18, 15, 14, 5, 19, 13, 17, 20, 21,
1, 10, 7, 12, 28, 2, 26 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [256,269,270,285,299,306,317,348,376]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 26, 27, 24, 22, 5, 1, 8, 7, 14, 18, 12, 10, 13, 17, 21, 25, 19, 11, 9, 16, 
15, 4, 20, 2, 23, 28, 3, 6 ],
\[ 26, 28, 24, 22, 10, 1, 8, 7, 16, 21, 15, 5, 11, 20, 18, 23, 9, 13, 19, 14, 
12, 4, 17, 2, 25, 27, 6, 3 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [235,240,289]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 22, 13, 3, 2, 16, 15, 7, 5, 27, 19, 14, 17, 11, 21, 23, 4, 24, 12, 1, 8, 
9, 26, 10, 28, 6, 18, 25 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ],
\[ 25, 11, 10, 24, 14, 21, 16, 6, 12, 4, 5, 22, 27, 9, 23, 8, 18, 13, 2, 28, 26,
19, 7, 17, 20, 15, 3, 1 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [245,331,335,338]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 5, 20, 3, 11, 13, 16, 21, 22, 6, 25, 7, 28, 15, 8, 27, 18, 23, 4, 9, 
10, 19, 24, 12, 26, 17, 14 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [233,236,260,268,278,293,299,315,333,359,376]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 28, 11, 7, 6, 5, 13, 26, 22, 4, 15, 8, 16, 12, 14, 17, 21, 2, 20, 18,
10, 1, 25, 24, 9, 27, 3 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 19, 17, 8, 10, 3, 1, 24, 9, 13, 11, 22, 28, 14, 7, 25, 21, 6, 16, 27, 23, 26,
4, 2, 5, 18, 12, 20, 15 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [244,331]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [238,244,260,276,286,297,299,346,351,359,374]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 18, 15, 5, 4, 8, 6, 17, 16, 21, 14, 20, 25, 22, 27, 23, 3, 13, 19, 24, 11, 9,
7, 26, 1, 12, 2, 28, 10 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [234,238,287,308,377]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 26, 24, 3, 11, 16, 20, 17, 8, 9, 13, 6, 12, 22, 27, 2, 5, 14, 1, 15, 4, 21, 
28, 18, 19, 25, 23, 7, 10 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [227,271,287,342,365]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [233,238,240,258,268,270,283,286,325,326,354]>,
<PermutationGroup<28 |  
\[ 2, 1, 27, 4, 10, 28, 7, 8, 23, 5, 13, 21, 11, 14, 18, 16, 17, 15, 25, 20, 12,
22, 9, 26, 19, 24, 3, 6 ],
\[ 5, 10, 12, 4, 1, 18, 7, 22, 9, 2, 26, 3, 24, 14, 28, 16, 17, 6, 25, 20, 27, 
8, 23, 13, 19, 11, 21, 15 ],
\[ 15, 18, 11, 4, 28, 10, 7, 22, 9, 6, 3, 26, 27, 20, 1, 16, 17, 2, 19, 14, 24, 
8, 23, 21, 25, 12, 13, 5 ],
\[ 18, 15, 11, 4, 5, 6, 7, 20, 25, 10, 3, 21, 27, 22, 2, 16, 17, 1, 23, 8, 12, 
14, 19, 26, 9, 24, 13, 28 ],
\[ 24, 21, 2, 4, 27, 11, 7, 19, 22, 13, 1, 6, 15, 9, 26, 17, 16, 12, 14, 23, 10,
25, 8, 5, 20, 28, 18, 3 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [240,332]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 5, 20, 3, 11, 13, 16, 21, 22, 6, 25, 7, 28, 15, 8, 27, 18, 23, 4, 9, 
10, 19, 24, 12, 26, 17, 14 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [243,258,276,278,283,293,297,298,309,318,339]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 19, 1, 25, 11, 21, 20, 24, 12, 5, 17, 4, 3, 26, 15, 7, 9, 22, 13, 23, 6, 16, 
27, 2, 14, 8, 28, 10, 18 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [234,245,287]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 19, 1, 26, 6, 15, 11, 21, 18, 13, 17, 20, 14, 12, 9, 3, 24, 10, 16, 23, 4, 
28, 27, 2, 8, 7, 5, 22, 25 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [234,271,287]>,
<PermutationGroup<28 |  
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 2, 1, 27, 4, 10, 28, 7, 8, 23, 5, 13, 21, 11, 14, 18, 16, 17, 15, 25, 20, 12,
22, 9, 26, 19, 24, 3, 6 ],
\[ 5, 10, 12, 4, 1, 18, 7, 22, 9, 2, 26, 3, 24, 14, 28, 16, 17, 6, 25, 20, 27, 
8, 23, 13, 19, 11, 21, 15 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [224,240,280,324,336]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 17, 22, 12, 11, 21, 20, 7, 25, 16, 19, 4, 3, 28, 14, 24, 9, 1, 18, 10, 6, 5, 
2, 27, 15, 8, 26, 23, 13 ],
\[ 10, 17, 26, 11, 24, 6, 16, 18, 28, 1, 4, 14, 8, 5, 25, 15, 19, 21, 27, 20, 
13, 23, 22, 12, 7, 9, 2, 3 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [236,280]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 13, 22, 9, 17, 6, 7, 15, 4, 24, 14, 19, 2, 11, 8, 26, 5, 27, 12, 1, 21, 
3, 23, 10, 28, 16, 18, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 25, 27, 19, 10, 11, 7, 6, 26, 24, 9, 17, 3, 18, 5, 16, 8, 14, 2, 22, 28, 23, 
12, 21, 4, 20, 15, 13, 1 ],
\[ 1, 3, 9, 22, 4, 8, 26, 23, 17, 27, 14, 19, 5, 12, 6, 7, 2, 24, 11, 20, 16, 
13, 15, 10, 25, 21, 18, 28 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [243,371]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 7, 16, 9, 27, 11, 12, 13, 14, 26, 8, 22, 24, 19, 20, 21, 
17, 23, 18, 25, 15, 10, 28 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 18, 15, 3, 20, 16, 11, 22, 8, 12, 7, 4, 9, 17, 10, 19, 5, 28, 23, 24, 6, 25, 
14, 26, 2, 21, 1, 13, 27 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [234,237,271,328,356]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [236,262,266,273,275,282,284]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 1, 4, 5, 2, 3, 6, 7, 15, 13, 27, 19, 14, 9, 12, 8, 26, 22, 24, 11, 20, 21, 
17, 23, 18, 25, 16, 10, 28 ],
\[ 1, 2, 17, 13, 5, 8, 16, 6, 9, 14, 27, 24, 4, 10, 23, 7, 3, 19, 18, 20, 26, 
22, 15, 12, 25, 21, 11, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [240,244,268,286,296,334,348,354,360]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 2, 17, 13, 5, 8, 16, 6, 9, 14, 27, 24, 4, 10, 23, 7, 3, 19, 18, 20, 26, 
22, 15, 12, 25, 21, 11, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [231,243,279,283,294,326,334,354,360]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 1, 4, 5, 2, 3, 6, 7, 15, 13, 27, 19, 14, 9, 12, 8, 26, 22, 24, 11, 20, 21, 
17, 23, 18, 25, 16, 10, 28 ],
\[ 28, 2, 17, 4, 22, 7, 6, 16, 9, 24, 19, 14, 13, 12, 26, 8, 3, 27, 11, 25, 23, 
5, 21, 10, 20, 15, 18, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [236,268,277,285,306,307,344,346,374]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 28, 6, 7, 11, 16, 13, 26, 10, 20, 15, 3, 5, 25, 14, 27, 9, 19, 4, 18, 
22, 23, 12, 24, 21, 17, 8 ],
\[ 23, 2, 25, 4, 21, 6, 24, 12, 8, 27, 11, 16, 26, 15, 13, 9, 10, 7, 19, 20, 3, 
17, 1, 28, 5, 14, 22, 18 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [271,287,302,361]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 28, 3, 2, 4, 5, 26, 7, 8, 17, 11, 10, 18, 13, 19, 15, 23, 9, 12, 14, 25, 21, 
22, 16, 27, 20, 6, 24, 1 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 27, 26, 3, 8, 18, 6, 22, 4, 14, 5, 13, 15, 12, 16, 11, 19, 25, 21, 9, 17, 10,
7, 20, 28, 23, 2, 24, 1 ],
\[ 3, 1, 28, 7, 5, 27, 4, 22, 19, 12, 18, 11, 13, 9, 21, 20, 14, 10, 17, 23, 15,
8, 25, 6, 16, 24, 26, 2 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [235,286,289]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 28, 3, 2, 4, 5, 26, 7, 8, 17, 11, 10, 18, 13, 19, 15, 23, 9, 12, 14, 25, 21, 
22, 16, 27, 20, 6, 24, 1 ],
\[ 1, 3, 26, 4, 12, 2, 7, 8, 19, 5, 13, 15, 18, 23, 10, 14, 20, 21, 17, 9, 11, 
22, 25, 24, 16, 6, 28, 27 ],
\[ 2, 1, 28, 7, 5, 27, 4, 22, 19, 10, 11, 18, 13, 17, 21, 20, 14, 12, 9, 16, 15,
8, 25, 26, 23, 24, 6, 3 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [235,239,286]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 19, 21, 11, 25, 20, 18, 9, 16, 27, 4, 8, 15, 26, 14, 12, 10, 28, 2, 6, 5, 
17, 23, 7, 3, 13, 22, 24 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [236,264,265,304,327]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 18, 15, 8, 11, 5, 20, 22, 3, 25, 7, 6, 21, 17, 10, 19, 16, 28, 23, 24, 4, 12,
14, 26, 2, 9, 1, 13, 27 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [238,239,289,342,350]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 24, 26, 3, 11, 16, 20, 17, 8, 25, 13, 6, 21, 22, 27, 1, 5, 14, 2, 18, 4, 12, 
28, 15, 23, 9, 19, 7, 10 ],
\[ 26, 24, 3, 4, 16, 6, 27, 8, 9, 13, 20, 12, 10, 17, 19, 5, 14, 23, 15, 11, 21,
28, 18, 2, 25, 1, 7, 22 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [236,259,261,330,353]>,
<PermutationGroup<28 |  
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 22, 3, 2, 28, 25, 26, 24, 27, 17, 10, 18, 12, 20, 15, 14, 16, 9, 11, 21, 13, 
19, 1, 23, 7, 5, 6, 8, 4 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ],
\[ 21, 2, 3, 14, 19, 10, 5, 4, 17, 26, 23, 6, 24, 25, 22, 18, 9, 16, 28, 15, 13,
27, 11, 1, 8, 12, 20, 7 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [225,244,290,336,352]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [232,263,274,296,297,307,321,360,374]>,
<PermutationGroup<28 |  
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 3, 2, 24, 27, 21, 1, 7, 28, 16, 14, 13, 17, 25, 19, 12, 5, 20, 10, 18, 15, 9,
22, 11, 6, 23, 26, 8, 4 ],
\[ 1, 26, 6, 8, 21, 3, 22, 4, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
7, 17, 24, 20, 2, 27, 28 ],
\[ 28, 2, 4, 24, 25, 8, 22, 1, 11, 12, 16, 14, 5, 17, 10, 13, 19, 15, 20, 18, 
23, 7, 9, 27, 21, 26, 6, 3 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [243,332]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 23, 19, 28, 11, 7, 6, 5, 13, 26, 22, 4, 15, 8, 16, 12, 14, 17, 21, 2, 20, 18,
10, 1, 25, 24, 9, 27, 3 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [225,243,290,312,324]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 23, 19, 28, 11, 7, 6, 5, 13, 26, 22, 4, 15, 8, 16, 12, 14, 17, 21, 2, 20, 18,
10, 1, 25, 24, 9, 27, 3 ],
\[ 1, 19, 21, 11, 25, 20, 18, 9, 16, 27, 4, 8, 15, 26, 14, 12, 10, 28, 2, 6, 5, 
17, 23, 7, 3, 13, 22, 24 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [243,257,295,327,329]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 24, 4, 18, 20, 25, 15, 13, 17, 11, 14, 9, 12, 8, 26, 10, 5, 19, 6, 28,
27, 1, 3, 7, 16, 22, 21 ],
\[ 23, 2, 24, 6, 18, 11, 9, 15, 14, 10, 20, 13, 25, 21, 3, 26, 17, 16, 19, 4, 7,
22, 1, 8, 28, 5, 27, 12 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [238,242,287,319,327,373,375,401]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 27, 22, 3, 20, 16, 11, 15, 8, 12, 23, 6, 21, 26, 24, 28, 5, 19, 7, 10, 4, 25,
1, 17, 13, 9, 14, 2, 18 ],
\[ 23, 2, 9, 6, 12, 4, 24, 21, 3, 22, 20, 5, 26, 15, 14, 25, 17, 28, 19, 11, 8, 
10, 1, 7, 16, 13, 27, 18 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [286,289]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [239,241,286,308,375]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 2, 21, 4, 3, 6, 24, 9, 12, 22, 11, 16, 14, 15, 26, 8, 1, 28, 19, 20, 25, 
10, 17, 18, 5, 13, 23, 7 ],
\[ 27, 20, 3, 4, 21, 19, 12, 18, 24, 10, 11, 7, 15, 14, 13, 28, 23, 8, 6, 2, 5, 
22, 17, 9, 25, 26, 1, 16 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [244,264,265,319,329]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 2, 25, 4, 21, 6, 24, 12, 8, 27, 11, 16, 26, 15, 13, 9, 10, 7, 19, 20, 3, 
17, 1, 28, 5, 14, 22, 18 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [228,242,287,303,304,316,329,372]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 20, 21, 11, 15, 12, 8, 27, 6, 16, 18, 24, 28, 9, 10, 14, 19, 4, 3,
17, 1, 13, 5, 7, 22, 26 ],
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [242,271,287,322,358]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 2, 17, 13, 5, 8, 16, 6, 9, 14, 27, 24, 4, 10, 23, 7, 3, 19, 18, 20, 26, 
22, 15, 12, 25, 21, 11, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 28, 2, 3, 13, 22, 16, 8, 7, 9, 12, 18, 10, 4, 24, 21, 6, 17, 11, 27, 25, 15, 
5, 26, 14, 20, 23, 19, 1 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [255,291,293,296,306,315,317,326,346]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [228,238,271,312,336,353,368,387]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 28, 2, 17, 4, 22, 7, 6, 16, 9, 24, 19, 14, 13, 12, 26, 8, 3, 27, 11, 25, 23, 
5, 21, 10, 20, 15, 18, 1 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [229,256,279,298,309,311,317,321,369]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 28, 6, 2, 8, 12, 26, 22, 4, 19, 21, 15, 13, 18, 17, 10, 14, 20, 5, 23, 16, 
11, 7, 25, 27, 9, 3, 1, 24 ],
\[ 3, 24, 28, 7, 19, 27, 8, 22, 5, 17, 16, 23, 25, 10, 14, 15, 21, 9, 12, 11, 
20, 4, 13, 6, 18, 1, 26, 2 ],
\[ 3, 24, 27, 7, 17, 28, 8, 22, 12, 19, 25, 14, 16, 15, 23, 10, 11, 20, 5, 21, 
9, 4, 18, 6, 13, 1, 2, 26 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [236,331]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 22, 24, 4, 26, 20, 16, 15, 7, 19, 11, 13, 8, 5, 12, 18, 1, 9, 10, 6, 14, 
2, 17, 25, 28, 21, 23, 3 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [240,280]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [238,245,271,330,366]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 19, 23, 5, 11, 3, 20, 7, 16, 25, 17, 4, 21, 13, 14, 24, 8, 10, 26, 1, 6, 12, 
27, 2, 15, 9, 18, 22, 28 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [230,237,270,298,309,325,351,359,376]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [224,236,280,312,352]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 18, 15, 5, 4, 8, 6, 17, 16, 21, 14, 20, 25, 22, 27, 23, 3, 13, 19, 24, 11, 9,
7, 26, 1, 12, 2, 28, 10 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [235,238,289,362,365]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 24, 26, 3, 11, 16, 20, 17, 8, 25, 13, 6, 21, 22, 27, 1, 5, 14, 2, 18, 4, 12, 
28, 15, 23, 9, 19, 7, 10 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [241,244,289,330,368]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 10, 27, 25, 11, 9, 20, 14, 12, 3, 2, 4, 16, 13, 7, 26, 21, 23, 15, 17, 6, 8, 
19, 22, 18, 5, 24, 1, 28 ],
\[ 10, 17, 3, 11, 16, 20, 24, 8, 9, 1, 4, 25, 18, 15, 14, 5, 2, 13, 27, 6, 21, 
23, 22, 7, 12, 28, 19, 26 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [239,286,289]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 1, 2, 5, 20, 3, 11, 14, 16, 9, 27, 6, 12, 28, 7, 18, 8, 22, 15, 19, 4, 21, 
17, 23, 26, 25, 24, 10, 13 ],
\[ 18, 15, 16, 20, 3, 11, 27, 5, 9, 14, 4, 12, 10, 17, 1, 8, 13, 2, 24, 6, 21, 
7, 26, 23, 25, 19, 28, 22 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [240,241,289,353,366]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 1, 6, 2, 4, 10, 26, 7, 8, 20, 15, 21, 5, 11, 16, 12, 25, 19, 13, 9, 17, 18, 
22, 14, 24, 23, 3, 28, 27 ],
\[ 6, 27, 24, 22, 5, 1, 8, 7, 14, 11, 10, 12, 13, 9, 21, 25, 19, 18, 17, 23, 15,
4, 20, 3, 16, 28, 2, 26 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [239,244,289]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [237,245,266,273,281,287,292]>,
<PermutationGroup<28 |  
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 22, 3, 2, 28, 25, 26, 24, 27, 17, 10, 18, 12, 20, 15, 14, 16, 9, 11, 21, 13, 
19, 1, 23, 7, 5, 6, 8, 4 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ],
\[ 8, 17, 9, 14, 27, 23, 25, 20, 2, 18, 10, 11, 24, 5, 1, 26, 3, 12, 13, 15, 28,
19, 6, 22, 21, 16, 4, 7 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [244,371]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 7, 4, 28, 20, 5, 14, 26, 17, 11, 15, 8, 16, 9, 13, 22, 25, 19, 6, 18, 
27, 23, 21, 24, 12, 10, 3 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [243,267,275,281,282,288,292]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 2, 17, 13, 5, 8, 16, 6, 9, 14, 27, 24, 4, 10, 23, 7, 3, 19, 18, 20, 26, 
22, 15, 12, 25, 21, 11, 28 ],
\[ 28, 4, 5, 2, 3, 6, 7, 15, 13, 24, 14, 19, 9, 11, 8, 26, 22, 27, 12, 25, 21, 
17, 23, 10, 20, 16, 18, 1 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [243,263,272,274,311,321,334,339,346]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [237,242,271,314,320,341,345,347,364]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 5, 20, 3, 11, 13, 16, 21, 22, 6, 25, 7, 28, 15, 8, 27, 18, 23, 4, 9, 
10, 19, 24, 12, 26, 17, 14 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [243,259,261,366,368]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 7, 16, 9, 27, 11, 12, 13, 14, 26, 8, 22, 24, 19, 20, 21, 
17, 23, 18, 25, 15, 10, 28 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [226,286,289,345,356]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 25, 4, 21, 6, 24, 12, 8, 27, 11, 16, 26, 15, 13, 9, 10, 7, 19, 20, 3, 
17, 1, 28, 5, 14, 22, 18 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [237,271,287,305,350,362,363,398]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [228,237,249,262,267,284,287,288,340,357,372]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 18, 15, 5, 4, 8, 6, 10, 16, 25, 13, 20, 21, 27, 22, 23, 3, 14, 19, 24, 11, 
12, 28, 26, 1, 9, 2, 7, 17 ],
\[ 2, 1, 5, 4, 3, 6, 28, 16, 21, 22, 11, 25, 14, 13, 24, 8, 27, 26, 23, 20, 9, 
10, 19, 15, 12, 18, 17, 7 ],
\[ 2, 1, 3, 20, 5, 11, 13, 8, 21, 17, 6, 25, 7, 28, 26, 16, 10, 24, 23, 4, 9, 
27, 19, 18, 12, 15, 22, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [241,286,289,328,364]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 20, 21, 11, 15, 12, 8, 27, 6, 16, 18, 24, 28, 9, 10, 14, 19, 4, 3,
17, 1, 13, 5, 7, 22, 26 ],
\[ 23, 2, 18, 4, 24, 20, 25, 26, 13, 22, 11, 14, 9, 12, 16, 15, 27, 3, 19, 6, 
28, 10, 1, 5, 7, 8, 17, 21 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [228,245,271,324,352]>,
<PermutationGroup<28 |  
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 5, 18, 11, 4, 28, 10, 7, 22, 9, 2, 26, 3, 27, 19, 1, 16, 17, 6, 20, 25, 24, 
8, 23, 13, 14, 12, 21, 15 ],
\[ 2, 1, 27, 4, 10, 28, 7, 8, 23, 5, 13, 21, 11, 14, 18, 16, 17, 15, 25, 20, 12,
22, 9, 26, 19, 24, 3, 6 ],
\[ 21, 10, 12, 4, 27, 18, 7, 22, 16, 2, 26, 3, 28, 14, 24, 9, 23, 6, 25, 20, 1, 
8, 17, 15, 19, 11, 5, 13 ]
        /* order = 32 = 2^5 */ >,32,5670,
 [240,257,295,304,319]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 20, 24, 19, 12, 10, 6, 8, 7, 27, 5, 13, 4, 11, 17, 21, 26, 14, 22, 3, 1, 15, 
18, 23, 2, 25, 16, 9, 28 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [270,323,349,388,399]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 22, 13, 3, 2, 16, 15, 7, 5, 27, 19, 14, 17, 11, 21, 23, 4, 24, 12, 1, 8, 
9, 26, 10, 28, 6, 18, 25 ],
\[ 1, 27, 14, 11, 18, 6, 8, 7, 24, 22, 4, 13, 12, 3, 21, 26, 19, 5, 17, 20, 15, 
10, 23, 9, 28, 16, 2, 25 ],
\[ 20, 9, 17, 13, 22, 6, 7, 8, 2, 18, 12, 11, 4, 19, 15, 16, 3, 10, 14, 1, 21, 
5, 23, 27, 28, 26, 24, 25 ],
\[ 28, 9, 3, 13, 5, 21, 23, 26, 2, 27, 14, 19, 4, 11, 16, 15, 17, 24, 12, 25, 6,
22, 7, 18, 20, 8, 10, 1 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [298,323,338,400,402]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 2, 17, 13, 5, 15, 26, 23, 9, 14, 27, 24, 4, 10, 6, 21, 3, 19, 18, 1, 16, 
22, 8, 12, 28, 7, 11, 25 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 20, 14, 27, 18, 11, 6, 15, 21, 19, 13, 5, 22, 10, 2, 7, 26, 24, 4, 9, 1, 8, 
12, 23, 17, 25, 16, 3, 28 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [257,294,332,383,388]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 18, 20, 24, 4, 9, 26, 14, 17, 6, 13, 25, 21, 5, 15, 10, 8, 2, 11, 7, 
27, 23, 16, 28, 3, 22, 12 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [270,338,355]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 20, 21, 11, 26, 12, 16, 10, 6, 8, 24, 18, 28, 9, 27, 14, 19, 4, 5,
22, 1, 13, 3, 7, 17, 15 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [280,284,302,304,341,358,363]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [250,282,305,312,327,340,341,380,384,386,396]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 28, 6, 7, 11, 16, 13, 26, 10, 20, 15, 3, 5, 25, 14, 27, 9, 19, 4, 18, 
22, 23, 12, 24, 21, 17, 8 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [252,264,266,340,352,361,363]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [253,282,312,320,327,357,363,378,385,393,404]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [258,281,328,362,366,370,377]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 19, 1, 25, 11, 21, 20, 24, 12, 5, 17, 4, 3, 26, 15, 7, 9, 22, 13, 23, 6, 16, 
27, 2, 14, 8, 28, 10, 18 ],
\[ 2, 23, 25, 4, 21, 6, 24, 12, 5, 27, 11, 3, 26, 15, 7, 9, 10, 13, 1, 20, 16, 
17, 19, 14, 8, 28, 22, 18 ],
\[ 1, 19, 24, 20, 18, 4, 12, 15, 13, 27, 6, 14, 21, 25, 3, 26, 22, 16, 2, 11, 
28, 17, 23, 8, 7, 5, 10, 9 ],
\[ 17, 22, 25, 20, 9, 11, 7, 12, 5, 19, 6, 8, 28, 14, 24, 21, 1, 18, 10, 4, 16, 
2, 27, 15, 3, 26, 23, 13 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [298,349,355]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 7, 16, 9, 27, 11, 12, 13, 14, 26, 8, 22, 24, 19, 20, 21, 
17, 23, 18, 25, 15, 10, 28 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [260,273,313,330,345,365,373]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 2, 17, 13, 5, 8, 16, 6, 9, 14, 27, 24, 4, 10, 23, 7, 3, 19, 18, 20, 26, 
22, 15, 12, 25, 21, 11, 28 ],
\[ 28, 4, 5, 2, 3, 6, 7, 15, 13, 24, 14, 19, 9, 11, 8, 26, 22, 27, 12, 25, 21, 
17, 23, 10, 20, 16, 18, 1 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [255,260,272,277,297,306,311,315,321,339,344,348,354,360,374]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 22, 13, 3, 2, 16, 15, 7, 5, 27, 19, 14, 17, 11, 21, 23, 4, 24, 12, 1, 8, 
9, 26, 10, 28, 6, 18, 25 ],
\[ 1, 27, 14, 11, 18, 6, 8, 7, 24, 22, 4, 13, 12, 3, 21, 26, 19, 5, 17, 20, 15, 
10, 23, 9, 28, 16, 2, 25 ],
\[ 1, 19, 24, 10, 12, 6, 15, 21, 14, 4, 22, 5, 18, 9, 7, 26, 27, 13, 2, 20, 8, 
11, 23, 3, 28, 16, 17, 25 ],
\[ 28, 9, 3, 13, 5, 21, 23, 26, 2, 27, 14, 19, 4, 11, 16, 15, 17, 24, 12, 25, 6,
22, 7, 18, 20, 8, 10, 1 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [265,285,331,379,400]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 26, 24, 3, 4, 16, 6, 27, 8, 9, 13, 20, 12, 10, 17, 19, 5, 14, 23, 15, 11, 21,
28, 18, 2, 25, 1, 7, 22 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [262,268,308,313,342,353,356]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 2, 23, 21, 20, 25, 11, 26, 9, 3, 17, 6, 5, 24, 18, 13, 12, 22, 7, 1, 4, 8, 
27, 19, 28, 16, 14, 10, 15 ],
\[ 2, 23, 25, 4, 21, 6, 24, 12, 5, 27, 11, 3, 26, 15, 7, 9, 10, 13, 1, 20, 16, 
17, 19, 14, 8, 28, 22, 18 ],
\[ 1, 19, 26, 4, 15, 20, 9, 18, 7, 17, 11, 28, 25, 21, 5, 24, 10, 8, 2, 6, 14, 
27, 23, 16, 13, 3, 22, 12 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [256,314,323,355,405]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 24, 26, 3, 11, 16, 20, 17, 8, 25, 13, 6, 21, 22, 27, 1, 5, 14, 2, 18, 4, 12, 
28, 15, 23, 9, 19, 7, 10 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [266,299,308,328,330,350,370]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 14, 27, 18, 11, 6, 15, 21, 19, 13, 5, 22, 10, 2, 7, 26, 24, 4, 9, 1, 8, 
12, 23, 17, 25, 16, 3, 28 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [296,310,337,383,399]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 20, 21, 11, 26, 12, 16, 10, 6, 8, 24, 18, 28, 9, 27, 14, 19, 4, 5,
22, 1, 13, 3, 7, 17, 15 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [253,265,266,316,322,341,352]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [251,260,266,330,342,364,375]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 2, 24, 6, 18, 11, 9, 15, 14, 10, 20, 13, 25, 21, 3, 26, 17, 16, 19, 4, 7,
22, 1, 8, 28, 5, 27, 12 ],
\[ 23, 2, 18, 4, 24, 20, 25, 26, 13, 22, 11, 14, 9, 12, 16, 15, 27, 3, 19, 6, 
28, 10, 1, 5, 7, 8, 17, 21 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [276,288,350,364,368,370,375,381,384,385,395]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [233,262,345,350,353,367,375,378,386,391,392]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 14, 3, 12, 22, 11, 9, 28, 7, 26, 5, 27, 24, 1, 20, 25, 
10, 2, 18, 21, 15, 17, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [227,263,274,276,298,315,325,339,344,351,354,359,360,369,374]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 18, 4, 24, 20, 25, 26, 13, 22, 11, 14, 9, 12, 16, 15, 27, 3, 19, 6, 
28, 10, 1, 5, 7, 8, 17, 21 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [267,276,345,362,367,368,373,380,389,397,404]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 2, 1, 5, 20, 3, 11, 13, 16, 21, 22, 6, 25, 7, 28, 15, 8, 27, 18, 23, 4, 9, 
10, 19, 24, 12, 26, 17, 14 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [259,275,293,308,373,375,377]>,
<PermutationGroup<28 |  
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 25, 12, 10, 24, 19, 23, 15, 7, 11, 2, 17, 3, 27, 13, 21, 26, 18, 9, 4, 28, 8,
14, 6, 5, 20, 16, 22, 1 ],
\[ 8, 17, 9, 27, 14, 26, 25, 20, 2, 18, 10, 11, 19, 4, 1, 23, 3, 12, 22, 15, 28,
24, 16, 13, 21, 6, 5, 7 ],
\[ 20, 24, 19, 12, 10, 6, 8, 7, 27, 5, 13, 4, 11, 17, 21, 26, 14, 22, 3, 1, 15, 
18, 23, 2, 25, 16, 9, 28 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [255,335,337,382,400]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 10, 27, 7, 4, 13, 20, 12, 14, 18, 19, 11, 15, 9, 25, 8, 28, 23, 16, 17, 6, 
26, 2, 22, 3, 24, 5, 1, 21 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [256,338,349]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 25, 14, 27, 10, 12, 16, 7, 8, 19, 22, 4, 13, 18, 17, 15, 23, 24, 5, 3, 28, 
21, 11, 26, 2, 20, 6, 9, 1 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [248,296,335]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 17, 22, 28, 4, 14, 20, 25, 13, 15, 23, 11, 18, 21, 12, 8, 7, 19, 16, 10, 6, 
24, 1, 27, 3, 26, 5, 2, 9 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [230,338,349]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 20, 21, 11, 26, 12, 16, 10, 6, 8, 24, 18, 28, 9, 27, 14, 19, 4, 5,
22, 1, 13, 3, 7, 17, 15 ],
\[ 1, 2, 7, 4, 28, 20, 5, 14, 26, 17, 11, 15, 8, 16, 9, 13, 22, 25, 19, 6, 18, 
27, 23, 21, 24, 12, 10, 3 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [288,290,322,329,341,361,363]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 1, 19, 26, 4, 15, 20, 9, 18, 7, 17, 11, 28, 25, 21, 5, 24, 10, 8, 2, 6, 14, 
27, 23, 16, 13, 3, 22, 12 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [230,323,347,355,405]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 2, 17, 13, 5, 8, 16, 6, 9, 14, 27, 24, 4, 10, 23, 7, 3, 19, 18, 20, 26, 
22, 15, 12, 25, 21, 11, 28 ],
\[ 28, 4, 5, 2, 3, 6, 7, 15, 13, 24, 14, 19, 9, 11, 8, 26, 22, 27, 12, 25, 21, 
17, 23, 10, 20, 16, 18, 1 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [247,255,256,258,269,294,306,307,309,311,317,334,359,369,376]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 8, 23, 10, 4, 13, 25, 21, 26, 15, 16, 7, 12, 3, 28, 11, 1, 14, 24, 9, 19, 27,
17, 22, 2, 6, 5, 20, 18 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [279,310,337,388,390]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 7, 6, 28, 11, 16, 14, 26, 17, 20, 15, 3, 5, 21, 13, 22, 12, 19, 4, 18, 
27, 23, 9, 24, 25, 10, 8 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [246,281,295,302,324,340,363]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 28, 2, 17, 4, 22, 7, 6, 16, 9, 24, 19, 14, 13, 12, 26, 8, 3, 27, 11, 25, 23, 
5, 21, 10, 20, 15, 18, 1 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [283,291,294,311,315,317,318,321,333,334,339,344,374]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [241,253,319,336,340,341,363,391,394,395,397]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 2, 1, 5, 20, 3, 11, 13, 16, 21, 22, 6, 25, 7, 28, 15, 8, 27, 18, 23, 4, 9, 
10, 19, 24, 12, 26, 17, 14 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 19, 23, 5, 11, 3, 20, 7, 16, 25, 17, 4, 21, 13, 14, 24, 8, 10, 26, 1, 6, 12, 
27, 2, 15, 9, 18, 22, 28 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [242,256,278,309,315,318,325,326,333,339,346,351,354,374,376]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 19, 23, 5, 11, 3, 20, 7, 16, 25, 17, 4, 21, 13, 14, 24, 8, 10, 26, 1, 6, 12, 
27, 2, 15, 9, 18, 22, 28 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [270,272,276,278,291,309,318,326,333,344,346,359,360,369,376]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 10, 27, 12, 20, 21, 11, 28, 25, 5, 23, 6, 8, 7, 13, 26, 9, 2, 15, 17, 4, 16, 
1, 22, 18, 3, 24, 19, 14 ],
\[ 1, 19, 26, 4, 15, 20, 9, 18, 7, 17, 11, 28, 25, 21, 5, 24, 10, 8, 2, 6, 14, 
27, 23, 16, 13, 3, 22, 12 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [269,323,338,379,382]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 10, 17, 3, 11, 16, 20, 24, 8, 9, 1, 4, 25, 18, 15, 14, 5, 2, 13, 27, 6, 21, 
23, 22, 7, 12, 28, 19, 26 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [294,295,332]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 23, 19, 7, 11, 28, 6, 5, 14, 26, 27, 4, 15, 8, 16, 9, 13, 10, 25, 2, 20, 18, 
17, 1, 21, 24, 12, 22, 3 ],
\[ 1, 19, 21, 11, 25, 20, 18, 9, 16, 27, 4, 8, 15, 26, 14, 12, 10, 28, 2, 6, 5, 
17, 23, 7, 3, 13, 22, 24 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [246,275,312,316,327,358,361]>,
<PermutationGroup<28 |  
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 5, 18, 11, 4, 28, 10, 7, 22, 9, 2, 26, 3, 27, 19, 1, 16, 17, 6, 20, 25, 24, 
8, 23, 13, 14, 12, 21, 15 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ],
\[ 21, 10, 12, 4, 27, 18, 7, 22, 16, 2, 26, 3, 28, 14, 24, 9, 23, 6, 25, 20, 1, 
8, 17, 15, 19, 11, 5, 13 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [239,252,316,319,322,336,361]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 2, 1, 5, 4, 3, 6, 28, 16, 21, 22, 11, 25, 14, 13, 24, 8, 27, 26, 23, 20, 9, 
10, 19, 15, 12, 18, 17, 7 ],
\[ 18, 15, 5, 4, 8, 6, 17, 16, 21, 14, 20, 25, 22, 27, 23, 3, 13, 19, 24, 11, 9,
7, 26, 1, 12, 2, 28, 10 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [251,268,284,328,353,365,377]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 20, 21, 11, 26, 12, 16, 10, 6, 8, 24, 18, 28, 9, 27, 14, 19, 4, 5,
22, 1, 13, 3, 7, 17, 15 ],
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [253,257,281,303,324,341,358]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 27, 6, 2, 8, 11, 26, 22, 4, 14, 5, 13, 15, 10, 23, 18, 19, 25, 21, 17, 9, 12,
7, 20, 28, 16, 3, 24, 1 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 26, 28, 24, 7, 20, 1, 8, 22, 13, 23, 9, 17, 14, 10, 25, 21, 15, 16, 12, 11, 
19, 4, 5, 2, 18, 27, 3, 6 ],
\[ 24, 3, 26, 4, 16, 2, 22, 8, 13, 25, 19, 14, 17, 10, 23, 15, 21, 20, 18, 11, 
9, 7, 5, 1, 12, 6, 28, 27 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [264,285,331]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [258,292,308,350,356,366,367]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 28, 5, 4, 17, 9, 16, 15, 7, 22, 27, 19, 14, 3, 11, 21, 23, 13, 24, 12, 25, 8,
2, 26, 10, 20, 6, 18, 1 ],
\[ 1, 4, 5, 2, 3, 6, 7, 15, 13, 27, 19, 14, 9, 12, 8, 26, 22, 24, 11, 20, 21, 
17, 23, 18, 25, 16, 10, 28 ],
\[ 1, 2, 17, 13, 5, 8, 16, 6, 9, 14, 27, 24, 4, 10, 23, 7, 3, 19, 18, 20, 26, 
22, 15, 12, 25, 21, 11, 28 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [234,269,277,296,299,306,307,311,321,325,348,351,359,369]>,
<PermutationGroup<28 |  
\[ 13, 2, 3, 25, 28, 26, 19, 14, 9, 12, 11, 10, 1, 8, 27, 16, 17, 18, 7, 22, 24,
20, 23, 21, 4, 6, 15, 5 ],
\[ 22, 3, 2, 28, 25, 26, 24, 27, 17, 10, 18, 12, 20, 15, 14, 16, 9, 11, 21, 13, 
19, 1, 23, 7, 5, 6, 8, 4 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 22, 17, 9, 20, 1, 23, 19, 14, 3, 11, 12, 18, 28, 21, 27, 6, 2, 10, 15, 13, 
24, 25, 26, 8, 5, 16, 7, 4 ],
\[ 21, 2, 3, 14, 19, 10, 5, 4, 17, 26, 23, 6, 24, 25, 22, 18, 9, 16, 28, 15, 13,
27, 11, 1, 8, 12, 20, 7 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [263,290,371]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 7, 16, 9, 27, 11, 12, 13, 14, 26, 8, 22, 24, 19, 20, 21, 
17, 23, 18, 25, 15, 10, 28 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [283,292,313,342,345,366,375]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 20, 28, 11, 18, 2, 15, 21, 25, 22, 4, 5, 12, 16, 8, 3, 1, 13, 6, 19, 7, 
10, 17, 26, 24, 9, 23, 14 ],
\[ 2, 1, 14, 10, 7, 17, 5, 13, 9, 4, 22, 21, 8, 3, 18, 28, 6, 15, 23, 27, 12, 
11, 19, 24, 25, 26, 20, 16 ],
\[ 17, 2, 5, 4, 25, 6, 28, 16, 8, 22, 11, 9, 26, 13, 14, 12, 23, 24, 19, 20, 3, 
10, 27, 7, 21, 15, 1, 18 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [264,277,331]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 7, 16, 9, 27, 11, 12, 13, 14, 26, 8, 22, 24, 19, 20, 21, 
17, 23, 18, 25, 15, 10, 28 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 18, 15, 5, 4, 8, 6, 17, 16, 21, 14, 20, 25, 22, 27, 23, 3, 13, 19, 24, 11, 9,
7, 26, 1, 12, 2, 28, 10 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [267,297,313,356,365,368,377]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 8, 23, 10, 4, 13, 25, 21, 26, 15, 16, 7, 12, 3, 28, 11, 1, 14, 24, 9, 19, 27,
17, 22, 2, 6, 5, 20, 18 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [232,248,310]>,
<PermutationGroup<28 |  
\[ 23, 2, 24, 4, 18, 20, 25, 15, 13, 17, 11, 14, 9, 12, 8, 26, 10, 5, 19, 6, 28,
27, 1, 3, 7, 16, 22, 21 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 27, 12, 4, 21, 6, 13, 25, 5, 23, 11, 8, 14, 28, 18, 9, 2, 24, 17, 20, 16,
1, 22, 26, 3, 15, 19, 7 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [229,323,349,383,390]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 3, 6, 5, 4, 13, 8, 12, 27, 20, 9, 7, 28, 24, 16, 22, 26, 2, 11, 25, 
17, 1, 15, 21, 18, 10, 14 ],
\[ 23, 19, 7, 11, 28, 6, 5, 14, 26, 27, 4, 15, 8, 16, 9, 13, 10, 25, 2, 20, 18, 
17, 1, 21, 24, 12, 22, 3 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [252,275,302,303,312,322,327]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 13, 22, 9, 17, 6, 7, 15, 4, 24, 14, 19, 2, 11, 8, 26, 5, 27, 12, 1, 21, 
3, 23, 10, 28, 16, 18, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 25, 17, 9, 5, 4, 26, 8, 7, 3, 18, 12, 11, 22, 14, 21, 23, 2, 10, 19, 28, 15, 
13, 16, 24, 1, 6, 27, 20 ],
\[ 25, 27, 19, 10, 11, 7, 6, 26, 24, 9, 17, 3, 18, 5, 16, 8, 14, 2, 22, 28, 23, 
12, 21, 4, 20, 15, 13, 1 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [272,290,371]>,
<PermutationGroup<28 |  
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ],
\[ 21, 10, 12, 4, 27, 18, 7, 22, 16, 2, 26, 3, 28, 14, 24, 9, 23, 6, 25, 20, 1, 
8, 17, 15, 19, 11, 5, 13 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [250,257,292,316,320,322,324]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 27, 20, 21, 4, 3, 19, 16, 28, 7, 22, 11, 24, 14, 15, 26, 18, 1, 9, 6, 2, 25, 
10, 17, 8, 5, 13, 23, 12 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [267,290,302,305,320,329,358]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 18, 15, 5, 4, 8, 6, 17, 16, 21, 14, 20, 25, 22, 27, 23, 3, 13, 19, 24, 11, 9,
7, 26, 1, 12, 2, 28, 10 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [261,275,278,342,350,362,365]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 2, 1, 5, 4, 3, 6, 28, 16, 21, 22, 11, 25, 14, 13, 24, 8, 27, 26, 23, 20, 9, 
10, 19, 15, 12, 18, 17, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [261,282,293,328,345,356,364]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 18, 15, 5, 4, 8, 6, 17, 16, 21, 14, 20, 25, 22, 27, 23, 3, 13, 19, 24, 11, 9,
7, 26, 1, 12, 2, 28, 10 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [273,299,330,356,362,367,377]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 20, 28, 11, 18, 2, 15, 21, 25, 22, 4, 5, 12, 16, 8, 3, 1, 13, 6, 19, 7, 
10, 17, 26, 24, 9, 23, 14 ],
\[ 2, 1, 14, 10, 7, 17, 5, 13, 9, 4, 22, 21, 8, 3, 18, 28, 6, 15, 23, 27, 12, 
11, 19, 24, 25, 26, 20, 16 ],
\[ 2, 17, 18, 10, 26, 1, 16, 28, 21, 11, 22, 9, 25, 12, 14, 13, 20, 24, 27, 23, 
3, 4, 19, 15, 8, 7, 6, 5 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [265,277,331,382,402]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 28, 2, 17, 4, 22, 7, 6, 16, 9, 24, 19, 14, 13, 12, 26, 8, 3, 27, 11, 25, 23, 
5, 21, 10, 20, 15, 18, 1 ],
\[ 28, 4, 5, 2, 3, 6, 7, 15, 13, 24, 14, 19, 9, 11, 8, 26, 22, 27, 12, 25, 21, 
17, 23, 10, 20, 16, 18, 1 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [247,260,285,293,307,311,317,318,326,333,344,346,348,354]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 5, 22, 19, 6, 27, 12, 11, 7, 13, 8, 10, 25, 16, 18, 9, 15, 24, 2, 20, 26, 1, 
14, 28, 17, 4, 3, 21, 23 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [248,279,335]>,
<PermutationGroup<28 |  
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 25, 12, 10, 24, 19, 23, 15, 7, 11, 2, 17, 3, 27, 13, 21, 26, 18, 9, 4, 28, 8,
14, 6, 5, 20, 16, 22, 1 ],
\[ 25, 24, 19, 11, 18, 16, 21, 15, 27, 4, 22, 5, 12, 2, 8, 23, 14, 13, 9, 28, 7,
10, 26, 17, 20, 6, 3, 1 ],
\[ 15, 14, 27, 3, 2, 6, 20, 28, 24, 13, 4, 22, 9, 11, 25, 26, 19, 5, 10, 8, 1, 
17, 23, 12, 7, 16, 18, 21 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [248,255,310]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 2, 9, 11, 8, 20, 15, 21, 25, 22, 4, 5, 7, 24, 18, 3, 1, 13, 19, 6, 12, 
10, 17, 26, 16, 28, 23, 14 ],
\[ 27, 6, 9, 11, 8, 19, 5, 13, 14, 22, 4, 15, 7, 24, 18, 26, 1, 21, 20, 2, 12, 
10, 17, 3, 16, 28, 23, 25 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [250,265,273,303,320,352,358]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 10, 27, 12, 20, 21, 11, 28, 25, 5, 23, 6, 8, 7, 13, 26, 9, 2, 15, 17, 4, 16, 
1, 22, 18, 3, 24, 19, 14 ],
\[ 1, 19, 18, 20, 24, 4, 9, 26, 14, 17, 6, 13, 25, 21, 5, 15, 10, 8, 2, 11, 7, 
27, 23, 16, 28, 3, 22, 12 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [269,349,355]>,
<PermutationGroup<28 |  
\[ 23, 2, 15, 20, 26, 4, 25, 24, 28, 17, 6, 7, 9, 12, 8, 18, 10, 5, 19, 11, 13, 
27, 1, 3, 14, 16, 22, 21 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 22, 9, 4, 25, 6, 28, 21, 8, 2, 11, 5, 7, 13, 18, 12, 23, 24, 10, 20, 3, 
19, 27, 26, 16, 15, 1, 14 ],
\[ 2, 23, 25, 4, 21, 6, 24, 12, 5, 27, 11, 3, 26, 15, 7, 9, 10, 13, 1, 20, 16, 
17, 19, 14, 8, 28, 22, 18 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [229,338,355]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 2, 9, 11, 8, 20, 15, 21, 25, 22, 4, 5, 7, 24, 18, 3, 1, 13, 19, 6, 12, 
10, 17, 26, 16, 28, 23, 14 ],
\[ 27, 20, 3, 4, 21, 19, 12, 18, 24, 10, 11, 7, 15, 14, 13, 28, 23, 8, 6, 2, 5, 
22, 17, 9, 25, 26, 1, 16 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [235,246,302,303,319,336,358]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 24, 26, 5, 20, 8, 11, 10, 16, 9, 28, 4, 12, 27, 22, 19, 3, 7, 23, 18, 6, 21, 
13, 15, 2, 25, 1, 14, 17 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [251,281,283,364,365,366,373]>,
<PermutationGroup<28 |  
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [226,250,305,319,320,336,357,381,389,392,403]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 27, 6, 9, 11, 8, 19, 5, 13, 14, 22, 4, 15, 7, 24, 18, 26, 1, 21, 20, 2, 12, 
10, 17, 3, 16, 28, 23, 25 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [246,264,273,302,305,352,357]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 13, 18, 20, 6, 9, 4, 7, 11, 5, 10, 8, 25, 1, 22, 27, 21, 23, 2, 19, 3, 16, 
14, 17, 28, 12, 26, 15, 24 ],
\[ 8, 23, 10, 4, 13, 25, 21, 26, 15, 16, 7, 12, 3, 28, 11, 1, 14, 24, 9, 19, 27,
17, 22, 2, 6, 5, 20, 18 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [291,310,335]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 1, 19, 26, 4, 15, 20, 9, 18, 7, 17, 11, 28, 25, 21, 5, 24, 10, 8, 2, 6, 14, 
27, 23, 16, 13, 3, 22, 12 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [231,257,332,390,399]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 17, 10, 8, 4, 5, 6, 18, 3, 9, 2, 11, 25, 24, 26, 28, 16, 1, 7, 22, 20, 21, 
19, 27, 13, 12, 14, 23, 15 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [231,295,332]>,
<PermutationGroup<28 |  
\[ 10, 18, 5, 4, 8, 6, 15, 16, 20, 13, 9, 12, 26, 22, 19, 3, 23, 14, 27, 21, 11,
2, 24, 28, 25, 1, 7, 17 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 11, 18, 15, 4, 7, 25, 5, 27, 26, 21, 1, 12, 20, 22, 3, 19, 24, 2, 16, 13, 10,
14, 23, 17, 6, 9, 8, 28 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [232,335,337,379,402]>,
<PermutationGroup<28 |  
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 24, 26, 3, 11, 16, 20, 17, 8, 25, 13, 6, 21, 22, 27, 1, 5, 14, 2, 18, 4, 12, 
28, 15, 23, 9, 19, 7, 10 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [251,288,297,308,328,342,368]>,
<PermutationGroup<28 |  
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 25, 12, 10, 24, 19, 23, 15, 7, 11, 2, 17, 3, 27, 13, 21, 26, 18, 9, 4, 28, 8,
14, 6, 5, 20, 16, 22, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 15, 14, 27, 3, 2, 6, 20, 28, 24, 13, 4, 22, 9, 11, 25, 26, 19, 5, 10, 8, 1, 
17, 23, 12, 7, 16, 18, 21 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [274,310,335]>,
<PermutationGroup<28 |  
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 5, 18, 11, 4, 28, 10, 7, 22, 9, 2, 26, 3, 27, 19, 1, 16, 17, 6, 20, 25, 24, 
8, 23, 13, 14, 12, 21, 15 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [252,292,295,305,324,357,361]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 5, 20, 3, 11, 13, 16, 12, 22, 6, 9, 7, 28, 18, 8, 27, 15, 19, 4, 25, 
10, 23, 26, 21, 24, 17, 14 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [233,284,353,362,364,370,373,393,394,396,403]>,
<PermutationGroup<28 |  
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 5, 18, 11, 4, 28, 10, 7, 22, 9, 2, 26, 3, 27, 19, 1, 16, 17, 6, 20, 25, 24, 
8, 23, 13, 14, 12, 21, 15 ],
\[ 2, 1, 27, 4, 10, 28, 7, 8, 23, 5, 13, 21, 11, 14, 18, 16, 17, 15, 25, 20, 12,
22, 9, 26, 19, 24, 3, 6 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ]
        /* order = 32 = 2^5 */ >,32,11340,
 [262,280,304,305,320,322,361]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 32 = 2^5 */ >,32,22680,
 [249,254,300,347,378,384,387,389,392,394,395,396,398,401,404]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 19, 16, 20, 8, 11, 28, 5, 25, 10, 6, 21, 14, 13, 26, 3, 17, 24, 2, 4, 12,
22, 1, 18, 9, 15, 27, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ]
        /* order = 32 = 2^5 */ >,32,22680,
 [300,314,343,372,380,381,385,386,387,391,393,397,398,401,403]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 7, 5, 6, 4, 22, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 21, 
8, 9, 24, 19, 26, 27, 28 ],
\[ 1, 5, 3, 7, 2, 15, 4, 9, 8, 10, 24, 27, 13, 20, 6, 17, 16, 18, 25, 14, 21, 
23, 22, 11, 19, 26, 12, 28 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 48 = 2^4 * 3 */ >,48,1260,
 [164,249,406,407,408]>,
<PermutationGroup<28 |  
\[ 1, 16, 6, 15, 7, 24, 10, 11, 26, 5, 13, 4, 8, 2, 12, 14, 23, 22, 9, 28, 18, 
21, 27, 3, 20, 19, 17, 25 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ],
\[ 2, 1, 28, 4, 5, 27, 7, 8, 25, 10, 11, 18, 13, 16, 21, 14, 20, 12, 23, 17, 15,
22, 19, 26, 9, 24, 6, 3 ],
\[ 16, 14, 19, 22, 5, 25, 7, 8, 27, 10, 11, 18, 13, 2, 15, 1, 24, 12, 3, 26, 21,
4, 28, 17, 6, 20, 9, 23 ]
        /* order = 48 = 2^4 * 3 */ >,48,1260,
 [166,170,225]>,
<PermutationGroup<28 |  
\[ 23, 19, 13, 4, 14, 20, 16, 28, 18, 22, 11, 24, 3, 5, 25, 7, 17, 9, 2, 6, 26, 
10, 1, 12, 15, 21, 27, 8 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,1260,
 [163,225,414]>,
<PermutationGroup<28 |  
\[ 22, 2, 20, 4, 25, 6, 23, 11, 9, 24, 8, 16, 13, 15, 14, 12, 28, 18, 26, 3, 21,
1, 7, 10, 5, 19, 27, 17 ],
\[ 12, 13, 26, 4, 15, 21, 7, 17, 9, 10, 28, 1, 2, 25, 5, 22, 8, 18, 20, 19, 6, 
16, 23, 24, 14, 3, 27, 11 ],
\[ 1, 11, 18, 20, 24, 2, 14, 8, 9, 10, 6, 12, 21, 25, 5, 16, 17, 26, 4, 19, 28, 
22, 23, 15, 7, 3, 27, 13 ],
\[ 1, 8, 3, 18, 23, 11, 14, 2, 9, 25, 6, 12, 28, 7, 24, 16, 21, 4, 19, 26, 17, 
22, 5, 15, 10, 20, 27, 13 ],
\[ 1, 6, 19, 4, 15, 2, 10, 11, 9, 7, 8, 12, 21, 25, 5, 16, 28, 18, 3, 26, 13, 
22, 24, 23, 14, 20, 27, 17 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [173,336,414,428]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ],
\[ 23, 19, 28, 11, 7, 6, 5, 13, 26, 22, 4, 15, 8, 16, 12, 14, 17, 21, 2, 20, 18,
10, 1, 25, 24, 9, 27, 3 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [172,340,406,412,414]>,
<PermutationGroup<28 |  
\[ 1, 11, 10, 19, 24, 22, 17, 2, 12, 21, 8, 15, 14, 16, 9, 13, 18, 7, 26, 25, 3,
27, 5, 23, 28, 4, 6, 20 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 1, 3, 2, 22, 13, 26, 8, 7, 17, 18, 12, 11, 5, 14, 21, 23, 9, 10, 19, 20, 15, 
4, 16, 24, 25, 6, 27, 28 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [165,169,170,187,251]>,
<PermutationGroup<28 |  
\[ 26, 27, 1, 4, 12, 24, 7, 8, 9, 13, 5, 15, 18, 25, 11, 17, 16, 21, 14, 19, 10,
22, 23, 2, 20, 28, 6, 3 ],
\[ 12, 5, 3, 4, 21, 15, 7, 23, 16, 10, 24, 27, 6, 14, 13, 22, 8, 18, 19, 20, 2, 
9, 17, 28, 25, 26, 1, 11 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 12, 21, 5, 4, 3, 13, 7, 22, 9, 27, 28, 1, 6, 14, 26, 17, 16, 24, 19, 20, 2, 
8, 23, 18, 25, 15, 10, 11 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [181,252,414]>,
<PermutationGroup<28 |  
\[ 1, 2, 20, 4, 5, 6, 10, 11, 9, 7, 8, 12, 13, 14, 15, 16, 28, 18, 26, 3, 21, 
22, 24, 23, 25, 19, 27, 17 ],
\[ 16, 13, 26, 4, 14, 21, 24, 17, 9, 23, 28, 22, 2, 5, 25, 1, 8, 18, 20, 19, 6, 
12, 10, 7, 15, 3, 27, 11 ],
\[ 1, 11, 18, 20, 24, 2, 14, 8, 9, 10, 6, 12, 21, 25, 5, 16, 17, 26, 4, 19, 28, 
22, 23, 15, 7, 3, 27, 13 ],
\[ 1, 8, 3, 18, 23, 11, 14, 2, 9, 25, 6, 12, 28, 7, 24, 16, 21, 4, 19, 26, 17, 
22, 5, 15, 10, 20, 27, 13 ],
\[ 1, 6, 19, 4, 15, 2, 10, 11, 9, 7, 8, 12, 21, 25, 5, 16, 28, 18, 3, 26, 13, 
22, 24, 23, 14, 20, 27, 17 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [174,357,408,413,414]>,
<PermutationGroup<28 |  
\[ 20, 10, 5, 21, 12, 23, 4, 17, 6, 27, 11, 3, 24, 1, 16, 19, 28, 13, 15, 14, 7,
26, 9, 18, 22, 25, 2, 8 ],
\[ 2, 21, 3, 27, 4, 9, 7, 19, 22, 10, 26, 1, 25, 5, 6, 18, 23, 13, 11, 20, 12, 
15, 28, 17, 16, 8, 14, 24 ],
\[ 1, 2, 7, 5, 14, 17, 10, 6, 23, 20, 22, 12, 8, 27, 24, 11, 13, 26, 9, 3, 21, 
28, 25, 18, 19, 15, 4, 16 ],
\[ 1, 2, 10, 14, 27, 13, 20, 17, 25, 3, 28, 12, 6, 4, 18, 22, 8, 15, 23, 7, 21, 
16, 19, 26, 9, 24, 5, 11 ],
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [170,248]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 20, 16, 11, 28, 3, 25, 27, 6, 21, 14, 13, 15, 5, 22, 18, 2, 4, 12,
17, 1, 24, 9, 26, 10, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [168,312,414,429]>,
<PermutationGroup<28 |  
\[ 10, 19, 13, 6, 15, 11, 3, 28, 7, 17, 20, 18, 12, 8, 16, 24, 1, 21, 2, 4, 14, 
27, 22, 5, 26, 9, 23, 25 ],
\[ 22, 2, 12, 11, 8, 20, 15, 25, 21, 27, 4, 5, 28, 24, 18, 3, 1, 14, 19, 6, 9, 
17, 10, 26, 16, 7, 23, 13 ],
\[ 17, 2, 5, 4, 25, 6, 18, 16, 9, 23, 11, 8, 13, 26, 14, 12, 22, 24, 19, 20, 21,
1, 27, 7, 3, 15, 10, 28 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [175,246,414]>,
<PermutationGroup<28 |  
\[ 23, 19, 28, 11, 7, 6, 5, 13, 26, 22, 4, 15, 8, 16, 12, 14, 17, 21, 2, 20, 18,
10, 1, 25, 24, 9, 27, 3 ],
\[ 1, 2, 8, 11, 16, 20, 13, 3, 25, 17, 4, 21, 7, 28, 24, 5, 10, 26, 19, 6, 12, 
27, 23, 15, 9, 18, 22, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [167,303,413,414]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 23, 19, 13, 4, 14, 20, 16, 28, 18, 22, 11, 24, 3, 5, 25, 7, 17, 9, 2, 6, 26, 
10, 1, 12, 15, 21, 27, 8 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [176,316,412,414]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [178,224,414,415]>,
<PermutationGroup<28 |  
\[ 23, 19, 7, 20, 28, 4, 16, 14, 26, 27, 6, 15, 3, 5, 21, 13, 10, 12, 2, 11, 18,
17, 1, 9, 24, 25, 22, 8 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [183,352,414]>,
<PermutationGroup<28 |  
\[ 3, 28, 24, 4, 11, 1, 7, 8, 16, 5, 13, 21, 10, 19, 12, 23, 9, 15, 20, 25, 18, 
22, 17, 6, 14, 27, 2, 26 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 12, 5, 3, 4, 21, 15, 7, 23, 16, 10, 24, 27, 6, 14, 13, 22, 8, 18, 19, 20, 2, 
9, 17, 28, 25, 26, 1, 11 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [182,324,414]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [162,262,408,412,415]>,
<PermutationGroup<28 |  
\[ 22, 19, 16, 20, 9, 11, 7, 5, 3, 17, 6, 25, 26, 14, 13, 21, 1, 24, 2, 4, 8, 
27, 10, 28, 12, 15, 23, 18 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [161,253,414,426]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 16, 7, 18, 27, 11, 24, 3, 5, 21, 28, 10, 12, 2, 6, 26,
17, 1, 9, 15, 25, 22, 8 ],
\[ 23, 19, 3, 11, 5, 20, 7, 8, 9, 22, 4, 12, 13, 14, 15, 16, 27, 18, 2, 6, 21, 
10, 1, 24, 25, 26, 17, 28 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [177,372,407,412,413]>,
<PermutationGroup<28 |  
\[ 12, 13, 19, 4, 15, 21, 10, 28, 9, 7, 17, 1, 2, 25, 5, 22, 11, 18, 3, 26, 6, 
16, 24, 23, 14, 20, 27, 8 ],
\[ 22, 2, 3, 4, 25, 6, 24, 8, 9, 23, 11, 16, 13, 15, 14, 12, 17, 18, 19, 20, 21,
1, 10, 7, 5, 26, 27, 28 ],
\[ 1, 11, 18, 20, 24, 2, 14, 8, 9, 10, 6, 12, 21, 25, 5, 16, 17, 26, 4, 19, 28, 
22, 23, 15, 7, 3, 27, 13 ],
\[ 1, 8, 3, 18, 23, 11, 14, 2, 9, 25, 6, 12, 28, 7, 24, 16, 21, 4, 19, 26, 17, 
22, 5, 15, 10, 20, 27, 13 ],
\[ 1, 6, 19, 4, 15, 2, 10, 11, 9, 7, 8, 12, 21, 25, 5, 16, 28, 18, 3, 26, 13, 
22, 24, 23, 14, 20, 27, 17 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [171,250,414,425]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [180,284,406,413,415]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 3, 11, 5, 20, 7, 8, 9, 22, 4, 12, 13, 14, 15, 16, 27, 18, 2, 6, 21, 
10, 1, 24, 25, 26, 17, 28 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,3780,
 [179,228,407,414,415]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,5040,
 [254,416,417,421,434,440,453,456]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,5040,
 [300,419,420,424,434,435,445,477]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 48 = 2^4 * 3 */ >,48,5040,
 [185,249,418,422,423]>,
<PermutationGroup<28 |  
\[ 22, 2, 3, 4, 25, 6, 24, 8, 9, 23, 11, 16, 13, 15, 14, 12, 17, 18, 19, 20, 21,
1, 10, 7, 5, 26, 27, 28 ],
\[ 12, 13, 26, 4, 15, 21, 7, 17, 9, 10, 28, 1, 2, 25, 5, 22, 8, 18, 20, 19, 6, 
16, 23, 24, 14, 3, 27, 11 ],
\[ 1, 11, 18, 20, 24, 2, 14, 8, 9, 10, 6, 12, 21, 25, 5, 16, 17, 26, 4, 19, 28, 
22, 23, 15, 7, 3, 27, 13 ],
\[ 1, 8, 3, 18, 23, 11, 14, 2, 9, 25, 6, 12, 28, 7, 24, 16, 21, 4, 19, 26, 17, 
22, 5, 15, 10, 20, 27, 13 ],
\[ 1, 6, 19, 4, 15, 2, 10, 11, 9, 7, 8, 12, 21, 25, 5, 16, 28, 18, 3, 26, 13, 
22, 24, 23, 14, 20, 27, 17 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [186,403,413,425,428]>,
<PermutationGroup<28 |  
\[ 1, 5, 3, 4, 2, 15, 7, 23, 22, 10, 24, 27, 13, 14, 6, 16, 17, 18, 19, 20, 21, 
9, 8, 11, 25, 26, 12, 28 ],
\[ 1, 27, 3, 7, 12, 6, 4, 22, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 21,
8, 9, 24, 17, 28, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [174,378,408,426,429]>,
<PermutationGroup<28 |  
\[ 17, 2, 5, 20, 25, 11, 13, 16, 8, 22, 6, 9, 18, 28, 7, 12, 23, 15, 19, 4, 3, 
10, 27, 14, 21, 24, 1, 26 ],
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [172,391,412,426,428]>,
<PermutationGroup<28 |  
\[ 26, 22, 16, 4, 3, 6, 27, 5, 11, 1, 21, 12, 10, 18, 7, 8, 28, 2, 15, 9, 20, 
14, 17, 23, 25, 13, 19, 24 ],
\[ 5, 10, 14, 12, 22, 4, 21, 2, 23, 8, 17, 6, 16, 26, 11, 18, 15, 13, 9, 24, 28,
1, 19, 27, 25, 3, 20, 7 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [189,232,427]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 5, 3, 7, 2, 15, 4, 9, 8, 10, 24, 27, 13, 20, 6, 17, 16, 18, 25, 14, 21, 
23, 22, 11, 19, 26, 12, 28 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [186,396,406,425,429]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 10, 27, 12, 4, 21, 6, 13, 25, 5, 23, 11, 8, 14, 28, 18, 9, 2, 24, 17, 20, 16,
1, 22, 26, 3, 15, 19, 7 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [179,229,411]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 13, 3, 25, 17, 4, 21, 7, 28, 24, 5, 10, 26, 19, 6, 12, 
27, 23, 15, 9, 18, 22, 14 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [168,393,413,426,429]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 7, 5, 6, 4, 22, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 21, 
8, 9, 24, 19, 26, 27, 28 ],
\[ 1, 12, 3, 4, 27, 15, 7, 23, 22, 10, 24, 2, 18, 14, 6, 25, 19, 13, 17, 20, 21,
9, 8, 11, 16, 28, 5, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [186,387,407,428,429]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [177,386,412,425,429]>,
<PermutationGroup<28 |  
\[ 1, 12, 3, 4, 27, 15, 7, 23, 22, 10, 24, 2, 18, 14, 6, 25, 19, 13, 17, 20, 21,
9, 8, 11, 16, 28, 5, 26 ],
\[ 1, 27, 3, 7, 12, 6, 4, 22, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 21,
8, 9, 24, 17, 28, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [173,394,406,426,428]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [179,233,415,425,426]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 27, 3, 7, 12, 6, 4, 22, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 21,
8, 9, 24, 17, 28, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [171,300,407,425,426]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 7, 18, 2, 4, 10, 11, 21, 19, 1, 13, 20, 27, 16, 9, 12, 22, 15, 8, 26, 6, 23, 
28, 14, 25, 17, 3, 24, 5 ],
\[ 22, 27, 16, 4, 3, 6, 26, 5, 25, 1, 11, 9, 15, 18, 28, 8, 2, 7, 17, 20, 12, 
23, 10, 13, 21, 14, 19, 24 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [189,231,409]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [188,304,412,413,415]>,
<PermutationGroup<28 |  
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 28, 18, 2, 6, 17, 20, 16, 19, 22, 15, 11, 1, 25, 5, 21, 27, 14, 3, 26, 4, 10,
24, 13, 9, 23, 8, 7, 12 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [189,230,410]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [180,353,415,428,429]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 12, 3, 4, 27, 15, 7, 23, 22, 10, 24, 2, 18, 14, 6, 25, 19, 13, 17, 20, 21,
9, 8, 11, 16, 28, 5, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 48 = 2^4 * 3 */ >,48,7560,
 [164,392,408,425,428]>,
<PermutationGroup<28 |  
\[ 18, 15, 8, 4, 5, 6, 17, 3, 21, 28, 20, 25, 22, 27, 2, 16, 7, 1, 24, 11, 9, 
13, 26, 19, 12, 23, 14, 10 ],
\[ 15, 18, 8, 4, 5, 6, 17, 3, 12, 28, 20, 9, 22, 27, 1, 16, 7, 2, 26, 11, 25, 
13, 24, 23, 21, 19, 14, 10 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [184,351,437,464,465]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [401,448,456,459,461,462,476,477]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 26, 24, 6, 7, 20, 3, 8, 22, 15, 17, 16, 25, 14, 5, 23, 10, 11, 19, 12, 13, 9,
4, 21, 2, 18, 1, 27, 28 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [392,419,442,444,453,462,472,479]>,
<PermutationGroup<28 |  
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 5, 10, 14, 12, 22, 4, 21, 2, 23, 8, 17, 6, 16, 26, 11, 18, 15, 13, 9, 24, 28,
1, 19, 27, 25, 3, 20, 7 ],
\[ 19, 18, 9, 12, 20, 25, 1, 21, 8, 27, 5, 4, 7, 22, 10, 11, 28, 14, 13, 16, 3, 
2, 17, 23, 6, 15, 26, 24 ],
\[ 10, 28, 11, 25, 9, 12, 27, 20, 16, 13, 8, 6, 26, 23, 7, 21, 22, 17, 15, 3, 5,
24, 2, 18, 4, 1, 19, 14 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [189,247,427]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [384,416,433,435,442,461,466,471]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [378,424,436,440,451,461,473,479]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 7, 14, 6, 8, 22, 21, 16, 17, 19, 20, 13, 9, 11, 10, 25, 18, 5, 23, 
4, 15, 26, 12, 24, 28, 27 ],
\[ 2, 28, 3, 4, 25, 6, 22, 8, 21, 17, 16, 20, 19, 13, 23, 12, 18, 14, 10, 5, 9, 
7, 15, 26, 11, 27, 1, 24 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [395,417,436,443,445,462,466,469]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 7, 14, 6, 8, 22, 21, 16, 17, 19, 20, 13, 9, 11, 10, 25, 18, 5, 23, 
4, 15, 26, 12, 24, 28, 27 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [396,416,419,443,447,448,470,473]>,
<PermutationGroup<28 |  
\[ 17, 2, 5, 4, 25, 6, 28, 16, 8, 22, 11, 9, 26, 13, 14, 12, 23, 24, 19, 20, 3, 
10, 27, 7, 21, 15, 1, 18 ],
\[ 1, 19, 15, 4, 26, 20, 9, 24, 7, 22, 11, 28, 25, 21, 3, 18, 27, 16, 2, 6, 14, 
10, 23, 8, 13, 5, 17, 12 ],
\[ 26, 9, 21, 22, 1, 16, 19, 2, 8, 4, 11, 6, 23, 15, 27, 12, 3, 20, 24, 28, 17, 
10, 25, 7, 13, 5, 14, 18 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [184,381,441,454,474]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 14, 3, 12, 22, 11, 9, 28, 7, 26, 5, 27, 24, 1, 20, 25, 
10, 2, 18, 21, 15, 17, 13 ],
\[ 15, 18, 8, 4, 5, 6, 17, 3, 12, 28, 20, 9, 22, 27, 1, 16, 7, 2, 26, 11, 25, 
13, 24, 23, 21, 19, 14, 10 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [192,315,437,450,452]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 26, 24, 6, 7, 20, 3, 8, 22, 15, 17, 16, 25, 14, 5, 23, 10, 11, 19, 12, 13, 9,
4, 21, 2, 18, 1, 27, 28 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [404,440,444,445,446,448,468,471]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 26, 24, 6, 7, 20, 3, 8, 22, 15, 17, 16, 25, 14, 5, 23, 10, 11, 19, 12, 13, 9,
4, 21, 2, 18, 1, 27, 28 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [398,434,436,442,446,457,459,470]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 2, 28, 3, 4, 25, 6, 22, 8, 21, 17, 16, 20, 19, 13, 23, 12, 18, 14, 10, 5, 9, 
7, 15, 26, 11, 27, 1, 24 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [249,420,421,447,459,466,468,479]>,
<PermutationGroup<28 |  
\[ 16, 23, 19, 4, 14, 21, 13, 28, 9, 24, 15, 26, 7, 5, 11, 1, 25, 18, 3, 22, 6, 
20, 2, 10, 17, 12, 27, 8 ],
\[ 22, 24, 3, 4, 25, 6, 2, 8, 9, 23, 5, 20, 10, 15, 17, 12, 14, 18, 19, 16, 21, 
26, 13, 7, 11, 1, 27, 28 ],
\[ 12, 5, 3, 4, 11, 10, 21, 14, 26, 8, 24, 16, 23, 6, 13, 22, 15, 18, 19, 9, 25,
1, 17, 2, 28, 27, 20, 7 ],
\[ 27, 21, 3, 4, 7, 23, 24, 15, 1, 13, 28, 26, 14, 17, 6, 9, 10, 18, 19, 12, 11,
20, 8, 25, 5, 22, 16, 2 ],
\[ 16, 11, 3, 4, 24, 8, 25, 6, 27, 14, 2, 22, 17, 10, 23, 1, 13, 18, 19, 26, 28,
12, 15, 5, 7, 20, 9, 21 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [188,390,411]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [191,347,423,467,478]>,
<PermutationGroup<28 |  
\[ 24, 28, 3, 7, 19, 6, 8, 22, 21, 20, 14, 17, 25, 10, 9, 12, 18, 16, 13, 11, 
23, 4, 15, 1, 5, 27, 26, 2 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [190,396,422,467,475]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 4, 5, 6, 7, 8, 25, 10, 11, 21, 13, 14, 18, 16, 17, 15, 23, 20, 12, 
22, 19, 26, 9, 24, 27, 28 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [190,325,449,450,464]>,
<PermutationGroup<28 |  
\[ 17, 2, 5, 4, 25, 6, 28, 16, 8, 22, 11, 9, 26, 13, 14, 12, 23, 24, 19, 20, 3, 
10, 27, 7, 21, 15, 1, 18 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 26, 9, 21, 22, 1, 16, 19, 2, 8, 4, 11, 6, 23, 15, 27, 12, 3, 20, 24, 28, 17, 
10, 25, 7, 13, 5, 14, 18 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [191,319,438,463,474]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ],
\[ 24, 28, 6, 7, 18, 3, 4, 22, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15,
8, 23, 1, 16, 27, 26, 2 ],
\[ 26, 24, 6, 7, 20, 3, 8, 22, 15, 17, 16, 25, 14, 5, 23, 10, 11, 19, 12, 13, 9,
4, 21, 2, 18, 1, 27, 28 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [387,420,456,457,469,471,472,473]>,
<PermutationGroup<28 |  
\[ 12, 21, 7, 27, 14, 16, 3, 11, 25, 20, 8, 1, 22, 5, 18, 6, 28, 15, 19, 10, 2, 
13, 23, 24, 9, 26, 4, 17 ],
\[ 14, 5, 7, 21, 2, 6, 3, 23, 9, 20, 24, 27, 16, 1, 15, 13, 26, 25, 28, 10, 4, 
22, 8, 11, 18, 17, 12, 19 ],
\[ 27, 4, 21, 7, 3, 6, 2, 23, 17, 1, 19, 14, 16, 20, 8, 22, 26, 28, 25, 12, 5, 
13, 15, 18, 11, 9, 10, 24 ],
\[ 21, 12, 10, 4, 5, 16, 20, 28, 18, 3, 17, 2, 22, 14, 25, 6, 11, 9, 24, 7, 1, 
13, 26, 19, 15, 23, 27, 8 ],
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [195,339,449,452,465]>,
<PermutationGroup<28 |  
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 26, 9, 21, 22, 1, 16, 19, 2, 8, 4, 11, 6, 23, 15, 27, 12, 3, 20, 24, 28, 17, 
10, 25, 7, 13, 5, 14, 18 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [192,392,455,460,474]>,
<PermutationGroup<28 |  
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 8, 21, 26, 23, 27, 18, 11, 15, 3, 2, 9, 16, 13, 12, 14, 7, 17, 4, 28, 10, 
6, 24, 5, 20, 19, 22, 25 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [193,226,438,441,455]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [193,254,423,458,475]>,
<PermutationGroup<28 |  
\[ 1, 28, 3, 4, 5, 6, 7, 8, 20, 15, 21, 12, 13, 23, 10, 16, 17, 18, 19, 9, 11, 
22, 14, 24, 25, 27, 26, 2 ],
\[ 16, 21, 3, 4, 24, 8, 25, 6, 26, 23, 28, 22, 17, 15, 14, 1, 13, 18, 19, 27, 2,
12, 10, 5, 7, 9, 20, 11 ],
\[ 22, 1, 27, 4, 26, 17, 19, 11, 24, 9, 13, 16, 8, 18, 14, 21, 28, 15, 25, 3, 
12, 2, 5, 10, 7, 23, 20, 6 ],
\[ 6, 2, 18, 4, 24, 1, 7, 16, 14, 27, 11, 13, 12, 9, 26, 8, 22, 3, 19, 23, 21, 
17, 20, 5, 25, 15, 10, 28 ],
\[ 1, 28, 5, 4, 3, 6, 7, 16, 20, 26, 21, 12, 13, 23, 27, 8, 22, 24, 19, 9, 11, 
17, 14, 18, 25, 10, 15, 2 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [195,389,454,455,463]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 13, 27, 21, 4, 12, 6, 7, 9, 8, 26, 5, 11, 28, 17, 15, 25, 19, 1, 14, 16, 3, 
23, 22, 2, 20, 18, 24, 10 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [389,435,451,453,468,469,470,476]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 17, 25, 9, 22, 28, 23, 4, 8, 21, 2, 26, 1, 27, 5, 6, 18, 12, 24, 11, 13, 3, 
7, 15, 16, 10, 19, 20, 14 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [194,347,410,484]>,
<PermutationGroup<28 |  
\[ 16, 23, 19, 4, 14, 21, 13, 28, 9, 24, 15, 26, 7, 5, 11, 1, 25, 18, 3, 22, 6, 
20, 2, 10, 17, 12, 27, 8 ],
\[ 13, 12, 19, 4, 26, 21, 16, 28, 6, 11, 22, 14, 25, 2, 24, 17, 7, 3, 18, 15, 9,
10, 5, 20, 1, 23, 8, 27 ],
\[ 12, 5, 3, 4, 11, 10, 21, 14, 26, 8, 24, 16, 23, 6, 13, 22, 15, 18, 19, 9, 25,
1, 17, 2, 28, 27, 20, 7 ],
\[ 27, 21, 3, 4, 7, 23, 24, 15, 1, 13, 28, 26, 14, 17, 6, 9, 10, 18, 19, 12, 11,
20, 8, 25, 5, 22, 16, 2 ],
\[ 16, 11, 3, 4, 24, 8, 25, 6, 27, 14, 2, 22, 17, 10, 23, 1, 13, 18, 19, 26, 28,
12, 15, 5, 7, 20, 9, 21 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [194,390,409]>,
<PermutationGroup<28 |  
\[ 24, 28, 3, 7, 19, 6, 8, 22, 21, 20, 14, 17, 25, 10, 9, 12, 18, 16, 13, 11, 
23, 4, 15, 1, 5, 27, 26, 2 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [195,395,418,458,467]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [347,421,433,443,444,451,457,477]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 8, 2, 3, 19, 24, 16, 28, 1, 17, 12, 11, 10, 27, 22, 20, 6, 9, 18, 4, 15, 25, 
14, 26, 5, 21, 23, 13, 7 ],
\[ 26, 9, 3, 12, 18, 15, 1, 28, 17, 19, 14, 27, 10, 22, 25, 21, 2, 24, 13, 16, 
20, 11, 8, 5, 6, 7, 4, 23 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [191,274,437,439,449]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 22, 18, 6, 8, 7, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15, 
4, 23, 24, 16, 28, 2, 26 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [394,417,424,433,446,447,472,476]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 8, 15, 6, 22, 4, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
7, 16, 1, 14, 26, 28, 27 ],
\[ 11, 2, 17, 23, 6, 15, 22, 13, 3, 27, 14, 19, 16, 1, 5, 8, 9, 24, 28, 10, 4, 
26, 21, 25, 18, 7, 20, 12 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [185,263,439,450,465]>,
<PermutationGroup<28 |  
\[ 16, 2, 26, 12, 13, 6, 11, 10, 27, 8, 7, 4, 5, 14, 21, 1, 28, 22, 20, 19, 15, 
18, 24, 23, 25, 3, 9, 17 ],
\[ 5, 10, 14, 12, 22, 4, 21, 2, 23, 8, 17, 6, 16, 26, 11, 18, 15, 13, 9, 24, 28,
1, 19, 27, 25, 3, 20, 7 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [194,379,427]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 22, 18, 6, 8, 7, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15, 
4, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [192,394,422,458,478]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 8, 21, 26, 23, 27, 18, 11, 15, 3, 2, 9, 16, 13, 12, 14, 7, 17, 4, 28, 10, 
6, 24, 5, 20, 19, 22, 25 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [193,227,439,452,464]>,
<PermutationGroup<28 |  
\[ 27, 19, 26, 4, 13, 20, 12, 18, 24, 10, 11, 7, 5, 25, 21, 28, 23, 8, 2, 6, 15,
22, 17, 9, 14, 3, 1, 16 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 26, 9, 21, 22, 1, 16, 19, 2, 8, 4, 11, 6, 23, 15, 27, 12, 3, 20, 24, 28, 17, 
10, 25, 7, 13, 5, 14, 18 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [190,403,441,460,463]>,
<PermutationGroup<28 |  
\[ 21, 2, 3, 14, 19, 10, 5, 4, 17, 26, 23, 6, 24, 25, 22, 18, 9, 16, 28, 15, 13,
27, 11, 1, 8, 12, 20, 7 ],
\[ 16, 2, 17, 18, 12, 7, 28, 1, 3, 19, 14, 27, 11, 13, 20, 8, 9, 24, 22, 26, 25,
10, 21, 4, 23, 15, 5, 6 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ],
\[ 13, 2, 3, 25, 20, 12, 15, 8, 9, 26, 16, 6, 1, 14, 7, 11, 17, 23, 27, 5, 21, 
28, 18, 24, 4, 10, 19, 22 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [185,336,438,454,460]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 48 = 2^4 * 3 */ >,48,15120,
 [184,384,418,475,478]>,
<PermutationGroup<28 |  
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 9, 24, 15, 12, 19, 6, 8, 27, 26, 20, 13, 4, 21, 17, 16, 7, 18, 28, 3, 1, 10, 
23, 14, 22, 25, 11, 5, 2 ],
\[ 26, 22, 16, 4, 3, 6, 27, 5, 11, 1, 21, 12, 10, 18, 7, 8, 28, 2, 15, 9, 20, 
14, 17, 23, 25, 13, 19, 24 ],
\[ 18, 3, 10, 6, 13, 12, 23, 26, 7, 14, 27, 4, 22, 8, 24, 1, 20, 5, 28, 15, 19, 
16, 21, 11, 25, 2, 17, 9 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 48 = 2^4 * 3 */ >,48,30240,
 [390,432,482,485]>,
<PermutationGroup<28 |  
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 1, 2, 3, 7, 5, 6, 4, 22, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 21, 
8, 9, 24, 19, 26, 27, 28 ],
\[ 28, 11, 3, 9, 10, 15, 23, 7, 22, 27, 18, 13, 24, 19, 21, 20, 14, 2, 17, 25, 
6, 4, 8, 12, 16, 1, 5, 26 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 48 = 2^4 * 3 */ >,48,30240,
 [190,387,431,480,483]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 8, 21, 26, 23, 27, 18, 11, 15, 3, 2, 9, 16, 13, 12, 14, 7, 17, 4, 28, 10, 
6, 24, 5, 20, 19, 22, 25 ],
\[ 28, 2, 3, 13, 22, 16, 8, 7, 9, 12, 18, 10, 4, 24, 21, 6, 17, 11, 27, 25, 15, 
5, 26, 14, 20, 23, 19, 1 ],
\[ 20, 17, 9, 5, 4, 26, 8, 7, 3, 10, 11, 12, 22, 19, 21, 23, 2, 18, 14, 1, 15, 
13, 16, 27, 28, 6, 24, 25 ]
        /* order = 48 = 2^4 * 3 */ >,48,30240,
 [193,301,486,487,488]>,
<PermutationGroup<28 |  
\[ 1, 7, 8, 16, 6, 5, 2, 3, 21, 10, 12, 11, 26, 27, 17, 4, 15, 18, 24, 25, 9, 
23, 22, 19, 20, 13, 14, 28 ],
\[ 23, 22, 4, 19, 27, 7, 20, 25, 13, 11, 12, 10, 24, 2, 28, 15, 5, 18, 3, 6, 1, 
14, 21, 9, 26, 8, 17, 16 ],
\[ 20, 23, 16, 8, 21, 17, 4, 22, 6, 10, 11, 12, 15, 27, 5, 2, 26, 18, 24, 28, 
13, 7, 3, 14, 1, 9, 19, 25 ],
\[ 14, 26, 6, 5, 22, 2, 21, 15, 23, 10, 11, 12, 4, 28, 7, 9, 16, 18, 1, 24, 8, 
13, 17, 25, 27, 3, 20, 19 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,30240,
 [191,390,430]>,
<PermutationGroup<28 |  
\[ 1, 21, 15, 26, 23, 22, 9, 17, 7, 18, 11, 12, 16, 24, 3, 13, 8, 10, 27, 25, 2,
6, 5, 14, 20, 4, 19, 28 ],
\[ 23, 22, 4, 19, 27, 7, 20, 25, 13, 11, 12, 10, 24, 2, 28, 15, 5, 18, 3, 6, 1, 
14, 21, 9, 26, 8, 17, 16 ],
\[ 20, 6, 26, 15, 7, 3, 13, 5, 23, 18, 12, 11, 8, 24, 22, 9, 16, 10, 27, 28, 4, 
21, 17, 19, 1, 2, 14, 25 ],
\[ 24, 16, 23, 13, 4, 17, 21, 15, 6, 11, 10, 18, 22, 25, 7, 3, 26, 12, 20, 14, 
8, 5, 2, 28, 19, 9, 1, 27 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ]
        /* order = 48 = 2^4 * 3 */ >,48,30240,
 [191,382,481]>,
<PermutationGroup<28 |  
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 27, 19, 28, 11, 18, 6, 5, 13, 14, 22, 4, 15, 12, 16, 8, 26, 1, 21, 2, 20, 7, 
10, 17, 3, 24, 9, 23, 25 ],
\[ 17, 2, 25, 4, 20, 6, 23, 12, 9, 10, 16, 8, 13, 26, 19, 11, 1, 27, 15, 5, 21, 
28, 7, 24, 3, 14, 18, 22 ],
\[ 27, 2, 3, 4, 20, 6, 1, 8, 16, 10, 9, 12, 15, 14, 19, 11, 23, 17, 13, 21, 5, 
24, 18, 28, 25, 26, 7, 22 ],
\[ 17, 12, 25, 14, 27, 6, 18, 2, 9, 3, 11, 8, 13, 26, 15, 16, 21, 20, 19, 7, 1, 
22, 5, 24, 10, 4, 23, 28 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,3360,
 [87,490,491,492]>,
<PermutationGroup<28 |  
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [196,428,472,483,494]>,
<PermutationGroup<28 |  
\[ 26, 11, 3, 7, 24, 15, 4, 9, 8, 13, 2, 27, 10, 16, 6, 14, 20, 18, 25, 17, 21, 
23, 22, 5, 19, 1, 12, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [203,429,473,480,494]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 7, 14, 6, 8, 22, 21, 16, 17, 19, 20, 13, 9, 11, 10, 25, 18, 5, 23, 
4, 15, 26, 12, 24, 28, 27 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [210,443,467,484,493]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 28, 24, 3, 8, 10, 6, 22, 4, 23, 12, 18, 13, 11, 25, 21, 14, 20, 5, 16, 19, 
15, 7, 9, 27, 17, 1, 2, 26 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [201,433,478,484,493]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 20, 17, 23, 7, 26, 9, 8, 4, 15, 24, 1, 28, 2, 10, 6, 5, 13, 27, 18, 11, 3, 
22, 21, 14, 12, 16, 19, 25 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [198,416,475,493]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [197,419,425,494]>,
<PermutationGroup<28 |  
\[ 26, 12, 3, 4, 27, 15, 7, 23, 22, 13, 2, 24, 18, 17, 6, 25, 19, 10, 14, 16, 
21, 9, 8, 5, 20, 28, 11, 1 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [197,408,479,494]>,
<PermutationGroup<28 |  
\[ 2, 28, 3, 7, 19, 6, 8, 22, 21, 16, 17, 14, 25, 13, 9, 12, 18, 20, 10, 5, 23, 
4, 15, 26, 11, 27, 1, 24 ],
\[ 28, 24, 3, 8, 10, 6, 22, 4, 23, 12, 18, 13, 11, 25, 21, 14, 20, 5, 16, 19, 
15, 7, 9, 27, 17, 1, 2, 26 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [211,422,447,493]>,
<PermutationGroup<28 |  
\[ 26, 12, 3, 7, 27, 15, 4, 9, 8, 13, 2, 24, 18, 16, 6, 19, 25, 10, 20, 17, 21, 
23, 22, 5, 14, 28, 11, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [206,406,447,494]>,
<PermutationGroup<28 |  
\[ 28, 24, 3, 7, 11, 6, 4, 22, 23, 18, 12, 5, 10, 25, 15, 14, 20, 13, 16, 19, 
21, 8, 9, 27, 17, 1, 2, 26 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [202,407,420,431,494]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 22, 18, 6, 8, 7, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15, 
4, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 8, 10, 6, 22, 4, 23, 12, 18, 13, 11, 25, 21, 14, 20, 5, 16, 19, 
15, 7, 9, 27, 17, 1, 2, 26 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [209,417,458,493]>,
<PermutationGroup<28 |  
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 1, 5, 3, 9, 13, 15, 23, 7, 22, 24, 10, 18, 2, 14, 21, 16, 17, 27, 19, 20, 6, 
4, 8, 11, 25, 26, 12, 28 ],
\[ 11, 13, 15, 7, 26, 21, 4, 8, 23, 24, 1, 28, 2, 14, 3, 16, 17, 27, 19, 20, 6, 
22, 9, 10, 25, 5, 18, 12 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [206,424,426,494]>,
<PermutationGroup<28 |  
\[ 2, 28, 3, 4, 25, 6, 22, 8, 21, 17, 16, 20, 19, 13, 23, 12, 18, 14, 10, 5, 9, 
7, 15, 26, 11, 27, 1, 24 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [200,418,466,493]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 14, 16, 9, 22, 26, 23, 4, 8, 21, 24, 1, 28, 2, 11, 6, 13, 5, 27, 12, 10, 3, 
7, 15, 20, 18, 17, 25, 19 ],
\[ 24, 26, 6, 22, 5, 3, 8, 7, 23, 10, 11, 12, 13, 20, 15, 17, 16, 18, 25, 14, 
21, 4, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,5040,
 [208,410,421,423,493]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,10080,
 [489,491,497,499,505,509]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,10080,
 [453,490,496,497,503,508]>,
<PermutationGroup<28 |  
\[ 10, 2, 21, 4, 5, 6, 7, 9, 8, 1, 11, 12, 26, 14, 15, 16, 17, 28, 19, 20, 3, 
23, 22, 24, 25, 13, 27, 18 ],
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,10080,
 [137,490,498,499]>,
<PermutationGroup<28 |  
\[ 24, 13, 21, 4, 16, 6, 23, 9, 3, 14, 20, 25, 17, 1, 22, 5, 26, 19, 28, 11, 8, 
7, 15, 10, 12, 2, 18, 27 ],
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,10080,
 [150,492,496,499]>,
<PermutationGroup<28 |  
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,10080,
 [147,491,496,498]>,
<PermutationGroup<28 |  
\[ 22, 24, 3, 4, 25, 6, 2, 8, 9, 23, 5, 20, 10, 15, 17, 12, 14, 18, 19, 16, 21, 
26, 13, 7, 11, 1, 27, 28 ],
\[ 23, 16, 19, 4, 22, 21, 20, 28, 6, 25, 1, 17, 5, 7, 2, 15, 24, 3, 18, 14, 9, 
13, 11, 12, 26, 10, 8, 27 ],
\[ 12, 5, 3, 4, 11, 10, 21, 14, 26, 8, 24, 16, 23, 6, 13, 22, 15, 18, 19, 9, 25,
1, 17, 2, 28, 27, 20, 7 ],
\[ 27, 21, 3, 4, 7, 23, 24, 15, 1, 13, 28, 26, 14, 17, 6, 9, 10, 18, 19, 12, 11,
20, 8, 25, 5, 22, 16, 2 ],
\[ 16, 11, 3, 4, 24, 8, 25, 6, 27, 14, 2, 22, 17, 10, 23, 1, 13, 18, 19, 26, 28,
12, 15, 5, 7, 20, 9, 21 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,10080,
 [208,409,411,430,432]>,
<PermutationGroup<28 |  
\[ 24, 13, 21, 4, 16, 6, 23, 9, 3, 14, 20, 25, 17, 1, 22, 5, 26, 19, 28, 11, 8, 
7, 15, 10, 12, 2, 18, 27 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,10080,
 [136,492,497,498]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 5, 15, 4, 17, 21, 8, 22, 6, 20, 14, 19, 16, 24, 23, 26, 2, 25, 27, 1, 9, 
7, 3, 11, 28, 13, 12, 18 ]
        /* order = 72 = 2^3 * 3^2 */ >,72,20160,
 [435,489,495,500,501,502,504,506,507]>,
<PermutationGroup<28 |  
\[ 2, 10, 18, 4, 21, 1, 7, 16, 25, 27, 11, 24, 26, 9, 3, 14, 20, 12, 22, 23, 13,
17, 19, 15, 8, 28, 6, 5 ],
\[ 13, 11, 18, 4, 24, 12, 7, 22, 23, 26, 2, 6, 1, 20, 27, 17, 16, 3, 19, 14, 28,
8, 9, 5, 25, 10, 15, 21 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ],
\[ 18, 15, 13, 4, 6, 5, 7, 22, 23, 28, 27, 24, 3, 20, 2, 16, 17, 1, 25, 14, 26, 
8, 9, 12, 19, 21, 11, 10 ],
\[ 5, 10, 12, 4, 1, 18, 7, 22, 9, 2, 26, 3, 24, 14, 28, 16, 17, 6, 25, 20, 27, 
8, 23, 13, 19, 11, 21, 15 ]
        /* order = 80 = 2^4 * 5 */ >,80,2268,
 [9,224]>,
<PermutationGroup<28 |  
\[ 13, 24, 21, 4, 11, 6, 7, 9, 8, 26, 5, 12, 1, 17, 15, 20, 14, 28, 19, 16, 3, 
23, 22, 2, 25, 10, 27, 18 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 2, 15, 22, 13, 6, 8, 9, 7, 1, 10, 18, 26, 14, 21, 16, 17, 28, 19, 20, 3, 
23, 4, 24, 25, 5, 27, 12 ],
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,1120,
 [496,515]>,
<PermutationGroup<28 |  
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ],
\[ 11, 2, 15, 22, 13, 6, 8, 9, 7, 1, 10, 18, 26, 14, 21, 16, 17, 28, 19, 20, 3, 
23, 4, 24, 25, 5, 27, 12 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,3360,
 [499,504,515,517]>,
<PermutationGroup<28 |  
\[ 13, 27, 21, 4, 12, 6, 7, 9, 8, 26, 5, 11, 28, 17, 15, 25, 19, 1, 14, 16, 3, 
23, 22, 2, 20, 18, 24, 10 ],
\[ 18, 14, 8, 4, 11, 6, 15, 3, 21, 28, 12, 5, 1, 27, 7, 20, 24, 26, 2, 25, 9, 
23, 22, 19, 16, 10, 17, 13 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,3360,
 [490,508,514,515]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ],
\[ 11, 2, 15, 22, 13, 6, 8, 9, 7, 1, 10, 18, 26, 14, 21, 16, 17, 28, 19, 20, 3, 
23, 4, 24, 25, 5, 27, 12 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,3360,
 [497,501,503,512,514,515]>,
<PermutationGroup<28 |  
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ],
\[ 11, 2, 15, 22, 13, 6, 8, 9, 7, 1, 10, 18, 26, 14, 21, 16, 17, 28, 19, 20, 3, 
23, 4, 24, 25, 5, 27, 12 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,3360,
 [491,507,515,516]>,
<PermutationGroup<28 |  
\[ 2, 18, 21, 4, 25, 6, 23, 9, 3, 17, 16, 20, 19, 26, 22, 12, 28, 14, 1, 5, 8, 
7, 15, 13, 11, 27, 10, 24 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,3360,
 [181,492,515]>,
<PermutationGroup<28 |  
\[ 16, 8, 23, 28, 19, 6, 7, 25, 27, 2, 11, 5, 4, 14, 18, 9, 12, 24, 17, 13, 3, 
21, 22, 26, 10, 15, 1, 20 ],
\[ 9, 25, 22, 20, 17, 6, 7, 10, 1, 8, 11, 19, 28, 14, 24, 27, 5, 26, 12, 4, 23, 
3, 21, 15, 2, 18, 16, 13 ],
\[ 9, 24, 2, 27, 6, 17, 7, 19, 11, 13, 1, 10, 12, 18, 25, 20, 5, 26, 28, 23, 4, 
15, 16, 3, 22, 14, 21, 8 ],
\[ 28, 5, 1, 2, 4, 19, 7, 23, 22, 18, 27, 6, 9, 15, 24, 11, 25, 21, 12, 17, 10, 
13, 26, 14, 20, 8, 16, 3 ],
\[ 17, 23, 20, 8, 26, 14, 7, 22, 5, 3, 6, 24, 2, 11, 27, 12, 18, 1, 15, 10, 28, 
4, 13, 16, 21, 9, 19, 25 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,3360,
 [189,513]>,
<PermutationGroup<28 |  
\[ 27, 13, 21, 4, 16, 6, 23, 9, 3, 19, 25, 20, 17, 28, 22, 5, 26, 14, 1, 12, 8, 
7, 15, 18, 11, 2, 10, 24 ],
\[ 18, 14, 8, 4, 11, 6, 15, 3, 21, 28, 12, 5, 1, 27, 7, 20, 24, 26, 2, 25, 9, 
23, 22, 19, 16, 10, 17, 13 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,3360,
 [182,498,515]>,
<PermutationGroup<28 |  
\[ 10, 19, 8, 4, 12, 6, 15, 3, 21, 1, 11, 5, 28, 24, 7, 25, 27, 26, 2, 20, 9, 
23, 22, 14, 16, 18, 17, 13 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ],
\[ 11, 2, 15, 22, 13, 6, 8, 9, 7, 1, 10, 18, 26, 14, 21, 16, 17, 28, 19, 20, 3, 
23, 4, 24, 25, 5, 27, 12 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,6720,
 [502,505,506,510,512,516,517]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ],
\[ 10, 17, 8, 3, 26, 6, 23, 4, 22, 11, 1, 28, 5, 20, 9, 2, 16, 12, 25, 24, 7, 
15, 21, 14, 27, 13, 19, 18 ],
\[ 11, 2, 15, 22, 13, 6, 8, 9, 7, 1, 10, 18, 26, 14, 21, 16, 17, 28, 19, 20, 3, 
23, 4, 24, 25, 5, 27, 12 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,6720,
 [495,500,509,514,516,517]>,
<PermutationGroup<28 |  
\[ 12, 21, 10, 4, 27, 11, 7, 22, 19, 3, 6, 1, 28, 14, 26, 17, 16, 24, 9, 20, 2, 
8, 25, 18, 23, 15, 5, 13 ],
\[ 9, 25, 22, 20, 17, 6, 7, 10, 1, 8, 11, 19, 28, 14, 24, 27, 5, 26, 12, 4, 23, 
3, 21, 15, 2, 18, 16, 13 ],
\[ 9, 24, 2, 27, 6, 17, 7, 19, 11, 13, 1, 10, 12, 18, 25, 20, 5, 26, 28, 23, 4, 
15, 16, 3, 22, 14, 21, 8 ],
\[ 28, 5, 1, 2, 4, 19, 7, 23, 22, 18, 27, 6, 9, 15, 24, 11, 25, 21, 12, 17, 10, 
13, 26, 14, 20, 8, 16, 3 ],
\[ 17, 23, 20, 8, 26, 14, 7, 22, 5, 3, 6, 24, 2, 11, 27, 12, 18, 1, 15, 10, 28, 
4, 13, 16, 21, 9, 19, 25 ]
        /* order = 108 = 2^2 * 3^3 */ >,108,6720,
 [510,513,518]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 10, 16, 15, 6, 17, 9, 3, 22, 4, 11, 14, 19, 5, 24, 23, 26, 2, 12, 27, 1, 21, 
7, 8, 20, 28, 13, 25, 18 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,2016,
 [185,214,418,523]>,
<PermutationGroup<28 |  
\[ 10, 2, 21, 4, 5, 6, 7, 9, 8, 1, 11, 12, 26, 14, 15, 16, 17, 28, 19, 20, 3, 
23, 22, 24, 25, 13, 27, 18 ],
\[ 24, 21, 13, 4, 18, 3, 7, 17, 14, 2, 15, 6, 1, 9, 28, 19, 25, 5, 22, 23, 10, 
16, 20, 12, 8, 26, 27, 11 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,2016,
 [164,214,408,522]>,
<PermutationGroup<28 |  
\[ 12, 17, 3, 18, 23, 28, 14, 21, 9, 25, 13, 1, 11, 7, 24, 22, 2, 4, 19, 26, 8, 
16, 5, 15, 10, 20, 27, 6 ],
\[ 14, 8, 9, 11, 16, 18, 25, 17, 26, 1, 3, 10, 19, 7, 24, 23, 13, 21, 20, 2, 6, 
15, 22, 5, 12, 28, 27, 4 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,6048,
 [192,214,474,524]>,
<PermutationGroup<28 |  
\[ 28, 5, 3, 4, 2, 15, 7, 23, 22, 18, 27, 24, 13, 19, 6, 16, 17, 10, 14, 25, 21,
9, 8, 12, 20, 26, 11, 1 ],
\[ 28, 16, 6, 15, 17, 23, 21, 8, 4, 27, 19, 14, 2, 12, 9, 13, 5, 24, 11, 18, 3, 
7, 22, 25, 10, 26, 20, 1 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,6048,
 [173,215,428,522]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 4, 18, 3, 7, 8, 23, 11, 10, 13, 12, 20, 21, 19, 25, 5, 16, 14, 15,
22, 9, 1, 17, 27, 26, 2 ],
\[ 10, 25, 15, 6, 19, 9, 3, 22, 4, 11, 14, 17, 12, 24, 23, 28, 27, 5, 2, 1, 21, 
7, 8, 20, 26, 18, 16, 13 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,6048,
 [192,215,478,523]>,
<PermutationGroup<28 |  
\[ 20, 19, 9, 4, 12, 23, 8, 7, 3, 10, 11, 5, 18, 24, 21, 28, 27, 13, 2, 1, 15, 
22, 6, 14, 26, 25, 17, 16 ],
\[ 20, 12, 3, 6, 18, 8, 9, 4, 15, 24, 10, 13, 27, 1, 7, 19, 28, 2, 26, 14, 23, 
21, 22, 11, 17, 25, 5, 16 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,6048,
 [190,216,475,523]>,
<PermutationGroup<28 |  
\[ 23, 2, 9, 6, 12, 4, 24, 21, 3, 22, 20, 5, 26, 15, 14, 25, 17, 28, 19, 11, 8, 
10, 1, 7, 16, 13, 27, 18 ],
\[ 10, 28, 21, 9, 22, 11, 14, 20, 18, 25, 19, 7, 8, 12, 16, 24, 3, 4, 6, 13, 17,
23, 5, 15, 1, 2, 27, 26 ],
\[ 22, 2, 3, 4, 25, 6, 24, 8, 9, 23, 11, 16, 13, 15, 14, 12, 17, 18, 19, 20, 21,
1, 10, 7, 5, 26, 27, 28 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,6048,
 [190,216,441,524]>,
<PermutationGroup<28 |  
\[ 16, 17, 3, 18, 10, 28, 15, 21, 9, 5, 13, 22, 11, 24, 7, 1, 2, 4, 19, 26, 8, 
12, 25, 14, 23, 20, 27, 6 ],
\[ 15, 8, 9, 11, 12, 18, 5, 17, 26, 22, 3, 23, 19, 24, 7, 10, 13, 21, 20, 2, 6, 
14, 1, 25, 16, 28, 27, 4 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,6048,
 [185,215,454,524]>,
<PermutationGroup<28 |  
\[ 28, 5, 7, 4, 2, 9, 3, 23, 6, 25, 27, 24, 16, 19, 22, 13, 17, 20, 14, 18, 21, 
15, 8, 12, 10, 26, 11, 1 ],
\[ 28, 17, 9, 15, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 7, 2, 16, 10, 20, 27, 8, 
21, 3, 19, 24, 26, 14, 1 ],
\[ 28, 2, 3, 4, 5, 6, 7, 8, 9, 18, 12, 11, 13, 19, 15, 16, 17, 10, 14, 25, 21, 
22, 23, 27, 20, 26, 24, 1 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,6048,
 [186,216,425,522]>,
<PermutationGroup<28 |  
\[ 8, 26, 6, 24, 5, 3, 27, 1, 12, 17, 23, 9, 21, 25, 15, 18, 10, 16, 19, 20, 13,
28, 11, 4, 14, 2, 7, 22 ],
\[ 28, 3, 22, 24, 10, 7, 26, 1, 12, 11, 5, 14, 13, 9, 20, 23, 19, 17, 18, 25, 
16, 2, 21, 27, 15, 6, 4, 8 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,12096,
 [190,216,486,526]>,
<PermutationGroup<28 |  
\[ 28, 10, 23, 21, 20, 22, 8, 3, 15, 12, 25, 16, 11, 19, 6, 24, 14, 5, 17, 27, 
4, 9, 7, 18, 2, 1, 13, 26 ],
\[ 28, 11, 7, 4, 24, 9, 3, 23, 6, 25, 27, 2, 20, 19, 22, 10, 14, 16, 17, 18, 21,
15, 8, 12, 13, 1, 5, 26 ],
\[ 18, 5, 7, 15, 16, 8, 22, 21, 6, 27, 25, 20, 2, 19, 3, 26, 17, 24, 14, 28, 23,
4, 9, 12, 1, 13, 11, 10 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 120 = 2^3 * 3 * 5 */ >,120,12096,
 [442,511,525,527,528]>,
<PermutationGroup<28 |  
\[ 16, 11, 3, 4, 24, 8, 21, 6, 22, 13, 2, 27, 10, 17, 23, 1, 14, 18, 19, 26, 7, 
9, 15, 5, 28, 20, 12, 25 ],
\[ 1, 7, 3, 4, 5, 6, 28, 8, 20, 15, 25, 9, 14, 23, 17, 16, 10, 18, 19, 12, 11, 
27, 13, 24, 21, 22, 26, 2 ],
\[ 12, 27, 13, 4, 7, 20, 21, 28, 15, 3, 18, 11, 25, 17, 5, 14, 1, 2, 9, 26, 24, 
19, 22, 23, 6, 8, 16, 10 ],
\[ 24, 23, 18, 4, 6, 16, 13, 1, 28, 27, 15, 7, 12, 9, 26, 5, 22, 19, 3, 2, 10, 
25, 20, 8, 17, 11, 21, 14 ],
\[ 16, 12, 8, 4, 19, 3, 9, 6, 23, 26, 17, 14, 28, 2, 22, 18, 27, 1, 24, 13, 15, 
21, 7, 5, 10, 25, 11, 20 ]
        /* order = 162 = 2 * 3^4 */ >,162,4480,
 [517,518,519,529]>,
<PermutationGroup<28 |  
\[ 1, 15, 19, 4, 6, 5, 17, 24, 27, 28, 23, 22, 25, 21, 2, 16, 7, 18, 3, 26, 14, 
12, 11, 8, 13, 20, 9, 10 ],
\[ 1, 7, 3, 4, 5, 6, 28, 8, 20, 15, 25, 9, 14, 23, 17, 16, 10, 18, 19, 12, 11, 
27, 13, 24, 21, 22, 26, 2 ],
\[ 12, 27, 13, 4, 7, 20, 21, 28, 15, 3, 18, 11, 25, 17, 5, 14, 1, 2, 9, 26, 24, 
19, 22, 23, 6, 8, 16, 10 ],
\[ 24, 23, 18, 4, 6, 16, 13, 1, 28, 27, 15, 7, 12, 9, 26, 5, 22, 19, 3, 2, 10, 
25, 20, 8, 17, 11, 21, 14 ],
\[ 16, 12, 8, 4, 19, 3, 9, 6, 23, 26, 17, 14, 28, 2, 22, 18, 27, 1, 24, 13, 15, 
21, 7, 5, 10, 25, 11, 20 ]
        /* order = 162 = 2 * 3^4 */ >,162,4480,
 [513,516,529]>,
<PermutationGroup<28 |  
\[ 16, 23, 19, 4, 8, 24, 14, 5, 12, 25, 15, 9, 28, 7, 11, 1, 21, 18, 3, 20, 17, 
27, 2, 6, 10, 26, 22, 13 ],
\[ 1, 7, 3, 4, 5, 6, 28, 8, 20, 15, 25, 9, 14, 23, 17, 16, 10, 18, 19, 12, 11, 
27, 13, 24, 21, 22, 26, 2 ],
\[ 12, 27, 13, 4, 7, 20, 21, 28, 15, 3, 18, 11, 25, 17, 5, 14, 1, 2, 9, 26, 24, 
19, 22, 23, 6, 8, 16, 10 ],
\[ 24, 23, 18, 4, 6, 16, 13, 1, 28, 27, 15, 7, 12, 9, 26, 5, 22, 19, 3, 2, 10, 
25, 20, 8, 17, 11, 21, 14 ],
\[ 16, 12, 8, 4, 19, 3, 9, 6, 23, 26, 17, 14, 28, 2, 22, 18, 27, 1, 24, 13, 15, 
21, 7, 5, 10, 25, 11, 20 ]
        /* order = 162 = 2 * 3^4 */ >,162,4480,
 [512,518,529]>,
<PermutationGroup<28 |  
\[ 25, 9, 17, 4, 22, 11, 14, 27, 2, 16, 6, 23, 13, 7, 24, 10, 3, 26, 21, 20, 19,
5, 12, 15, 1, 18, 8, 28 ],
\[ 3, 17, 6, 10, 18, 24, 16, 21, 13, 26, 7, 9, 14, 12, 22, 27, 8, 5, 28, 23, 2, 
19, 20, 1, 4, 25, 11, 15 ]
        /* order = 168 = 2^3 * 3 * 7 */ >,168,4320,
 [60,465]>,
<PermutationGroup<28 |  
\[ 26, 22, 4, 24, 14, 8, 28, 1, 13, 10, 18, 11, 19, 9, 20, 21, 5, 12, 17, 16, 
25, 27, 15, 2, 23, 7, 3, 6 ],
\[ 27, 1, 20, 10, 11, 7, 2, 3, 28, 6, 26, 23, 18, 22, 9, 8, 25, 16, 13, 19, 17, 
12, 15, 5, 24, 21, 4, 14 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 168 = 2^3 * 3 * 7 */ >,168,8640,
 [60,439,520]>,
<PermutationGroup<28 |  
\[ 11, 8, 15, 5, 4, 6, 9, 2, 7, 25, 1, 28, 13, 14, 3, 16, 21, 20, 19, 18, 17, 
22, 26, 24, 10, 23, 27, 12 ],
\[ 20, 24, 14, 18, 12, 7, 6, 26, 27, 9, 17, 3, 10, 5, 16, 8, 19, 2, 22, 1, 23, 
11, 21, 4, 25, 15, 13, 28 ]
        /* order = 168 = 2^3 * 3 * 7 */ >,168,8640,
 [60,460,483]>,
<PermutationGroup<28 |  
\[ 4, 16, 23, 24, 22, 11, 14, 8, 2, 26, 12, 6, 20, 19, 28, 9, 3, 10, 7, 27, 5, 
21, 17, 1, 15, 18, 13, 25 ],
\[ 25, 14, 1, 18, 27, 4, 8, 16, 19, 17, 22, 26, 10, 7, 5, 9, 28, 15, 2, 12, 3, 
24, 6, 13, 20, 21, 23, 11 ],
\[ 1, 18, 11, 21, 24, 26, 25, 27, 17, 23, 3, 16, 20, 14, 15, 12, 9, 2, 28, 13, 
4, 22, 10, 5, 7, 6, 8, 19 ],
\[ 15, 11, 18, 28, 7, 9, 5, 8, 6, 23, 2, 16, 13, 22, 1, 12, 26, 3, 21, 20, 19, 
14, 10, 25, 24, 17, 27, 4 ],
\[ 22, 3, 2, 4, 24, 9, 25, 13, 6, 16, 18, 23, 8, 15, 14, 10, 26, 11, 19, 27, 21,
1, 12, 5, 7, 17, 20, 28 ]
        /* order = 168 = 2^3 * 3 * 7 */ >,168,8640,
 [60,488,521]>,
<PermutationGroup<28 |  
\[ 1, 5, 4, 3, 2, 23, 7, 15, 22, 14, 24, 27, 17, 10, 8, 16, 13, 19, 18, 20, 21, 
9, 6, 11, 25, 26, 12, 28 ],
\[ 28, 24, 22, 6, 14, 7, 4, 3, 21, 18, 19, 17, 10, 25, 15, 11, 20, 13, 16, 12, 
23, 8, 9, 27, 5, 1, 2, 26 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 180 = 2^2 * 3^2 * 5 */ >,180,2016,
 [206,222,494,522]>,
<PermutationGroup<28 |  
\[ 25, 14, 9, 4, 11, 23, 8, 7, 3, 18, 12, 5, 10, 27, 21, 1, 24, 13, 2, 28, 15, 
22, 6, 19, 26, 20, 17, 16 ],
\[ 20, 26, 8, 7, 17, 15, 23, 21, 9, 11, 14, 19, 5, 10, 22, 2, 13, 12, 18, 24, 3,
6, 4, 1, 27, 16, 28, 25 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 180 = 2^2 * 3^2 * 5 */ >,180,2016,
 [211,222,493,523]>,
<PermutationGroup<28 |  
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ]
        /* order = 64 = 2^6 */ >,64,135,
 [537,538,552,566]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 64 = 2^6 */ >,64,945,
 [531,553,554,577,588,598,599]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 6, 17, 3, 10, 18, 1, 15, 21, 9, 4, 22, 13, 12, 14, 7, 28, 2, 5, 27, 23, 8, 
11, 20, 24, 26, 25, 19, 16 ]
        /* order = 64 = 2^6 */ >,64,945,
 [536,557,563]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ]
        /* order = 64 = 2^6 */ >,64,945,
 [530,550,560,570,572]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 64 = 2^6 */ >,64,945,
 [530,534,535,568,569,571,573,616,639]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ]
        /* order = 64 = 2^6 */ >,64,945,
 [531,548,562]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 20, 14, 27, 18, 11, 6, 15, 21, 19, 13, 5, 22, 10, 2, 7, 26, 24, 4, 9, 1, 8, 
12, 23, 17, 25, 16, 3, 28 ],
\[ 28, 2, 3, 13, 22, 16, 8, 7, 9, 12, 18, 10, 4, 24, 21, 6, 17, 11, 27, 25, 15, 
5, 26, 14, 20, 23, 19, 1 ]
        /* order = 64 = 2^6 */ >,64,945,
 [533,545,551,567,574]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ]
        /* order = 64 = 2^6 */ >,64,1890,
 [531,593,622]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 2, 9, 6, 12, 4, 24, 21, 3, 22, 20, 5, 26, 15, 14, 25, 17, 28, 19, 11, 8, 
10, 1, 7, 16, 13, 27, 18 ],
\[ 17, 22, 21, 11, 12, 20, 13, 9, 3, 2, 4, 16, 14, 28, 26, 25, 23, 15, 10, 6, 8,
19, 27, 18, 5, 24, 1, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 64 = 2^6 */ >,64,1890,
 [539,613,637]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 22, 27, 16, 4, 3, 6, 26, 5, 25, 1, 11, 9, 15, 18, 28, 8, 2, 7, 17, 20, 12, 
23, 10, 13, 21, 14, 19, 24 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 3, 11, 5, 20, 7, 8, 9, 22, 4, 12, 13, 14, 15, 16, 27, 18, 2, 6, 21, 
10, 1, 24, 25, 26, 17, 28 ]
        /* order = 64 = 2^6 */ >,64,1890,
 [532,555,577,579,580,620,624,673,688]>,
<PermutationGroup<28 |  
\[ 1, 5, 4, 2, 3, 16, 7, 15, 22, 14, 24, 27, 9, 12, 8, 23, 13, 19, 11, 20, 21, 
17, 26, 18, 25, 6, 10, 28 ],
\[ 20, 14, 27, 11, 18, 26, 15, 21, 19, 13, 5, 22, 12, 3, 7, 6, 24, 4, 17, 1, 8, 
10, 16, 9, 25, 23, 2, 28 ],
\[ 28, 11, 18, 24, 19, 26, 7, 15, 12, 3, 9, 2, 27, 5, 8, 23, 10, 17, 22, 25, 21,
14, 16, 13, 1, 6, 4, 20 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ]
        /* order = 64 = 2^6 */ >,64,1890,
 [541,587,601]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 26, 4, 15, 20, 9, 18, 7, 17, 11, 28, 25, 21, 5, 24, 10, 8, 2, 6, 14, 
27, 23, 16, 13, 3, 22, 12 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [545,547,555,578,635,657,672]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 10, 17, 18, 4, 15, 20, 5, 26, 13, 1, 11, 7, 3, 16, 12, 24, 19, 9, 27, 6, 28, 
23, 22, 25, 14, 21, 2, 8 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [535,559,560,578,596]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 19, 1, 25, 11, 21, 20, 24, 12, 5, 17, 4, 3, 26, 15, 7, 9, 22, 13, 23, 6, 16, 
27, 2, 14, 8, 28, 10, 18 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [533,549,555,591,631]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 28, 6, 2, 8, 12, 26, 22, 4, 19, 21, 15, 13, 18, 17, 10, 14, 20, 5, 23, 16, 
11, 7, 25, 27, 9, 3, 1, 24 ],
\[ 3, 24, 28, 22, 10, 27, 8, 7, 9, 15, 21, 13, 11, 19, 18, 17, 16, 5, 20, 25, 
12, 4, 23, 6, 14, 1, 2, 26 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [554,557,561,581,626]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 28, 6, 2, 8, 12, 26, 22, 4, 19, 21, 15, 13, 18, 17, 10, 14, 20, 5, 23, 16, 
11, 7, 25, 27, 9, 3, 1, 24 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 3, 24, 28, 22, 25, 27, 4, 7, 13, 16, 17, 9, 19, 11, 20, 21, 15, 23, 18, 10, 
14, 8, 5, 6, 12, 1, 26, 2 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [554,582,584,621]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 27, 26, 3, 4, 12, 6, 7, 8, 20, 13, 5, 21, 18, 17, 10, 25, 19, 15, 23, 16, 11,
22, 14, 28, 9, 2, 24, 1 ],
\[ 27, 26, 6, 8, 5, 3, 22, 4, 9, 18, 12, 11, 13, 19, 15, 16, 17, 10, 14, 25, 21,
7, 23, 28, 20, 2, 1, 24 ],
\[ 6, 24, 27, 22, 5, 28, 8, 7, 19, 12, 18, 11, 13, 9, 21, 20, 14, 10, 17, 23, 
15, 4, 25, 3, 16, 1, 2, 26 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [557,558,565,575,603]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [552,554,556,562,563,564,565,597,631,633,639]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 1, 22, 4, 3, 9, 8, 26, 6, 5, 18, 11, 12, 17, 19, 23, 21, 13, 10, 14, 20, 16, 
2, 15, 24, 25, 7, 27, 28 ],
\[ 28, 27, 19, 10, 11, 21, 23, 16, 24, 9, 17, 3, 18, 5, 26, 15, 14, 2, 22, 25, 
6, 12, 7, 4, 1, 8, 13, 20 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [554,560,595,632]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 13, 20, 14, 4, 3, 28, 24, 27, 6, 18, 16, 8, 12, 7, 10, 21, 19, 11, 15, 
17, 23, 25, 26, 9, 22, 5 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [533,547,554,623,641]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [530,554,559,593,607,610,619,625,641]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 1, 3, 2, 4, 5, 26, 7, 8, 17, 12, 18, 10, 13, 14, 15, 23, 9, 11, 19, 20, 21, 
22, 16, 24, 25, 6, 27, 28 ],
\[ 2, 1, 27, 22, 11, 28, 8, 7, 23, 13, 5, 15, 10, 14, 12, 16, 17, 21, 25, 20, 
18, 4, 9, 26, 19, 24, 3, 6 ],
\[ 2, 1, 28, 7, 5, 27, 4, 22, 19, 10, 11, 18, 13, 17, 21, 20, 14, 12, 9, 16, 15,
8, 25, 26, 23, 24, 6, 3 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [558,561,563,602,637]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [535,538,543,550,551,554,555,583,585,588,590,624,664,678,679]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 18, 15, 3, 20, 16, 11, 22, 8, 12, 7, 4, 9, 17, 10, 19, 5, 28, 23, 24, 6, 25, 
14, 26, 2, 21, 1, 13, 27 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [537,544,554,606,619,623,627,629,636]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 4, 21, 6, 24, 12, 8, 27, 11, 16, 26, 15, 13, 9, 10, 7, 19, 20, 3, 
17, 1, 28, 5, 14, 22, 18 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 2, 25, 20, 21, 11, 26, 12, 16, 10, 6, 8, 24, 18, 28, 9, 27, 14, 19, 4, 5,
22, 1, 13, 3, 7, 17, 15 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [545,549,554,604,611,612,615,616,642]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 22, 27, 3, 4, 16, 6, 26, 8, 25, 19, 11, 9, 15, 18, 14, 5, 23, 13, 17, 20, 12,
2, 10, 7, 21, 28, 1, 24 ],
\[ 1, 2, 8, 11, 16, 20, 13, 3, 25, 17, 4, 21, 7, 28, 24, 5, 10, 26, 19, 6, 12, 
27, 23, 15, 9, 18, 22, 14 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [548,553,556,603,614]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 17, 10, 3, 6, 16, 4, 18, 8, 21, 2, 20, 12, 24, 26, 28, 5, 1, 7, 22, 11, 9, 
19, 27, 13, 25, 14, 23, 15 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [534,550,559,587,592]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [537,543,564,575,586,612,614,666]>,
<PermutationGroup<28 |  
\[ 1, 2, 6, 8, 16, 3, 7, 4, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9, 
22, 15, 24, 12, 26, 27, 28 ],
\[ 24, 2, 6, 4, 18, 3, 7, 8, 14, 21, 15, 13, 12, 9, 11, 19, 25, 5, 16, 23, 10, 
22, 20, 1, 17, 26, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 6, 2, 24, 28, 18, 1, 7, 27, 14, 16, 11, 20, 23, 9, 15, 10, 17, 5, 21, 12, 19,
22, 13, 3, 25, 26, 8, 4 ],
\[ 27, 2, 4, 24, 21, 8, 7, 1, 16, 9, 11, 13, 20, 10, 17, 14, 15, 19, 5, 23, 18, 
22, 12, 28, 25, 26, 6, 3 ],
\[ 1, 26, 3, 4, 9, 6, 22, 8, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
7, 13, 24, 11, 2, 27, 28 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [546,548,554,605,630]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 5, 4, 3, 6, 7, 16, 9, 27, 11, 12, 13, 14, 26, 8, 22, 24, 19, 20, 21, 
17, 23, 18, 25, 15, 10, 28 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 2, 1, 3, 20, 5, 11, 13, 8, 21, 17, 6, 25, 7, 28, 26, 16, 10, 24, 23, 4, 9, 
27, 19, 18, 12, 15, 22, 14 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [543,544,552,596,635,637,640,700]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 10, 27, 9, 11, 25, 20, 14, 21, 3, 1, 4, 16, 13, 7, 24, 12, 19, 18, 17, 6, 8, 
23, 22, 15, 5, 26, 2, 28 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [546,553,562,628,637]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 6, 27, 24, 22, 5, 1, 8, 7, 14, 11, 10, 12, 13, 9, 21, 25, 19, 18, 17, 23, 15,
4, 20, 3, 16, 28, 2, 26 ],
\[ 27, 26, 3, 4, 12, 6, 7, 8, 20, 13, 5, 21, 18, 17, 10, 25, 19, 15, 23, 16, 11,
22, 14, 28, 9, 2, 24, 1 ],
\[ 27, 26, 6, 8, 5, 3, 22, 4, 9, 18, 12, 11, 13, 19, 15, 16, 17, 10, 14, 25, 21,
7, 23, 28, 20, 2, 1, 24 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [536,561,565,627,630]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 1, 19, 9, 20, 12, 11, 24, 21, 3, 10, 6, 5, 26, 15, 14, 25, 27, 28, 2, 4, 8, 
22, 23, 7, 16, 13, 17, 18 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [547,549,551,587,617]>,
<PermutationGroup<28 |  
\[ 1, 2, 6, 8, 16, 3, 7, 4, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9, 
22, 15, 24, 12, 26, 27, 28 ],
\[ 24, 2, 6, 4, 18, 3, 7, 8, 14, 21, 15, 13, 12, 9, 11, 19, 25, 5, 16, 23, 10, 
22, 20, 1, 17, 26, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 6, 2, 24, 28, 18, 1, 7, 27, 14, 16, 11, 20, 23, 9, 15, 10, 17, 5, 21, 12, 19,
22, 13, 3, 25, 26, 8, 4 ],
\[ 28, 2, 4, 24, 25, 8, 22, 1, 11, 12, 16, 14, 5, 17, 10, 13, 19, 15, 20, 18, 
23, 7, 9, 27, 21, 26, 6, 3 ],
\[ 1, 26, 3, 4, 9, 6, 22, 8, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
7, 13, 24, 11, 2, 27, 28 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [554,576,589,609]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 1, 22, 4, 3, 9, 8, 26, 6, 5, 18, 11, 12, 17, 19, 23, 21, 13, 10, 14, 20, 16, 
2, 15, 24, 25, 7, 27, 28 ],
\[ 28, 13, 5, 9, 3, 21, 23, 16, 4, 10, 12, 11, 2, 19, 26, 8, 22, 18, 14, 25, 6, 
17, 7, 24, 20, 15, 27, 1 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [536,550,554,558,579,585,598,600,608,634,654,664,688]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [534,554,560,586,591]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 8, 11, 16, 20, 13, 3, 25, 17, 4, 21, 7, 28, 24, 5, 10, 26, 19, 6, 12, 
27, 23, 15, 9, 18, 22, 14 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [531,546,556,581,629]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 10, 17, 18, 4, 15, 20, 5, 26, 13, 1, 11, 7, 3, 16, 12, 24, 19, 9, 27, 6, 28, 
23, 22, 25, 14, 21, 2, 8 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [554,559,594,622]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 18, 15, 3, 20, 16, 11, 22, 8, 12, 7, 4, 9, 17, 10, 19, 5, 28, 23, 24, 6, 25, 
14, 26, 2, 21, 1, 13, 27 ]
        /* order = 64 = 2^6 */ >,64,2835,
 [538,544,564,587,605,626,638,699]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 4, 21, 6, 24, 12, 8, 27, 11, 16, 26, 15, 13, 9, 10, 7, 19, 20, 3, 
17, 1, 28, 5, 14, 22, 18 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 23, 2, 25, 20, 21, 11, 26, 12, 16, 10, 6, 8, 24, 18, 28, 9, 27, 14, 19, 4, 5,
22, 1, 13, 3, 7, 17, 15 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [534,564,601,612,616,617,619,682,683,695,709]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 28, 6, 2, 8, 12, 26, 22, 4, 19, 21, 15, 13, 18, 17, 10, 14, 20, 5, 23, 16, 
11, 7, 25, 27, 9, 3, 1, 24 ],
\[ 3, 24, 28, 22, 10, 27, 8, 7, 9, 15, 21, 13, 11, 19, 18, 17, 16, 5, 20, 25, 
12, 4, 23, 6, 14, 1, 2, 26 ],
\[ 3, 24, 28, 7, 19, 27, 8, 22, 5, 17, 16, 23, 25, 10, 14, 15, 21, 9, 12, 11, 
20, 4, 13, 6, 18, 1, 26, 2 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [561,584,607]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 16, 4, 8, 6, 14, 5, 21, 17, 11, 25, 28, 7, 18, 3, 10, 15, 2, 20, 9, 
27, 1, 26, 12, 24, 22, 13 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 23, 19, 16, 20, 8, 11, 28, 5, 25, 10, 6, 21, 14, 13, 26, 3, 17, 24, 2, 4, 12,
22, 1, 18, 9, 15, 27, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [565,569,607,615,649,660,671,677,683]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 25, 13, 5, 9, 3, 7, 6, 26, 4, 10, 12, 11, 2, 19, 16, 15, 22, 18, 14, 28, 23, 
17, 21, 24, 1, 8, 27, 20 ],
\[ 1, 22, 4, 3, 9, 8, 26, 6, 5, 18, 11, 12, 17, 19, 23, 21, 13, 10, 14, 20, 16, 
2, 15, 24, 25, 7, 27, 28 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [558,570,607,632,696]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [552,563,575,585,626,627,637,653,665,692,701]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 19, 23, 28, 20, 7, 4, 8, 13, 18, 17, 6, 24, 5, 3, 9, 14, 22, 25, 1, 11, 26, 
27, 2, 21, 15, 12, 10, 16 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [555,560,591,592,596,639,641]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 17, 22, 12, 11, 21, 20, 13, 25, 3, 1, 4, 16, 14, 28, 24, 9, 19, 18, 10, 6, 8,
23, 27, 15, 5, 26, 2, 7 ],
\[ 1, 2, 14, 11, 13, 6, 16, 7, 18, 17, 4, 24, 3, 5, 21, 28, 22, 12, 19, 20, 26, 
27, 23, 9, 15, 25, 10, 8 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [546,622,642]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 22, 27, 3, 4, 16, 6, 24, 8, 9, 23, 11, 25, 18, 15, 14, 5, 19, 13, 17, 20, 21,
1, 10, 7, 12, 28, 2, 26 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [539,543,553,558,580,583,585,588,598,600,618,654,673,676,678,679,688,703]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 2, 23, 21, 20, 25, 11, 26, 9, 3, 17, 6, 5, 24, 18, 13, 12, 22, 7, 1, 4, 8, 
27, 19, 28, 16, 14, 10, 15 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [550,551,578,587,591,616,641]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [563,573,607,615,698,706,709,711,712]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 3, 26, 8, 18, 2, 22, 4, 25, 15, 21, 5, 12, 16, 11, 20, 14, 13, 9, 17, 10,
7, 19, 28, 23, 6, 24, 1 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 1, 3, 26, 8, 23, 2, 7, 4, 21, 14, 20, 25, 9, 12, 16, 5, 13, 19, 11, 18, 17, 
22, 15, 24, 10, 6, 27, 28 ],
\[ 3, 24, 27, 7, 17, 28, 8, 22, 12, 19, 25, 14, 16, 15, 23, 10, 11, 20, 5, 21, 
9, 4, 18, 6, 13, 1, 2, 26 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [549,579,582,686,691]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 23, 9, 11, 12, 20, 26, 21, 8, 17, 4, 16, 24, 18, 13, 25, 22, 7, 1, 6, 3, 
27, 19, 28, 5, 14, 10, 15 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 10, 27, 13, 4, 7, 20, 21, 28, 15, 2, 11, 18, 25, 9, 5, 14, 1, 3, 17, 6, 24, 
19, 22, 16, 26, 8, 23, 12 ],
\[ 10, 17, 3, 6, 16, 4, 15, 8, 9, 1, 20, 25, 26, 24, 7, 5, 2, 28, 27, 11, 21, 
23, 22, 14, 12, 13, 19, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [547,576,579,652,707]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 19, 24, 20, 18, 4, 12, 15, 13, 27, 6, 14, 21, 25, 3, 26, 22, 16, 2, 11, 
28, 17, 23, 8, 7, 5, 10, 9 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [547,577,582,646,708]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 22, 27, 3, 20, 16, 11, 15, 8, 9, 23, 6, 25, 26, 24, 7, 5, 19, 28, 17, 4, 21, 
1, 10, 14, 12, 13, 2, 18 ],
\[ 1, 19, 21, 6, 25, 4, 15, 9, 8, 10, 20, 16, 18, 24, 7, 12, 27, 13, 2, 11, 3, 
22, 23, 14, 5, 28, 17, 26 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [539,575,602,603,614,628,640]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 17, 10, 3, 11, 16, 20, 26, 8, 21, 2, 4, 12, 15, 18, 13, 5, 1, 14, 22, 6, 9, 
19, 27, 28, 25, 7, 23, 24 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [553,575,581,602,613,629,640]>,
<PermutationGroup<28 |  
\[ 2, 18, 24, 4, 6, 5, 7, 19, 22, 10, 26, 27, 12, 9, 1, 16, 17, 15, 20, 23, 13, 
25, 8, 11, 14, 3, 21, 28 ],
\[ 10, 5, 12, 4, 15, 2, 7, 14, 19, 18, 26, 13, 24, 22, 6, 16, 17, 28, 23, 8, 11,
20, 25, 3, 9, 27, 21, 1 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 6, 28, 24, 4, 18, 1, 7, 8, 23, 15, 21, 13, 12, 20, 10, 16, 17, 5, 19, 14, 11,
22, 9, 3, 25, 27, 26, 2 ],
\[ 5, 10, 12, 4, 1, 18, 7, 22, 9, 2, 26, 3, 24, 14, 28, 16, 17, 6, 25, 20, 27, 
8, 23, 13, 19, 11, 21, 15 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [548,589,593]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 1, 3, 2, 4, 5, 26, 7, 8, 17, 12, 18, 10, 13, 14, 15, 23, 9, 11, 19, 20, 21, 
22, 16, 24, 25, 6, 27, 28 ],
\[ 27, 26, 3, 4, 12, 6, 7, 8, 20, 13, 5, 21, 18, 17, 10, 25, 19, 15, 23, 16, 11,
22, 14, 28, 9, 2, 24, 1 ],
\[ 2, 1, 28, 7, 5, 27, 4, 22, 19, 10, 11, 18, 13, 17, 21, 20, 14, 12, 9, 16, 15,
8, 25, 26, 23, 24, 6, 3 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [562,563,581,598,603,630,637]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 1, 19, 21, 11, 25, 20, 18, 9, 16, 27, 4, 8, 15, 26, 14, 12, 10, 28, 2, 6, 5, 
17, 23, 7, 3, 13, 22, 24 ],
\[ 22, 17, 21, 11, 12, 20, 7, 9, 8, 23, 4, 5, 28, 14, 15, 25, 2, 26, 27, 6, 3, 
1, 10, 24, 16, 18, 19, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [543,602,603,605,613,626,628]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 23, 2, 25, 20, 21, 11, 26, 12, 16, 10, 6, 8, 24, 18, 28, 9, 27, 14, 19, 4, 5,
22, 1, 13, 3, 7, 17, 15 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [535,545,616,617,631,635,641,660,685,697,706]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [538,551,587,612,623,631,635,653,661,690,710]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 19, 23, 16, 4, 8, 6, 13, 5, 9, 10, 11, 12, 7, 28, 15, 3, 17, 18, 1, 20, 21, 
22, 2, 24, 25, 26, 27, 14 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 19, 1, 25, 11, 21, 20, 24, 12, 5, 17, 4, 3, 26, 15, 7, 9, 22, 13, 23, 6, 16, 
27, 2, 14, 8, 28, 10, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [547,591,592,596,601,631,638]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 10, 27, 12, 4, 21, 6, 7, 25, 8, 2, 11, 5, 28, 14, 18, 9, 23, 24, 17, 20, 3, 
19, 22, 26, 16, 15, 1, 13 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [548,564,581,588,603,605,628]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 28, 2, 3, 13, 22, 16, 8, 7, 9, 12, 18, 10, 4, 24, 21, 6, 17, 11, 27, 25, 15, 
5, 26, 14, 20, 23, 19, 1 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [540,542,551,577,579,590,599,608,618,620,634,654,664,673,676,678,679,703]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 2, 17, 26, 10, 18, 1, 5, 13, 9, 4, 22, 21, 12, 25, 7, 28, 6, 15, 27, 23, 8, 
11, 19, 24, 3, 14, 20, 16 ],
\[ 20, 17, 8, 10, 26, 1, 24, 9, 21, 11, 22, 28, 25, 7, 14, 13, 2, 16, 27, 23, 3,
4, 6, 15, 18, 12, 19, 5 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [557,615,632]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 10, 27, 7, 4, 13, 20, 12, 14, 18, 19, 11, 15, 9, 25, 8, 28, 23, 16, 17, 6, 
26, 2, 22, 3, 24, 5, 1, 21 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [555,576,582,668,670]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 16, 4, 8, 6, 14, 5, 21, 17, 11, 25, 28, 7, 18, 3, 10, 15, 2, 20, 9, 
27, 1, 26, 12, 24, 22, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 16, 20, 8, 11, 28, 5, 25, 10, 6, 21, 14, 13, 26, 3, 17, 24, 2, 4, 12,
22, 1, 18, 9, 15, 27, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [556,568,593,642,647,675,677,685,709]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [535,552,612,619,635,638,639,648,650,662,663,665,677,711,720,722,723]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 19, 23, 13, 4, 14, 20, 8, 28, 26, 17, 11, 15, 5, 3, 9, 7, 22, 25, 1, 6, 18, 
27, 2, 21, 24, 12, 10, 16 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [541,544,547,559,619,623,641]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 4, 21, 6, 24, 12, 8, 27, 11, 16, 26, 15, 13, 9, 10, 7, 19, 20, 3, 
17, 1, 28, 5, 14, 22, 18 ],
\[ 23, 2, 24, 4, 18, 20, 21, 15, 14, 10, 11, 13, 12, 9, 8, 26, 17, 5, 19, 6, 7, 
22, 1, 3, 28, 16, 27, 25 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [534,549,601,631,638,639,641,649,675,712,719]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 24, 26, 16, 4, 3, 6, 22, 5, 21, 28, 20, 25, 17, 10, 2, 8, 7, 1, 18, 11, 9, 
13, 15, 19, 12, 23, 14, 27 ],
\[ 26, 24, 3, 4, 16, 6, 22, 8, 12, 14, 20, 9, 17, 10, 19, 5, 13, 23, 15, 11, 25,
7, 18, 2, 21, 1, 28, 27 ],
\[ 2, 1, 3, 20, 5, 11, 13, 8, 21, 17, 6, 25, 7, 28, 26, 16, 10, 24, 23, 4, 9, 
27, 19, 18, 12, 15, 22, 14 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [537,556,575,588,626,629,640,651,684,710,720]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 27, 22, 3, 20, 16, 11, 18, 8, 21, 19, 6, 12, 24, 26, 28, 5, 23, 7, 10, 4, 9, 
2, 17, 13, 25, 14, 1, 15 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [558,613,614,627,628,630,640]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 10, 17, 3, 11, 16, 20, 26, 8, 25, 2, 4, 9, 15, 18, 14, 5, 1, 13, 27, 6, 12, 
19, 22, 7, 21, 28, 23, 24 ],
\[ 19, 23, 3, 11, 5, 20, 28, 8, 21, 27, 4, 25, 14, 13, 18, 16, 22, 15, 1, 6, 9, 
17, 2, 26, 12, 24, 10, 7 ],
\[ 10, 27, 21, 20, 12, 11, 14, 9, 8, 1, 6, 5, 13, 7, 24, 25, 19, 18, 17, 4, 3, 
23, 22, 15, 16, 26, 2, 28 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [544,561,585,605,613,628,630]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 10, 17, 3, 11, 16, 20, 26, 8, 25, 2, 4, 9, 15, 18, 14, 5, 1, 13, 27, 6, 12, 
19, 22, 7, 21, 28, 23, 24 ],
\[ 27, 22, 3, 20, 16, 11, 18, 8, 21, 19, 6, 12, 24, 26, 28, 5, 23, 7, 10, 4, 9, 
2, 17, 13, 25, 14, 1, 15 ],
\[ 10, 27, 21, 20, 12, 11, 14, 9, 8, 1, 6, 5, 13, 7, 24, 25, 19, 18, 17, 4, 3, 
23, 22, 15, 16, 26, 2, 28 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [546,561,598,613,627,629,640]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 3, 26, 8, 18, 2, 22, 4, 25, 15, 21, 5, 12, 16, 11, 20, 14, 13, 9, 17, 10,
7, 19, 28, 23, 6, 24, 1 ],
\[ 3, 24, 28, 7, 19, 27, 8, 22, 5, 17, 16, 23, 25, 10, 14, 15, 21, 9, 12, 11, 
20, 4, 13, 6, 18, 1, 26, 2 ],
\[ 3, 28, 1, 7, 5, 24, 4, 22, 14, 11, 10, 12, 13, 9, 21, 25, 19, 18, 17, 23, 15,
8, 20, 6, 16, 27, 26, 2 ],
\[ 1, 2, 6, 8, 11, 3, 22, 4, 25, 13, 5, 21, 10, 17, 18, 20, 14, 15, 23, 16, 12, 
7, 19, 24, 9, 26, 28, 27 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [558,584,615,655,686]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 19, 27, 18, 12, 7, 16, 23, 14, 9, 17, 3, 10, 4, 6, 8, 24, 2, 13, 1, 26, 
11, 21, 5, 25, 15, 22, 28 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 28, 2, 3, 13, 22, 16, 8, 7, 9, 12, 18, 10, 4, 24, 21, 6, 17, 11, 27, 25, 15, 
5, 26, 14, 20, 23, 19, 1 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [551,576,582,713,718]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 2, 17, 26, 10, 18, 1, 5, 13, 9, 4, 22, 21, 12, 25, 7, 28, 6, 15, 27, 23, 8, 
11, 19, 24, 3, 14, 20, 16 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [557,584,607]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 28, 27, 19, 10, 11, 21, 23, 16, 24, 9, 17, 3, 18, 5, 26, 15, 14, 2, 22, 25, 
6, 12, 7, 4, 1, 8, 13, 20 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [550,559,560,689,696]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 1, 26, 3, 8, 18, 6, 22, 4, 14, 21, 15, 13, 12, 9, 11, 19, 25, 5, 16, 23, 10, 
7, 20, 24, 17, 2, 28, 27 ],
\[ 28, 3, 2, 4, 5, 26, 7, 8, 17, 11, 10, 18, 13, 19, 15, 23, 9, 12, 14, 25, 21, 
22, 16, 27, 20, 6, 24, 1 ],
\[ 26, 24, 27, 22, 16, 28, 4, 7, 18, 14, 20, 19, 17, 13, 9, 11, 10, 25, 21, 5, 
23, 8, 12, 2, 15, 1, 6, 3 ],
\[ 3, 24, 28, 22, 10, 27, 8, 7, 9, 15, 21, 13, 11, 19, 18, 17, 16, 5, 20, 25, 
12, 4, 23, 6, 14, 1, 2, 26 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [561,615,632]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 18, 15, 3, 20, 16, 11, 22, 8, 12, 7, 4, 9, 17, 10, 19, 5, 28, 23, 24, 6, 25, 
14, 26, 2, 21, 1, 13, 27 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [552,555,586,596,623,631,638,651,658,687,701]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 1, 26, 3, 8, 18, 6, 22, 4, 14, 21, 15, 13, 12, 9, 11, 19, 25, 5, 16, 23, 10, 
7, 20, 24, 17, 2, 28, 27 ],
\[ 28, 3, 2, 4, 5, 26, 7, 8, 17, 11, 10, 18, 13, 19, 15, 23, 9, 12, 14, 25, 21, 
22, 16, 27, 20, 6, 24, 1 ],
\[ 27, 2, 6, 4, 10, 3, 7, 8, 19, 21, 15, 13, 11, 9, 12, 14, 20, 5, 16, 23, 18, 
22, 25, 28, 17, 26, 24, 1 ],
\[ 3, 24, 28, 22, 25, 27, 4, 7, 13, 16, 17, 9, 19, 11, 20, 21, 15, 23, 18, 10, 
14, 8, 5, 6, 12, 1, 26, 2 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [565,584,632]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 6, 27, 24, 22, 5, 1, 8, 7, 14, 11, 10, 12, 13, 9, 21, 25, 19, 18, 17, 23, 15,
4, 20, 3, 16, 28, 2, 26 ],
\[ 27, 26, 3, 4, 12, 6, 7, 8, 20, 13, 5, 21, 18, 17, 10, 25, 19, 15, 23, 16, 11,
22, 14, 28, 9, 2, 24, 1 ],
\[ 2, 1, 28, 7, 5, 27, 4, 22, 19, 10, 11, 18, 13, 17, 21, 20, 14, 12, 9, 16, 15,
8, 25, 26, 23, 24, 6, 3 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [557,564,585,602,603,626,630]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 6, 27, 24, 22, 5, 1, 8, 7, 14, 11, 10, 12, 13, 9, 21, 25, 19, 18, 17, 23, 15,
4, 20, 3, 16, 28, 2, 26 ],
\[ 2, 1, 27, 22, 11, 28, 8, 7, 23, 13, 5, 15, 10, 14, 12, 16, 17, 21, 25, 20, 
18, 4, 9, 26, 19, 24, 3, 6 ],
\[ 27, 26, 6, 8, 5, 3, 22, 4, 9, 18, 12, 11, 13, 19, 15, 16, 17, 10, 14, 25, 21,
7, 23, 28, 20, 2, 1, 24 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [556,557,575,581,598,602,627]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [531,589,642,714,715]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 25, 24, 19, 11, 18, 16, 21, 15, 27, 4, 22, 5, 12, 2, 8, 23, 14, 13, 9, 28, 7,
10, 26, 17, 20, 6, 3, 1 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [533,577,582,669,704]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 17, 2, 5, 4, 25, 6, 28, 16, 8, 22, 11, 9, 26, 13, 14, 12, 23, 24, 19, 20, 3, 
10, 27, 7, 21, 15, 1, 18 ],
\[ 6, 17, 3, 10, 18, 1, 15, 21, 9, 4, 22, 13, 12, 14, 7, 28, 2, 5, 27, 23, 8, 
11, 20, 24, 26, 25, 19, 16 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [536,584,615,691,702]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 16, 11, 8, 20, 14, 5, 21, 27, 4, 25, 28, 7, 18, 3, 22, 15, 19, 6, 9, 
17, 23, 26, 12, 24, 10, 13 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [548,565,598,614,628,629,630]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 28, 9, 3, 13, 5, 21, 23, 26, 2, 27, 14, 19, 4, 11, 16, 15, 17, 24, 12, 25, 6,
22, 7, 18, 20, 8, 10, 1 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 25, 24, 19, 11, 18, 16, 21, 15, 27, 4, 22, 5, 12, 2, 8, 23, 14, 13, 9, 28, 7,
10, 26, 17, 20, 6, 3, 1 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [533,576,579,693,705]>,
<PermutationGroup<28 |  
\[ 26, 24, 28, 4, 11, 27, 7, 8, 9, 13, 5, 15, 10, 20, 12, 17, 16, 21, 19, 14, 
18, 22, 23, 2, 25, 1, 6, 3 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [562,571,593,642,683,697,711,719,721]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 10, 17, 18, 4, 15, 20, 5, 26, 13, 1, 11, 7, 3, 16, 12, 24, 19, 9, 27, 6, 28, 
23, 22, 25, 14, 21, 2, 8 ],
\[ 1, 2, 8, 11, 16, 20, 13, 3, 25, 17, 4, 21, 7, 28, 24, 5, 10, 26, 19, 6, 12, 
27, 23, 15, 9, 18, 22, 14 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [556,589,622]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 22, 27, 3, 20, 16, 11, 18, 8, 25, 19, 6, 9, 24, 26, 7, 5, 23, 28, 17, 4, 12, 
2, 10, 14, 21, 13, 1, 15 ],
\[ 19, 23, 3, 11, 5, 20, 28, 8, 21, 27, 4, 25, 14, 13, 18, 16, 22, 15, 1, 6, 9, 
17, 2, 26, 12, 24, 10, 7 ],
\[ 22, 17, 9, 4, 25, 6, 14, 21, 3, 23, 11, 16, 13, 7, 24, 12, 2, 18, 27, 20, 8, 
1, 10, 15, 5, 26, 19, 28 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [544,546,581,588,602,613,626]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [549,576,577,681,715]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [552,562,588,605,614,629,637,656,663,687,690]>,
<PermutationGroup<28 |  
\[ 1, 2, 6, 8, 16, 3, 7, 4, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9, 
22, 15, 24, 12, 26, 27, 28 ],
\[ 24, 2, 6, 4, 18, 3, 7, 8, 14, 21, 15, 13, 12, 9, 11, 19, 25, 5, 16, 23, 10, 
22, 20, 1, 17, 26, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 6, 2, 24, 28, 18, 1, 7, 27, 14, 16, 11, 20, 23, 9, 15, 10, 17, 5, 21, 12, 19,
22, 13, 3, 25, 26, 8, 4 ],
\[ 27, 26, 4, 24, 16, 8, 22, 1, 21, 5, 25, 23, 12, 19, 15, 18, 17, 10, 9, 13, 
14, 7, 20, 28, 11, 2, 6, 3 ],
\[ 1, 2, 3, 4, 20, 6, 22, 8, 12, 17, 16, 9, 14, 13, 19, 11, 10, 23, 15, 5, 25, 
7, 18, 24, 21, 26, 28, 27 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [546,589,593]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 27, 22, 24, 4, 26, 20, 16, 15, 7, 19, 11, 13, 8, 5, 12, 18, 1, 9, 10, 6, 14, 
2, 17, 25, 28, 21, 23, 3 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [562,589,622]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 19, 23, 13, 4, 14, 20, 16, 28, 15, 22, 11, 26, 3, 5, 9, 7, 17, 25, 1, 6, 24, 
10, 2, 21, 18, 12, 27, 8 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 19, 1, 26, 4, 15, 20, 9, 18, 13, 17, 11, 14, 25, 21, 8, 24, 10, 5, 23, 6, 28,
27, 2, 3, 7, 16, 22, 12 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [541,578,592,596,617,635,638]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 19, 1, 25, 11, 21, 20, 24, 12, 5, 17, 4, 3, 26, 15, 7, 9, 22, 13, 23, 6, 16, 
27, 2, 14, 8, 28, 10, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [549,564,586,591,592,601,623]>,
<PermutationGroup<28 |  
\[ 21, 2, 3, 14, 19, 10, 5, 4, 17, 26, 23, 6, 24, 25, 22, 18, 9, 16, 28, 15, 13,
27, 11, 1, 8, 12, 20, 7 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ],
\[ 13, 2, 3, 25, 20, 12, 15, 8, 9, 26, 16, 6, 1, 14, 7, 11, 17, 23, 27, 5, 21, 
28, 18, 24, 4, 10, 19, 22 ],
\[ 22, 17, 9, 20, 25, 11, 7, 21, 3, 23, 6, 16, 28, 14, 15, 12, 2, 26, 27, 4, 8, 
1, 10, 24, 5, 18, 19, 13 ],
\[ 25, 9, 17, 4, 22, 11, 14, 27, 2, 16, 6, 23, 13, 7, 24, 10, 3, 26, 21, 20, 19,
5, 12, 15, 1, 18, 8, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [536,572,607,632,689]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 19, 23, 13, 4, 14, 20, 16, 28, 15, 22, 11, 26, 3, 5, 9, 7, 17, 25, 1, 6, 24, 
10, 2, 21, 18, 12, 27, 8 ],
\[ 19, 1, 25, 11, 21, 20, 24, 12, 5, 17, 4, 3, 26, 15, 7, 9, 22, 13, 23, 6, 16, 
27, 2, 14, 8, 28, 10, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [543,545,578,591,612,617,623]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 27, 22, 24, 4, 26, 20, 16, 15, 7, 19, 11, 13, 8, 5, 12, 18, 1, 9, 10, 6, 14, 
2, 17, 25, 28, 21, 23, 3 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [548,622,642]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 10, 27, 9, 11, 25, 20, 14, 21, 3, 1, 4, 16, 13, 7, 24, 12, 19, 18, 17, 6, 8, 
23, 22, 15, 5, 26, 2, 28 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [553,593,594,622,625]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 10, 27, 9, 11, 25, 20, 14, 21, 3, 1, 4, 16, 13, 7, 24, 12, 19, 18, 17, 6, 8, 
23, 22, 15, 5, 26, 2, 28 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [553,589,642,645,681]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 26, 24, 3, 4, 16, 6, 22, 8, 12, 14, 20, 9, 17, 10, 19, 5, 13, 23, 15, 11, 25,
7, 18, 2, 21, 1, 28, 27 ],
\[ 2, 1, 3, 20, 5, 11, 13, 8, 21, 17, 6, 25, 7, 28, 26, 16, 10, 24, 23, 4, 9, 
27, 19, 18, 12, 15, 22, 14 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [537,565,585,605,614,627,640,658,661,662,717]>,
<PermutationGroup<28 |  
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 20, 17, 8, 10, 26, 1, 24, 9, 21, 11, 22, 28, 25, 7, 14, 13, 2, 16, 27, 23, 3,
4, 6, 15, 18, 12, 19, 5 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [563,584,632]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 25, 4, 21, 6, 24, 12, 8, 27, 11, 16, 26, 15, 13, 9, 10, 7, 19, 20, 3, 
17, 1, 28, 5, 14, 22, 18 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 16, 4, 8, 6, 13, 5, 25, 10, 11, 21, 7, 28, 18, 3, 17, 15, 2, 20, 12, 
22, 1, 26, 9, 24, 27, 14 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [559,601,616,617,635,638,639,647,671,698,721]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 19, 23, 28, 20, 7, 4, 8, 13, 18, 17, 6, 24, 5, 3, 9, 14, 22, 25, 1, 11, 26, 
27, 2, 21, 15, 12, 10, 16 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [543,560,578,586,592,616,619]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 28, 9, 3, 13, 5, 21, 23, 26, 2, 27, 14, 19, 4, 11, 16, 15, 17, 24, 12, 25, 6,
22, 7, 18, 20, 8, 10, 1 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 20, 14, 27, 18, 11, 6, 15, 21, 19, 13, 5, 22, 10, 2, 7, 26, 24, 4, 9, 1, 8, 
12, 23, 17, 25, 16, 3, 28 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [545,579,582,644,655,667,680,702,716]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 26, 6, 15, 11, 25, 18, 28, 10, 20, 7, 9, 12, 16, 24, 17, 3, 2, 4, 13, 
22, 23, 5, 14, 8, 27, 21 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [544,578,586,592,601,612,617]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 18, 15, 3, 20, 16, 11, 22, 8, 12, 7, 4, 9, 17, 10, 19, 5, 28, 23, 24, 6, 25, 
14, 26, 2, 21, 1, 13, 27 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [538,550,586,587,596,619,639,656,684,692,717]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ],
\[ 20, 14, 27, 18, 11, 6, 15, 21, 19, 13, 5, 22, 10, 2, 7, 26, 24, 4, 9, 1, 8, 
12, 23, 17, 25, 16, 3, 28 ]
        /* order = 64 = 2^6 */ >,64,5670,
 [545,576,577,643,645,659,674,694,714]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 2, 1, 3, 20, 5, 11, 14, 8, 25, 10, 6, 21, 28, 7, 26, 16, 17, 24, 23, 4, 12, 
22, 19, 18, 9, 15, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [566,583,597,606,653,656,658,661,663,666,684,699,700,701,720]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 19, 26, 4, 15, 20, 9, 18, 7, 17, 11, 28, 25, 21, 5, 24, 10, 8, 2, 6, 14, 
27, 23, 16, 13, 3, 22, 12 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [624,643,644,646,652,670,672]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 16, 4, 8, 6, 14, 5, 21, 17, 11, 25, 28, 7, 18, 3, 10, 15, 2, 20, 9, 
27, 1, 26, 12, 24, 22, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [568,571,597,604,625,647,648,649,650,660,682,695,706,712,721]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 27, 21, 20, 12, 11, 14, 9, 8, 1, 6, 5, 13, 7, 24, 25, 19, 18, 17, 4, 3, 
23, 22, 15, 16, 26, 2, 28 ],
\[ 10, 27, 12, 4, 21, 6, 13, 25, 5, 23, 11, 8, 14, 28, 18, 9, 2, 24, 17, 20, 16,
1, 22, 26, 3, 15, 19, 7 ],
\[ 1, 19, 15, 4, 26, 20, 12, 24, 28, 27, 11, 7, 21, 25, 3, 18, 22, 16, 2, 6, 13,
17, 23, 8, 14, 5, 10, 9 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [620,644,652,657,668,694,708]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 16, 4, 8, 6, 14, 5, 21, 17, 11, 25, 28, 7, 18, 3, 10, 15, 2, 20, 9, 
27, 1, 26, 12, 24, 22, 13 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [569,573,610,611,633,648,650,671,675,682,685,695,697,698,719]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [599,609,611,645,681,714,715]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 1, 14, 27, 18, 11, 23, 8, 7, 19, 13, 5, 22, 10, 2, 21, 16, 24, 4, 9, 20, 15, 
12, 6, 17, 28, 26, 3, 25 ],
\[ 28, 2, 3, 13, 22, 16, 8, 7, 9, 12, 18, 10, 4, 24, 21, 6, 17, 11, 27, 25, 15, 
5, 26, 14, 20, 23, 19, 1 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [574,618,659,667,669,705,713]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 3, 26, 8, 18, 2, 22, 4, 25, 15, 21, 5, 12, 16, 11, 20, 14, 13, 9, 17, 10,
7, 19, 28, 23, 6, 24, 1 ],
\[ 3, 24, 28, 7, 19, 27, 8, 22, 5, 17, 16, 23, 25, 10, 14, 15, 21, 9, 12, 11, 
20, 4, 13, 6, 18, 1, 26, 2 ],
\[ 1, 3, 26, 8, 23, 2, 7, 4, 21, 14, 20, 25, 9, 12, 16, 5, 13, 19, 11, 18, 17, 
22, 15, 24, 10, 6, 27, 28 ],
\[ 3, 24, 27, 7, 17, 28, 8, 22, 12, 19, 25, 14, 16, 15, 23, 10, 11, 20, 5, 21, 
9, 4, 18, 6, 13, 1, 2, 26 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [600,604,621,655,686,691,702]>,
<PermutationGroup<28 |  
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 27, 12, 4, 21, 6, 13, 25, 5, 23, 11, 8, 14, 28, 18, 9, 2, 24, 17, 20, 16,
1, 22, 26, 3, 15, 19, 7 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [532,670,672,680,694,707,708]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 25, 13, 5, 9, 3, 7, 6, 26, 4, 10, 12, 11, 2, 19, 16, 15, 22, 18, 14, 28, 23, 
17, 21, 24, 1, 8, 27, 20 ],
\[ 28, 17, 9, 5, 4, 16, 15, 21, 3, 18, 12, 11, 22, 14, 7, 6, 2, 10, 19, 25, 8, 
13, 26, 24, 20, 23, 27, 1 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [570,572,595,610,634,689,696]>,
<PermutationGroup<28 |  
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 9, 24, 15, 12, 19, 6, 8, 27, 26, 20, 13, 4, 21, 17, 16, 7, 18, 28, 3, 1, 10, 
23, 14, 22, 25, 11, 5, 2 ],
\[ 26, 22, 16, 4, 3, 6, 27, 5, 11, 1, 21, 12, 10, 18, 7, 8, 28, 2, 15, 9, 20, 
14, 17, 23, 25, 13, 19, 24 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [542,574,674,693,704,713,716]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 1, 8, 11, 16, 20, 13, 3, 9, 17, 4, 12, 7, 28, 26, 5, 10, 24, 23, 6, 21, 
27, 19, 18, 25, 15, 22, 14 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 10, 27, 13, 6, 7, 11, 25, 28, 18, 1, 20, 15, 21, 12, 16, 14, 2, 8, 17, 4, 26,
23, 22, 5, 24, 3, 19, 9 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [595,609,636]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 1, 8, 11, 16, 20, 13, 3, 9, 17, 4, 12, 7, 28, 26, 5, 10, 24, 23, 6, 21, 
27, 19, 18, 25, 15, 22, 14 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 10, 27, 28, 11, 14, 6, 25, 13, 26, 1, 4, 24, 21, 12, 16, 7, 2, 8, 17, 20, 18,
23, 22, 5, 15, 3, 19, 9 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [594,606,621]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 8, 2, 3, 19, 24, 16, 28, 1, 17, 12, 11, 10, 27, 22, 20, 6, 9, 18, 4, 15, 25, 
14, 26, 5, 21, 23, 13, 7 ],
\[ 28, 10, 12, 19, 24, 23, 8, 21, 18, 3, 9, 2, 14, 22, 7, 26, 11, 17, 5, 25, 15,
27, 6, 4, 1, 16, 13, 20 ],
\[ 28, 14, 27, 10, 12, 26, 21, 15, 19, 22, 4, 13, 18, 17, 8, 6, 24, 5, 3, 25, 7,
11, 16, 2, 1, 23, 9, 20 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [540,567,667,674,704,705,718]>,
<PermutationGroup<28 |  
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [566,590,633,636,651,662,665,666,687,690,692,699,700,710,717]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 20, 14, 27, 18, 11, 6, 15, 21, 19, 13, 5, 22, 10, 2, 7, 26, 24, 4, 9, 1, 8, 
12, 23, 17, 25, 16, 3, 28 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [567,608,659,669,693,716,718]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 15, 6, 26, 11, 25, 24, 28, 27, 20, 7, 9, 12, 8, 18, 22, 5, 2, 4, 13, 
17, 23, 3, 14, 16, 10, 21 ],
\[ 1, 19, 26, 4, 15, 20, 9, 18, 7, 17, 11, 28, 25, 21, 5, 24, 10, 8, 2, 6, 14, 
27, 23, 16, 13, 3, 22, 12 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ]
        /* order = 64 = 2^6 */ >,64,11340,
 [580,643,646,657,668,680,707]>,
<PermutationGroup<28 |  
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,315,
 [411,415,531]>,
<PermutationGroup<28 |  
\[ 25, 16, 7, 20, 15, 4, 22, 14, 26, 3, 11, 13, 1, 10, 2, 24, 21, 27, 5, 6, 18, 
8, 12, 19, 28, 17, 9, 23 ],
\[ 22, 27, 16, 4, 3, 6, 26, 5, 25, 1, 11, 9, 15, 18, 28, 8, 2, 7, 17, 20, 12, 
23, 10, 13, 21, 14, 19, 24 ],
\[ 17, 22, 9, 4, 25, 6, 28, 21, 8, 2, 11, 5, 7, 13, 18, 12, 23, 24, 10, 20, 3, 
19, 27, 26, 16, 15, 1, 14 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,630,
 [409,410,427,532]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 19, 13, 4, 14, 20, 16, 28, 18, 22, 11, 24, 3, 5, 25, 7, 17, 9, 2, 6, 26, 
10, 1, 12, 15, 21, 27, 8 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,1260,
 [419,573,726,731,735]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 15, 12, 11, 4, 13, 1, 26, 23, 18, 19, 24, 14, 22, 2, 6, 25, 10, 27, 17, 8, 
16, 5, 20, 3, 21, 28, 9, 7 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 11, 18, 19, 24, 6, 21, 8, 12, 17, 2, 9, 14, 13, 15, 16, 10, 3, 4, 20, 7, 
27, 23, 5, 28, 26, 22, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ]
        /* order = 96 = 2^5 * 3 */ >,96,1260,
 [431,464,530,725]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,1260,
 [420,530,726,737,745]>,
<PermutationGroup<28 |  
\[ 1, 9, 3, 13, 22, 24, 18, 12, 2, 21, 15, 8, 4, 26, 11, 19, 17, 7, 16, 28, 10, 
5, 27, 6, 25, 14, 23, 20 ],
\[ 1, 14, 24, 12, 10, 3, 5, 13, 19, 7, 8, 15, 11, 16, 4, 2, 27, 21, 26, 25, 22, 
18, 17, 6, 28, 9, 23, 20 ],
\[ 27, 6, 26, 22, 5, 2, 8, 7, 16, 11, 10, 18, 13, 25, 15, 9, 23, 12, 20, 19, 21,
4, 17, 28, 14, 3, 1, 24 ],
\[ 2, 1, 28, 4, 5, 27, 7, 8, 25, 10, 11, 18, 13, 16, 21, 14, 20, 12, 23, 17, 15,
22, 19, 26, 9, 24, 6, 3 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 16, 14, 19, 22, 5, 25, 7, 8, 27, 10, 11, 18, 13, 2, 15, 1, 24, 12, 3, 26, 21,
4, 28, 17, 6, 20, 9, 23 ]
        /* order = 96 = 2^5 * 3 */ >,96,1260,
 [465,572,725]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 23, 19, 13, 4, 14, 20, 16, 28, 18, 22, 11, 24, 3, 5, 25, 7, 17, 9, 2, 6, 26, 
10, 1, 12, 15, 21, 27, 8 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,1260,
 [424,569,726,728,736]>,
<PermutationGroup<28 |  
\[ 25, 27, 19, 10, 11, 7, 6, 26, 24, 9, 17, 3, 18, 5, 16, 8, 14, 2, 22, 28, 23, 
12, 21, 4, 20, 15, 13, 1 ],
\[ 15, 12, 11, 4, 13, 1, 26, 23, 18, 19, 24, 14, 22, 2, 6, 25, 10, 27, 17, 8, 
16, 5, 20, 3, 21, 28, 9, 7 ],
\[ 1, 11, 18, 19, 24, 6, 21, 8, 12, 17, 2, 9, 14, 13, 15, 16, 10, 3, 4, 20, 7, 
27, 23, 5, 28, 26, 22, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 96 = 2^5 * 3 */ >,96,1260,
 [437,570,725]>,
<PermutationGroup<28 |  
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 22, 27, 3, 4, 16, 6, 24, 8, 9, 23, 11, 25, 18, 15, 14, 5, 19, 13, 17, 20, 21,
1, 10, 7, 12, 28, 2, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,1260,
 [430,438,531]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 17, 22, 9, 4, 25, 6, 28, 21, 8, 2, 11, 5, 7, 13, 18, 12, 23, 24, 10, 20, 3, 
19, 27, 26, 16, 15, 1, 14 ],
\[ 2, 23, 25, 4, 21, 6, 24, 12, 5, 27, 11, 3, 26, 15, 7, 9, 10, 13, 1, 20, 16, 
17, 19, 14, 8, 28, 22, 18 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,2520,
 [421,532,754]>,
<PermutationGroup<28 |  
\[ 17, 22, 9, 4, 25, 6, 28, 21, 8, 2, 11, 5, 7, 13, 18, 12, 23, 24, 10, 20, 3, 
19, 27, 26, 16, 15, 1, 14 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 28, 18, 2, 6, 17, 20, 16, 19, 22, 15, 11, 1, 25, 5, 21, 27, 14, 3, 26, 4, 10,
24, 13, 9, 23, 8, 7, 12 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,2520,
 [432,532,763]>,
<PermutationGroup<28 |  
\[ 14, 28, 17, 4, 22, 11, 25, 27, 19, 24, 20, 23, 21, 12, 16, 10, 26, 3, 13, 6, 
2, 15, 7, 5, 1, 8, 18, 9 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 10, 17, 5, 4, 8, 6, 18, 16, 12, 23, 11, 21, 24, 26, 13, 3, 19, 14, 27, 20, 
25, 1, 22, 28, 9, 7, 2, 15 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,2520,
 [423,430,481,532]>,
<PermutationGroup<28 |  
\[ 16, 25, 24, 4, 14, 20, 22, 15, 13, 9, 6, 26, 1, 10, 19, 7, 8, 17, 12, 11, 28,
21, 5, 2, 18, 27, 3, 23 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,2520,
 [432,531,761]>,
<PermutationGroup<28 |  
\[ 3, 24, 28, 4, 11, 27, 7, 8, 9, 21, 15, 5, 10, 19, 12, 17, 16, 13, 20, 25, 18,
22, 23, 6, 14, 1, 2, 26 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 21, 3, 4, 2, 13, 7, 17, 22, 10, 28, 1, 15, 14, 6, 9, 23, 18, 19, 20, 5, 
16, 8, 11, 25, 26, 12, 24 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [476,683,727,730,736]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 15, 22, 5, 12, 11, 25, 23, 16, 4, 2, 3, 9, 18, 27, 26, 20, 13, 17, 19, 8, 6, 
10, 28, 14, 21, 1, 24, 7 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 25, 12, 10, 24, 19, 23, 15, 7, 11, 2, 17, 3, 27, 13, 21, 26, 18, 9, 4, 28, 8,
14, 6, 5, 20, 16, 22, 1 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [464,533,732]>,
<PermutationGroup<28 |  
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [449,463,467,710,729]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [421,535,741,743,745,759,760]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 3, 11, 5, 20, 7, 8, 9, 22, 4, 12, 13, 14, 15, 16, 27, 18, 2, 6, 21, 
10, 1, 24, 25, 26, 17, 28 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [477,616,735,736,742,745,762]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 8, 21, 26, 23, 27, 18, 11, 15, 3, 2, 9, 16, 13, 12, 14, 7, 17, 4, 28, 10, 
6, 24, 5, 20, 19, 22, 25 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [441,464,475,486,537,729]>,
<PermutationGroup<28 |  
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 1, 8, 21, 26, 23, 27, 18, 11, 15, 3, 2, 9, 16, 13, 12, 14, 7, 17, 4, 28, 10, 
6, 24, 5, 20, 19, 22, 25 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [452,455,458,488,566,729]>,
<PermutationGroup<28 |  
\[ 26, 28, 24, 4, 11, 1, 7, 8, 16, 15, 21, 13, 10, 20, 12, 23, 9, 5, 19, 14, 18,
22, 17, 2, 25, 27, 6, 3 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 21, 3, 4, 2, 13, 7, 17, 22, 10, 28, 1, 15, 14, 6, 9, 23, 18, 19, 20, 5, 
16, 8, 11, 25, 26, 12, 24 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [451,697,736,739,743]>,
<PermutationGroup<28 |  
\[ 12, 13, 26, 4, 15, 21, 7, 17, 9, 10, 28, 1, 2, 25, 5, 22, 8, 18, 20, 19, 6, 
16, 23, 24, 14, 3, 27, 11 ],
\[ 22, 6, 26, 19, 14, 11, 5, 8, 9, 23, 2, 16, 28, 24, 7, 12, 17, 3, 20, 4, 13, 
1, 10, 25, 15, 18, 27, 21 ],
\[ 12, 17, 3, 18, 23, 28, 14, 21, 9, 25, 13, 1, 11, 7, 24, 22, 2, 4, 19, 26, 8, 
16, 5, 15, 10, 20, 27, 6 ],
\[ 16, 28, 19, 18, 7, 17, 5, 13, 9, 15, 21, 22, 8, 23, 10, 1, 6, 4, 3, 20, 11, 
12, 14, 25, 24, 26, 27, 2 ],
\[ 12, 13, 19, 4, 15, 21, 10, 28, 9, 7, 17, 1, 2, 25, 5, 22, 11, 18, 3, 26, 6, 
16, 24, 23, 14, 20, 27, 8 ],
\[ 22, 2, 3, 4, 25, 6, 24, 8, 9, 23, 11, 16, 13, 15, 14, 12, 17, 18, 19, 20, 21,
1, 10, 7, 5, 26, 27, 28 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [453,711,727,731,743,749,765]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 23, 19, 13, 4, 14, 20, 16, 28, 18, 22, 11, 24, 3, 5, 25, 7, 17, 9, 2, 6, 26, 
10, 1, 12, 15, 21, 27, 8 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [447,569,726,730,741]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [445,568,728,735,737,744,762]>,
<PermutationGroup<28 |  
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 8, 10, 18, 5, 22, 20, 26, 23, 11, 24, 19, 27, 13, 3, 6, 28, 12, 14, 9, 15, 
16, 4, 1, 2, 7, 25, 17, 21 ],
\[ 1, 13, 22, 2, 3, 16, 8, 21, 4, 14, 24, 27, 9, 18, 7, 23, 5, 19, 10, 20, 15, 
17, 26, 12, 25, 6, 11, 28 ],
\[ 25, 12, 10, 24, 19, 23, 15, 7, 11, 2, 17, 3, 27, 13, 21, 26, 18, 9, 4, 28, 8,
14, 6, 5, 20, 16, 22, 1 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [450,669,732]>,
<PermutationGroup<28 |  
\[ 1, 3, 9, 22, 4, 8, 26, 23, 17, 27, 14, 19, 5, 12, 6, 7, 2, 24, 11, 20, 16, 
13, 15, 10, 25, 21, 18, 28 ],
\[ 15, 12, 11, 4, 13, 1, 26, 23, 18, 19, 24, 14, 22, 2, 6, 25, 10, 27, 17, 8, 
16, 5, 20, 3, 21, 28, 9, 7 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 1, 11, 18, 19, 24, 6, 21, 8, 12, 17, 2, 9, 14, 13, 15, 16, 10, 3, 4, 20, 7, 
27, 23, 5, 28, 26, 22, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [449,480,610,725]>,
<PermutationGroup<28 |  
\[ 25, 24, 19, 10, 12, 16, 15, 21, 27, 22, 4, 13, 18, 2, 7, 23, 14, 5, 9, 28, 8,
11, 26, 17, 20, 6, 3, 1 ],
\[ 15, 12, 11, 4, 13, 1, 26, 23, 18, 19, 24, 14, 22, 2, 6, 25, 10, 27, 17, 8, 
16, 5, 20, 3, 21, 28, 9, 7 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 11, 18, 19, 24, 6, 21, 8, 12, 17, 2, 9, 14, 13, 15, 16, 10, 3, 4, 20, 7, 
27, 23, 5, 28, 26, 22, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [452,570,725]>,
<PermutationGroup<28 |  
\[ 26, 24, 28, 4, 11, 27, 7, 8, 9, 13, 5, 15, 10, 20, 12, 17, 16, 21, 19, 14, 
18, 22, 23, 2, 25, 1, 6, 3 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 21, 3, 4, 2, 13, 7, 17, 22, 10, 28, 1, 15, 14, 6, 9, 23, 18, 19, 20, 5, 
16, 8, 11, 25, 26, 12, 24 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [469,593,727,737,739]>,
<PermutationGroup<28 |  
\[ 26, 24, 28, 4, 11, 27, 7, 8, 9, 13, 5, 15, 10, 20, 12, 17, 16, 21, 19, 14, 
18, 22, 23, 2, 25, 1, 6, 3 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 21, 3, 4, 2, 13, 7, 17, 22, 10, 28, 1, 15, 14, 6, 9, 23, 18, 19, 20, 5, 
16, 8, 11, 25, 26, 12, 24 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [468,571,730,737,743]>,
<PermutationGroup<28 |  
\[ 3, 24, 28, 4, 11, 27, 7, 8, 9, 21, 15, 5, 10, 19, 12, 17, 16, 13, 20, 25, 18,
22, 23, 6, 14, 1, 2, 26 ],
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 28, 6, 26, 4, 15, 2, 7, 8, 9, 18, 12, 11, 21, 20, 5, 16, 17, 10, 25, 14, 13, 
22, 23, 27, 19, 3, 24, 1 ],
\[ 27, 21, 3, 4, 2, 13, 7, 17, 22, 10, 28, 1, 15, 14, 6, 9, 23, 18, 19, 20, 5, 
16, 8, 11, 25, 26, 12, 24 ],
\[ 27, 3, 2, 4, 21, 26, 7, 8, 23, 12, 18, 10, 15, 14, 13, 17, 16, 11, 19, 20, 5,
22, 9, 28, 25, 6, 1, 24 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [470,719,730,731,739]>,
<PermutationGroup<28 |  
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 9, 25, 14, 4, 28, 20, 22, 7, 15, 3, 6, 26, 27, 10, 1, 13, 5, 2, 12, 11, 24, 
8, 21, 23, 18, 19, 16, 17 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [418,454,465,717,729]>,
<PermutationGroup<28 |  
\[ 1, 17, 9, 5, 4, 16, 15, 21, 3, 10, 11, 12, 22, 19, 7, 6, 2, 18, 14, 20, 8, 
13, 26, 27, 25, 23, 24, 28 ],
\[ 1, 8, 21, 26, 23, 27, 18, 11, 15, 3, 2, 9, 16, 13, 12, 14, 7, 17, 4, 28, 10, 
6, 24, 5, 20, 19, 22, 25 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 25, 9, 17, 4, 5, 16, 8, 7, 2, 11, 10, 18, 13, 27, 21, 6, 3, 12, 24, 28, 15, 
22, 26, 19, 1, 23, 14, 20 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [423,438,439,487,538,729]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 3, 11, 5, 20, 7, 8, 9, 22, 4, 12, 13, 14, 15, 16, 27, 18, 2, 6, 21, 
10, 1, 24, 25, 26, 17, 28 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [434,639,724,728,731,740,742,744,745]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 20, 16, 11, 28, 3, 25, 27, 6, 21, 14, 13, 15, 5, 22, 18, 2, 4, 12,
17, 1, 24, 9, 26, 10, 7 ],
\[ 23, 19, 28, 20, 7, 4, 16, 13, 26, 22, 6, 15, 3, 5, 25, 14, 17, 9, 2, 11, 18, 
10, 1, 12, 24, 21, 27, 8 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [461,682,733,734,736]>,
<PermutationGroup<28 |  
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [459,534,730,734,745]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 20, 16, 11, 28, 3, 25, 27, 6, 21, 14, 13, 15, 5, 22, 18, 2, 4, 12,
17, 1, 24, 9, 26, 10, 7 ],
\[ 23, 19, 14, 4, 13, 20, 16, 7, 18, 27, 11, 24, 3, 5, 21, 28, 10, 12, 2, 6, 26,
17, 1, 9, 15, 25, 22, 8 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [448,695,730,733,735]>,
<PermutationGroup<28 |  
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 14, 24, 12, 10, 3, 5, 13, 19, 7, 8, 15, 11, 16, 4, 2, 27, 21, 26, 25, 22, 
18, 17, 6, 28, 9, 23, 20 ],
\[ 27, 6, 26, 22, 5, 2, 8, 7, 16, 11, 10, 18, 13, 25, 15, 9, 23, 12, 20, 19, 21,
4, 17, 28, 14, 3, 1, 24 ],
\[ 2, 1, 28, 4, 5, 27, 7, 8, 25, 10, 11, 18, 13, 16, 21, 14, 20, 12, 23, 17, 15,
22, 19, 26, 9, 24, 6, 3 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 16, 14, 19, 22, 5, 25, 7, 8, 27, 10, 11, 18, 13, 2, 15, 1, 24, 12, 3, 26, 21,
4, 28, 17, 6, 20, 9, 23 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [439,572,725]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 20, 16, 11, 28, 3, 25, 27, 6, 21, 14, 13, 15, 5, 22, 18, 2, 4, 12,
17, 1, 24, 9, 26, 10, 7 ],
\[ 23, 19, 28, 11, 7, 6, 5, 13, 26, 22, 4, 15, 8, 16, 12, 14, 17, 21, 2, 20, 18,
10, 1, 25, 24, 9, 27, 3 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [473,610,726,733,739]>,
<PermutationGroup<28 |  
\[ 15, 18, 8, 4, 5, 6, 10, 3, 9, 7, 20, 12, 27, 22, 1, 16, 28, 2, 26, 11, 21, 
14, 24, 23, 25, 19, 13, 17 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [422,450,460,684,729]>,
<PermutationGroup<28 |  
\[ 1, 2, 13, 20, 14, 4, 3, 28, 24, 27, 6, 18, 16, 8, 12, 7, 10, 21, 19, 11, 15, 
17, 23, 25, 26, 9, 22, 5 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [457,641,738,739,745]>,
<PermutationGroup<28 |  
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 26, 9, 3, 12, 18, 15, 1, 28, 17, 19, 14, 27, 10, 22, 25, 21, 2, 24, 13, 16, 
20, 11, 8, 5, 6, 7, 4, 23 ],
\[ 28, 10, 12, 19, 24, 23, 8, 21, 18, 3, 9, 2, 14, 22, 7, 26, 11, 17, 5, 25, 15,
27, 6, 4, 1, 16, 13, 20 ],
\[ 28, 14, 27, 10, 12, 26, 21, 15, 19, 22, 4, 13, 18, 17, 8, 6, 24, 5, 3, 25, 7,
11, 16, 2, 1, 23, 9, 20 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [439,567,732]>,
<PermutationGroup<28 |  
\[ 8, 2, 3, 19, 24, 16, 28, 1, 17, 12, 11, 10, 27, 22, 20, 6, 9, 18, 4, 15, 25, 
14, 26, 5, 21, 23, 13, 7 ],
\[ 26, 9, 3, 12, 18, 15, 1, 28, 17, 19, 14, 27, 10, 22, 25, 21, 2, 24, 13, 16, 
20, 11, 8, 5, 6, 7, 4, 23 ],
\[ 28, 10, 12, 19, 24, 23, 8, 21, 18, 3, 9, 2, 14, 22, 7, 26, 11, 17, 5, 25, 15,
27, 6, 4, 1, 16, 13, 20 ],
\[ 28, 14, 27, 10, 12, 26, 21, 15, 19, 22, 4, 13, 18, 17, 8, 6, 24, 5, 3, 25, 7,
11, 16, 2, 1, 23, 9, 20 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [437,705,732]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [416,650,731,733,741,750,755]>,
<PermutationGroup<28 |  
\[ 1, 2, 17, 4, 5, 27, 10, 11, 9, 7, 8, 15, 13, 16, 12, 14, 3, 21, 26, 28, 18, 
22, 24, 23, 25, 19, 6, 20 ],
\[ 1, 14, 24, 12, 10, 3, 5, 13, 19, 7, 8, 15, 11, 16, 4, 2, 27, 21, 26, 25, 22, 
18, 17, 6, 28, 9, 23, 20 ],
\[ 27, 6, 26, 22, 5, 2, 8, 7, 16, 11, 10, 18, 13, 25, 15, 9, 23, 12, 20, 19, 21,
4, 17, 28, 14, 3, 1, 24 ],
\[ 2, 1, 28, 4, 5, 27, 7, 8, 25, 10, 11, 18, 13, 16, 21, 14, 20, 12, 23, 17, 15,
22, 19, 26, 9, 24, 6, 3 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ],
\[ 16, 14, 19, 22, 5, 25, 7, 8, 27, 10, 11, 18, 13, 2, 15, 1, 24, 12, 3, 26, 21,
4, 28, 17, 6, 20, 9, 23 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [450,483,607,725]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 20, 16, 11, 28, 3, 25, 27, 6, 21, 14, 13, 15, 5, 22, 18, 2, 4, 12,
17, 1, 24, 9, 26, 10, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [471,625,733,737,738]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [433,660,736,738,741]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [440,648,728,733,743,753,757]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [456,619,727,733,745,756,764]>,
<PermutationGroup<28 |  
\[ 4, 27, 10, 2, 1, 24, 7, 13, 17, 3, 16, 5, 19, 12, 28, 26, 22, 8, 25, 20, 14, 
23, 15, 9, 11, 18, 21, 6 ],
\[ 27, 4, 21, 7, 3, 6, 2, 23, 17, 1, 19, 14, 16, 20, 8, 22, 26, 28, 25, 12, 5, 
13, 15, 18, 11, 9, 10, 24 ],
\[ 2, 21, 3, 27, 4, 9, 7, 19, 22, 10, 26, 1, 25, 5, 6, 18, 23, 13, 11, 20, 12, 
15, 28, 17, 16, 8, 14, 24 ],
\[ 2, 21, 20, 14, 27, 19, 3, 25, 11, 7, 18, 1, 23, 4, 8, 24, 9, 17, 16, 10, 12, 
26, 22, 6, 28, 13, 5, 15 ],
\[ 21, 12, 10, 4, 5, 16, 20, 28, 18, 3, 17, 2, 22, 14, 25, 6, 11, 9, 24, 7, 1, 
13, 26, 19, 15, 23, 27, 8 ],
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [465,693,732]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 19, 28, 20, 7, 4, 16, 13, 26, 22, 6, 15, 3, 5, 25, 14, 17, 9, 2, 11, 18, 
10, 1, 12, 24, 21, 27, 8 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [442,712,731,734,738]>,
<PermutationGroup<28 |  
\[ 14, 27, 3, 1, 2, 25, 7, 17, 13, 10, 28, 5, 15, 21, 16, 9, 11, 6, 24, 20, 4, 
18, 19, 26, 22, 23, 12, 8 ],
\[ 27, 4, 21, 7, 3, 6, 2, 23, 17, 1, 19, 14, 16, 20, 8, 22, 26, 28, 25, 12, 5, 
13, 15, 18, 11, 9, 10, 24 ],
\[ 2, 21, 3, 27, 4, 9, 7, 19, 22, 10, 26, 1, 25, 5, 6, 18, 23, 13, 11, 20, 12, 
15, 28, 17, 16, 8, 14, 24 ],
\[ 2, 21, 20, 14, 27, 19, 3, 25, 11, 7, 18, 1, 23, 4, 8, 24, 9, 17, 16, 10, 12, 
26, 22, 6, 28, 13, 5, 15 ],
\[ 21, 12, 10, 4, 5, 16, 20, 28, 18, 3, 17, 2, 22, 14, 25, 6, 11, 9, 24, 7, 1, 
13, 26, 19, 15, 23, 27, 8 ],
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [449,704,732]>,
<PermutationGroup<28 |  
\[ 17, 2, 26, 20, 13, 4, 25, 18, 24, 22, 6, 7, 16, 12, 9, 28, 1, 3, 19, 11, 15, 
10, 27, 21, 14, 8, 23, 5 ],
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [436,675,728,734,739]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 16, 7, 18, 27, 11, 24, 3, 5, 21, 28, 10, 12, 2, 6, 26,
17, 1, 9, 15, 25, 22, 8 ],
\[ 22, 19, 16, 20, 9, 11, 7, 5, 3, 17, 6, 25, 26, 14, 13, 21, 1, 24, 2, 4, 8, 
27, 10, 28, 12, 15, 23, 18 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [443,685,735,739,741]>,
<PermutationGroup<28 |  
\[ 21, 2, 10, 5, 4, 19, 7, 9, 8, 3, 15, 12, 23, 27, 11, 24, 25, 28, 6, 20, 1, 
26, 13, 16, 17, 22, 14, 18 ],
\[ 27, 4, 21, 7, 3, 6, 2, 23, 17, 1, 19, 14, 16, 20, 8, 22, 26, 28, 25, 12, 5, 
13, 15, 18, 11, 9, 10, 24 ],
\[ 2, 21, 3, 27, 4, 9, 7, 19, 22, 10, 26, 1, 25, 5, 6, 18, 23, 13, 11, 20, 12, 
15, 28, 17, 16, 8, 14, 24 ],
\[ 2, 21, 20, 14, 27, 19, 3, 25, 11, 7, 18, 1, 23, 4, 8, 24, 9, 17, 16, 10, 12, 
26, 22, 6, 28, 13, 5, 15 ],
\[ 21, 12, 10, 4, 5, 16, 20, 28, 18, 3, 17, 2, 22, 14, 25, 6, 11, 9, 24, 7, 1, 
13, 26, 19, 15, 23, 27, 8 ],
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [452,574,732]>,
<PermutationGroup<28 |  
\[ 15, 18, 8, 4, 5, 6, 17, 3, 12, 28, 20, 9, 22, 27, 1, 16, 7, 2, 26, 11, 25, 
13, 24, 23, 21, 19, 14, 10 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [437,474,478,661,729]>,
<PermutationGroup<28 |  
\[ 23, 19, 13, 4, 14, 20, 8, 28, 24, 17, 11, 18, 5, 3, 25, 7, 22, 9, 2, 6, 15, 
27, 1, 12, 26, 21, 10, 16 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [444,706,735,738,743]>,
<PermutationGroup<28 |  
\[ 17, 2, 5, 20, 25, 11, 13, 16, 8, 22, 6, 9, 18, 28, 7, 12, 23, 15, 19, 4, 3, 
10, 27, 14, 21, 24, 1, 26 ],
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [417,677,727,728,741,751,758]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 22, 19, 16, 20, 9, 11, 7, 5, 3, 17, 6, 25, 26, 14, 13, 21, 1, 24, 2, 4, 8, 
27, 10, 28, 12, 15, 23, 18 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [466,568,734,737,741]>,
<PermutationGroup<28 |  
\[ 23, 19, 14, 4, 13, 20, 16, 7, 18, 27, 11, 24, 3, 5, 21, 28, 10, 12, 2, 6, 26,
17, 1, 9, 15, 25, 22, 8 ],
\[ 17, 2, 5, 20, 25, 11, 13, 16, 8, 22, 6, 9, 18, 28, 7, 12, 23, 15, 19, 4, 3, 
10, 27, 14, 21, 24, 1, 26 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [462,709,727,734,735]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [435,571,731,736,737,740,762]>,
<PermutationGroup<28 |  
\[ 16, 2, 17, 18, 12, 7, 28, 1, 3, 19, 14, 27, 11, 13, 20, 8, 9, 24, 22, 26, 25,
10, 21, 4, 23, 15, 5, 6 ],
\[ 1, 2, 3, 4, 22, 10, 27, 14, 9, 6, 16, 26, 13, 8, 19, 11, 17, 23, 15, 28, 24, 
5, 18, 21, 25, 12, 7, 20 ],
\[ 13, 2, 3, 25, 20, 12, 15, 8, 9, 26, 16, 6, 1, 14, 7, 11, 17, 23, 27, 5, 21, 
28, 18, 24, 4, 10, 19, 22 ],
\[ 22, 17, 9, 20, 25, 11, 7, 21, 3, 23, 6, 16, 28, 14, 15, 12, 2, 26, 27, 4, 8, 
1, 10, 24, 5, 18, 19, 13 ],
\[ 25, 9, 17, 4, 22, 11, 14, 27, 2, 16, 6, 23, 13, 7, 24, 10, 3, 26, 21, 20, 19,
5, 12, 15, 1, 18, 8, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [438,439,481,536]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 28, 11, 7, 6, 5, 13, 26, 22, 4, 15, 8, 16, 12, 14, 17, 21, 2, 20, 18,
10, 1, 25, 24, 9, 27, 3 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [479,573,726,734,743]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 23, 19, 13, 4, 14, 20, 16, 28, 18, 22, 11, 24, 3, 5, 25, 7, 17, 9, 2, 6, 26, 
10, 1, 12, 15, 21, 27, 8 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [472,607,726,727,738]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 6, 7, 11, 16, 13, 26, 10, 20, 15, 3, 5, 25, 14, 27, 9, 19, 4, 18, 
22, 23, 12, 24, 21, 17, 8 ],
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,3780,
 [446,649,728,730,738]>,
<PermutationGroup<28 |  
\[ 9, 24, 15, 12, 19, 6, 8, 27, 26, 20, 13, 4, 21, 17, 16, 7, 18, 28, 3, 1, 10, 
23, 14, 22, 25, 11, 5, 2 ],
\[ 26, 22, 16, 4, 3, 6, 27, 5, 11, 1, 21, 12, 10, 18, 7, 8, 28, 2, 15, 9, 20, 
14, 17, 23, 25, 13, 19, 24 ],
\[ 18, 3, 10, 6, 13, 12, 23, 26, 7, 14, 27, 4, 22, 8, 24, 1, 20, 5, 28, 15, 19, 
16, 21, 11, 25, 2, 17, 9 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [485,693,752]>,
<PermutationGroup<28 |  
\[ 14, 28, 17, 4, 22, 11, 25, 27, 19, 24, 20, 23, 21, 12, 16, 10, 26, 3, 13, 6, 
2, 15, 7, 5, 1, 8, 18, 9 ],
\[ 10, 17, 3, 11, 16, 20, 24, 8, 9, 1, 4, 25, 18, 15, 14, 5, 2, 13, 27, 6, 21, 
23, 22, 7, 12, 28, 19, 26 ],
\[ 23, 19, 16, 20, 8, 11, 28, 5, 25, 10, 6, 21, 14, 13, 26, 3, 17, 24, 2, 4, 12,
22, 1, 18, 9, 15, 27, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 10, 8, 4, 5, 6, 18, 3, 9, 2, 11, 25, 24, 26, 28, 16, 1, 7, 22, 20, 21, 
19, 27, 13, 12, 14, 23, 15 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [438,481,487,539]>,
<PermutationGroup<28 |  
\[ 23, 2, 15, 20, 26, 4, 25, 24, 28, 17, 6, 7, 9, 12, 8, 18, 10, 5, 19, 11, 13, 
27, 1, 3, 14, 16, 22, 21 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 2, 5, 4, 21, 6, 7, 16, 8, 27, 11, 12, 26, 14, 13, 9, 23, 24, 19, 20, 3, 
17, 22, 28, 25, 15, 1, 18 ],
\[ 2, 23, 25, 4, 21, 6, 24, 12, 5, 27, 11, 3, 26, 15, 7, 9, 10, 13, 1, 20, 16, 
17, 19, 14, 8, 28, 22, 18 ],
\[ 10, 17, 5, 4, 8, 6, 18, 16, 12, 23, 11, 21, 24, 26, 13, 3, 19, 14, 27, 20, 
25, 1, 22, 28, 9, 7, 2, 15 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [457,708,754]>,
<PermutationGroup<28 |  
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 26, 28, 22, 4, 1, 11, 3, 10, 19, 7, 20, 27, 21, 8, 12, 23, 15, 5, 13, 6, 2, 
14, 18, 25, 17, 16, 24, 9 ],
\[ 27, 22, 16, 4, 3, 6, 24, 5, 12, 2, 11, 21, 18, 15, 7, 8, 1, 28, 10, 20, 25, 
19, 17, 14, 9, 13, 23, 26 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [482,714,761,792]>,
<PermutationGroup<28 |  
\[ 23, 2, 24, 4, 18, 20, 25, 15, 13, 17, 11, 14, 9, 12, 8, 26, 10, 5, 19, 6, 28,
27, 1, 3, 7, 16, 22, 21 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 5, 4, 25, 6, 18, 16, 9, 23, 11, 8, 13, 26, 14, 12, 22, 24, 19, 20, 21,
1, 27, 7, 3, 15, 10, 28 ],
\[ 27, 22, 16, 4, 3, 6, 24, 5, 12, 2, 11, 21, 18, 15, 7, 8, 1, 28, 10, 20, 25, 
19, 17, 14, 9, 13, 23, 26 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [477,694,754,779]>,
<PermutationGroup<28 |  
\[ 16, 2, 26, 12, 13, 6, 11, 10, 27, 8, 7, 4, 5, 14, 21, 1, 28, 22, 20, 19, 15, 
18, 24, 23, 25, 3, 9, 17 ],
\[ 26, 22, 16, 4, 3, 6, 27, 5, 11, 1, 21, 12, 10, 18, 7, 8, 28, 2, 15, 9, 20, 
14, 17, 23, 25, 13, 19, 24 ],
\[ 18, 3, 10, 6, 13, 12, 23, 26, 7, 14, 27, 4, 22, 8, 24, 1, 20, 5, 28, 15, 19, 
16, 21, 11, 25, 2, 17, 9 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [482,716,752,798]>,
<PermutationGroup<28 |  
\[ 23, 14, 24, 5, 13, 7, 1, 25, 27, 3, 17, 9, 4, 18, 28, 8, 19, 2, 11, 6, 20, 
22, 21, 10, 26, 15, 12, 16 ],
\[ 28, 4, 5, 3, 2, 26, 7, 15, 13, 24, 14, 19, 17, 18, 8, 6, 22, 27, 10, 25, 21, 
9, 16, 12, 20, 23, 11, 1 ],
\[ 20, 12, 10, 19, 24, 16, 8, 21, 11, 9, 3, 17, 14, 5, 7, 6, 18, 2, 22, 1, 15, 
27, 26, 13, 25, 23, 4, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [464,541]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 3, 11, 5, 20, 7, 8, 9, 22, 4, 12, 13, 14, 15, 16, 27, 18, 2, 6, 21, 
10, 1, 24, 25, 26, 17, 28 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [440,723,742,749,751,755,756,757,760]>,
<PermutationGroup<28 |  
\[ 23, 22, 4, 19, 27, 7, 20, 25, 13, 11, 12, 10, 24, 2, 28, 15, 5, 18, 3, 6, 1, 
14, 21, 9, 26, 8, 17, 16 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 23, 16, 15, 7, 9, 5, 13, 6, 12, 18, 10, 8, 14, 4, 3, 26, 11, 19, 25, 22, 
21, 2, 27, 20, 17, 24, 28 ],
\[ 24, 16, 23, 13, 4, 17, 21, 15, 6, 11, 10, 18, 22, 25, 7, 3, 26, 12, 20, 14, 
8, 5, 2, 28, 19, 9, 1, 27 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [430,439,481,487,540]>,
<PermutationGroup<28 |  
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 26, 22, 16, 4, 3, 6, 27, 5, 11, 1, 21, 12, 10, 18, 7, 8, 28, 2, 15, 9, 20, 
14, 17, 23, 25, 13, 19, 24 ],
\[ 18, 3, 10, 6, 13, 12, 23, 26, 7, 14, 27, 4, 22, 8, 24, 1, 20, 5, 28, 15, 19, 
16, 21, 11, 25, 2, 17, 9 ],
\[ 15, 17, 16, 6, 3, 4, 10, 5, 20, 19, 9, 25, 27, 24, 13, 8, 14, 23, 26, 21, 11,
28, 22, 2, 12, 7, 1, 18 ],
\[ 7, 22, 21, 12, 11, 25, 13, 9, 3, 15, 16, 4, 19, 18, 26, 20, 23, 2, 1, 5, 8, 
14, 24, 28, 6, 27, 10, 17 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [432,542,752,769]>,
<PermutationGroup<28 |  
\[ 1, 2, 8, 11, 16, 20, 13, 3, 25, 17, 4, 21, 7, 28, 24, 5, 10, 26, 19, 6, 12, 
27, 23, 15, 9, 18, 22, 14 ],
\[ 1, 2, 8, 6, 16, 4, 7, 3, 21, 10, 20, 25, 13, 14, 15, 5, 17, 18, 19, 11, 9, 
22, 23, 24, 12, 26, 27, 28 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [456,720,744,749,753,755,758,759,764]>,
<PermutationGroup<28 |  
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 28, 18, 2, 6, 17, 20, 16, 19, 22, 15, 11, 1, 25, 5, 21, 27, 14, 3, 26, 4, 10,
24, 13, 9, 23, 8, 7, 12 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [482,672,763,791]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 26, 28, 22, 4, 1, 11, 3, 10, 19, 7, 20, 27, 21, 8, 12, 23, 15, 5, 13, 6, 2, 
14, 18, 25, 17, 16, 24, 9 ],
\[ 27, 22, 16, 4, 3, 6, 24, 5, 12, 2, 11, 21, 18, 15, 7, 8, 1, 28, 10, 20, 25, 
19, 17, 14, 9, 13, 23, 26 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [485,715,761]>,
<PermutationGroup<28 |  
\[ 22, 17, 14, 4, 28, 20, 25, 7, 26, 2, 11, 24, 21, 12, 3, 13, 1, 5, 27, 6, 18, 
19, 10, 8, 15, 16, 23, 9 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 28, 18, 2, 6, 17, 20, 16, 19, 22, 15, 11, 1, 25, 5, 21, 27, 14, 3, 26, 4, 10,
24, 13, 9, 23, 8, 7, 12 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [485,670,763]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 1, 12, 3, 4, 27, 15, 7, 23, 22, 10, 24, 2, 18, 14, 6, 25, 19, 13, 17, 20, 21,
9, 8, 11, 16, 28, 5, 26 ],
\[ 1, 27, 3, 7, 12, 6, 4, 22, 23, 10, 11, 5, 18, 20, 15, 19, 25, 13, 16, 14, 21,
8, 9, 24, 17, 28, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [453,722,724,750,753,756,758,760,765]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 96 = 2^5 * 3 */ >,96,7560,
 [434,663,740,750,751,757,759,764,765]>,
<PermutationGroup<28 |  
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 5, 8, 17, 10, 26, 12, 24, 9, 2, 22, 11, 16, 25, 27, 14, 6, 21, 28, 7, 18, 3, 
4, 13, 19, 23, 1, 15, 20 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ]
        /* order = 96 = 2^5 * 3 */ >,96,15120,
 [489,711,774,783,786,787,789,801,802]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 96 = 2^5 * 3 */ >,96,15120,
 [722,746,747,767,768,770,771,772,773,776,777,778,784,790,794,796]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 24, 28, 3, 4, 25, 6, 22, 8, 21, 14, 20, 16, 19, 10, 23, 12, 18, 17, 13, 11, 
9, 7, 15, 1, 5, 27, 26, 2 ],
\[ 11, 13, 21, 8, 16, 15, 4, 7, 6, 14, 20, 25, 17, 24, 9, 26, 2, 19, 27, 1, 23, 
22, 3, 10, 28, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 96 = 2^5 * 3 */ >,96,15120,
 [489,722,748,780,781,788,793,799,803]>,
<PermutationGroup<28 |  
\[ 19, 23, 8, 4, 16, 6, 14, 3, 12, 22, 11, 9, 28, 7, 26, 5, 27, 24, 1, 20, 25, 
10, 2, 18, 21, 15, 17, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 2, 1, 8, 6, 16, 4, 28, 3, 9, 17, 20, 12, 14, 13, 18, 5, 10, 15, 23, 11, 21, 
27, 19, 26, 25, 24, 22, 7 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ]
        /* order = 96 = 2^5 * 3 */ >,96,15120,
 [489,664,766,775,782,785,795,797,800]>,
<PermutationGroup<28 |  
\[ 7, 2, 3, 4, 21, 6, 27, 8, 11, 10, 16, 12, 19, 14, 13, 9, 18, 23, 15, 5, 20, 
28, 17, 22, 25, 26, 1, 24 ],
\[ 13, 7, 10, 25, 12, 20, 15, 18, 28, 26, 24, 19, 21, 4, 2, 11, 17, 23, 5, 27, 
1, 9, 8, 16, 14, 3, 6, 22 ],
\[ 12, 21, 3, 4, 20, 13, 27, 17, 9, 10, 22, 1, 6, 14, 19, 28, 8, 23, 15, 5, 2, 
11, 18, 24, 25, 26, 7, 16 ],
\[ 13, 8, 3, 10, 23, 12, 19, 2, 9, 4, 11, 6, 1, 14, 27, 16, 21, 20, 7, 18, 17, 
22, 5, 24, 26, 25, 15, 28 ],
\[ 7, 5, 3, 4, 2, 15, 1, 23, 24, 10, 22, 27, 19, 14, 6, 16, 18, 17, 13, 21, 20, 
11, 8, 9, 25, 26, 12, 28 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,630,
 [494,725,726]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 13, 21, 8, 16, 15, 4, 7, 6, 14, 20, 25, 17, 24, 9, 26, 2, 19, 27, 1, 23, 
22, 3, 10, 28, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [506,780,791,794,812,813,823]>,
<PermutationGroup<28 |  
\[ 28, 24, 3, 7, 11, 6, 4, 22, 23, 18, 12, 5, 10, 25, 15, 14, 20, 13, 16, 19, 
21, 8, 9, 27, 17, 1, 2, 26 ],
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [497,756,784,805,810,811,819]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 2, 28, 3, 4, 25, 6, 22, 8, 21, 17, 16, 20, 19, 13, 23, 12, 18, 14, 10, 5, 9, 
7, 15, 26, 11, 27, 1, 24 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 13, 21, 8, 16, 15, 4, 7, 6, 14, 20, 25, 17, 24, 9, 26, 2, 19, 27, 1, 23, 
22, 3, 10, 28, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [507,748,778,817,822,823]>,
<PermutationGroup<28 |  
\[ 26, 12, 3, 4, 27, 15, 7, 23, 22, 13, 2, 24, 18, 17, 6, 25, 19, 10, 14, 16, 
21, 9, 8, 5, 20, 28, 11, 1 ],
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [503,750,771,811,816,821]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 22, 18, 6, 8, 7, 9, 11, 10, 13, 12, 14, 21, 25, 19, 5, 17, 20, 15, 
4, 23, 24, 16, 28, 2, 26 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 13, 21, 8, 16, 15, 4, 7, 6, 14, 20, 25, 17, 24, 9, 26, 2, 19, 27, 1, 23, 
22, 3, 10, 28, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [504,796,799,813,817,820]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 7, 14, 6, 8, 22, 21, 16, 17, 19, 20, 13, 9, 11, 10, 25, 18, 5, 23, 
4, 15, 26, 12, 24, 28, 27 ],
\[ 2, 28, 3, 4, 25, 6, 22, 8, 21, 17, 16, 20, 19, 13, 23, 12, 18, 14, 10, 5, 9, 
7, 15, 26, 11, 27, 1, 24 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 13, 21, 8, 16, 15, 4, 7, 6, 14, 20, 25, 17, 24, 9, 26, 2, 19, 27, 1, 23, 
22, 3, 10, 28, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [502,772,793,812,820,822]>,
<PermutationGroup<28 |  
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [496,758,796,810,818,821]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 13, 21, 8, 16, 15, 4, 7, 6, 14, 20, 25, 17, 24, 9, 26, 2, 19, 27, 1, 23, 
22, 3, 10, 28, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [500,746,788,814,820,823]>,
<PermutationGroup<28 |  
\[ 28, 24, 3, 7, 11, 6, 4, 22, 23, 18, 12, 5, 10, 25, 15, 14, 20, 13, 16, 19, 
21, 8, 9, 27, 17, 1, 2, 26 ],
\[ 26, 12, 3, 7, 27, 15, 4, 9, 8, 13, 2, 24, 18, 16, 6, 19, 25, 10, 20, 17, 21, 
23, 22, 5, 14, 28, 11, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [508,724,778,816,818,819]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 26, 12, 3, 7, 27, 15, 4, 9, 8, 13, 2, 24, 18, 16, 6, 19, 25, 10, 20, 17, 21, 
23, 22, 5, 14, 28, 11, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [503,753,773,811,815,818]>,
<PermutationGroup<28 |  
\[ 2, 1, 3, 7, 14, 6, 8, 22, 21, 16, 17, 19, 20, 13, 9, 11, 10, 25, 18, 5, 23, 
4, 15, 26, 12, 24, 28, 27 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 13, 21, 8, 16, 15, 4, 7, 6, 14, 20, 25, 17, 24, 9, 26, 2, 19, 27, 1, 23, 
22, 3, 10, 28, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [501,773,781,812,814,817]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 2, 1, 3, 4, 20, 6, 22, 8, 21, 17, 16, 25, 14, 13, 23, 11, 10, 19, 18, 5, 9, 
7, 15, 26, 12, 24, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 11, 13, 21, 8, 16, 15, 4, 7, 6, 14, 20, 25, 17, 24, 9, 26, 2, 19, 27, 1, 23, 
22, 3, 10, 28, 5, 18, 12 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [495,770,803,813,814,822]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [490,765,768,810,815,816]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 1, 13, 3, 22, 2, 21, 8, 23, 4, 11, 24, 27, 5, 14, 6, 16, 17, 12, 19, 20, 15, 
9, 7, 10, 25, 26, 18, 28 ],
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,5040,
 [508,747,760,815,819,821]>,
<PermutationGroup<28 |  
\[ 16, 23, 19, 4, 14, 21, 13, 28, 9, 24, 15, 26, 7, 5, 11, 1, 25, 18, 3, 22, 6, 
20, 2, 10, 17, 12, 27, 8 ],
\[ 26, 7, 3, 4, 11, 6, 24, 8, 9, 13, 25, 16, 23, 17, 14, 20, 15, 18, 19, 12, 21,
1, 10, 2, 5, 22, 27, 28 ],
\[ 20, 25, 3, 4, 21, 17, 2, 13, 12, 23, 7, 27, 6, 15, 10, 26, 8, 18, 19, 16, 24,
9, 14, 28, 11, 1, 22, 5 ],
\[ 9, 28, 3, 4, 25, 15, 5, 23, 16, 17, 21, 20, 10, 13, 8, 27, 14, 18, 19, 22, 2,
26, 6, 7, 24, 12, 1, 11 ],
\[ 16, 11, 3, 4, 24, 8, 25, 6, 27, 14, 2, 22, 17, 10, 23, 1, 13, 18, 19, 26, 28,
12, 15, 5, 7, 20, 9, 21 ],
\[ 11, 15, 18, 4, 13, 9, 14, 27, 21, 26, 23, 24, 22, 20, 16, 2, 12, 19, 3, 7, 6,
5, 1, 17, 10, 25, 28, 8 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,10080,
 [506,779,792,804,807,829]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 10, 2, 21, 4, 5, 6, 7, 9, 8, 1, 11, 12, 26, 14, 15, 16, 17, 28, 19, 20, 3, 
23, 22, 24, 25, 13, 27, 18 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 144 = 2^4 * 3^2 */ >,144,10080,
 [389,809,824,825,826,827,828,830]>,
<PermutationGroup<28 |  
\[ 10, 5, 12, 4, 15, 2, 7, 14, 19, 18, 26, 13, 24, 22, 6, 16, 17, 28, 23, 8, 11,
20, 25, 3, 9, 27, 21, 1 ],
\[ 1, 26, 28, 4, 6, 12, 7, 23, 17, 27, 18, 2, 21, 8, 10, 25, 19, 13, 20, 22, 24,
9, 16, 11, 14, 5, 3, 15 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 6, 28, 24, 4, 18, 1, 7, 8, 23, 15, 21, 13, 12, 20, 10, 16, 17, 5, 19, 14, 11,
22, 9, 3, 25, 27, 26, 2 ],
\[ 5, 10, 12, 4, 1, 18, 7, 22, 9, 2, 26, 3, 24, 14, 28, 16, 17, 6, 25, 20, 27, 
8, 23, 13, 19, 11, 21, 15 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 160 = 2^5 * 5 */ >,160,2268,
 [55,593,832]>,
<PermutationGroup<28 |  
\[ 3, 4, 28, 1, 9, 27, 22, 24, 23, 20, 21, 13, 11, 25, 18, 16, 12, 19, 14, 5, 
17, 7, 10, 6, 15, 8, 2, 26 ],
\[ 26, 6, 4, 27, 13, 8, 7, 28, 16, 25, 21, 12, 14, 15, 17, 20, 5, 9, 18, 19, 10,
22, 11, 2, 23, 3, 1, 24 ],
\[ 24, 26, 3, 8, 17, 6, 7, 4, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
22, 21, 1, 18, 2, 28, 27 ],
\[ 24, 2, 3, 8, 19, 6, 7, 4, 10, 9, 23, 17, 25, 21, 20, 18, 12, 16, 5, 15, 14, 
22, 11, 1, 13, 26, 27, 28 ],
\[ 1, 2, 6, 4, 10, 3, 7, 8, 19, 5, 13, 15, 11, 16, 12, 14, 20, 21, 9, 17, 18, 
22, 25, 24, 23, 26, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ]
        /* order = 160 = 2^5 * 5 */ >,160,2268,
 [57,530,832]>,
<PermutationGroup<28 |  
\[ 27, 4, 3, 2, 20, 6, 22, 26, 14, 23, 13, 15, 12, 16, 11, 19, 10, 17, 9, 21, 
25, 7, 18, 28, 5, 8, 24, 1 ],
\[ 26, 6, 4, 27, 13, 8, 7, 28, 16, 25, 21, 12, 14, 15, 17, 20, 5, 9, 18, 19, 10,
22, 11, 2, 23, 3, 1, 24 ],
\[ 24, 26, 3, 8, 17, 6, 7, 4, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
22, 21, 1, 18, 2, 28, 27 ],
\[ 24, 2, 3, 8, 19, 6, 7, 4, 10, 9, 23, 17, 25, 21, 20, 18, 12, 16, 5, 15, 14, 
22, 11, 1, 13, 26, 27, 28 ],
\[ 1, 2, 6, 4, 10, 3, 7, 8, 19, 5, 13, 15, 11, 16, 12, 14, 20, 21, 9, 17, 18, 
22, 25, 24, 23, 26, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ]
        /* order = 160 = 2^5 * 5 */ >,160,2268,
 [56,625,832]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 13, 27, 21, 4, 12, 6, 7, 9, 8, 26, 5, 11, 28, 17, 15, 25, 19, 1, 14, 16, 3, 
23, 22, 2, 20, 18, 24, 10 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 216 = 2^3 * 3^3 */ >,216,1120,
 [825,833,835,836]>,
<PermutationGroup<28 |  
\[ 10, 16, 5, 18, 22, 6, 7, 1, 8, 9, 11, 21, 24, 14, 13, 25, 3, 20, 23, 26, 19, 
17, 12, 28, 27, 4, 2, 15 ],
\[ 16, 8, 23, 28, 19, 6, 7, 25, 27, 2, 11, 5, 4, 14, 18, 9, 12, 24, 17, 13, 3, 
21, 22, 26, 10, 15, 1, 20 ],
\[ 9, 25, 22, 20, 17, 6, 7, 10, 1, 8, 11, 19, 28, 14, 24, 27, 5, 26, 12, 4, 23, 
3, 21, 15, 2, 18, 16, 13 ],
\[ 8, 6, 9, 24, 27, 28, 7, 16, 15, 26, 21, 17, 11, 25, 3, 1, 22, 4, 10, 5, 13, 
12, 14, 18, 23, 19, 20, 2 ],
\[ 13, 15, 4, 11, 12, 20, 7, 6, 16, 22, 3, 21, 19, 10, 17, 25, 2, 23, 1, 8, 5, 
14, 27, 28, 9, 24, 18, 26 ],
\[ 17, 23, 20, 8, 26, 14, 7, 22, 5, 3, 6, 24, 2, 11, 27, 12, 18, 1, 15, 10, 28, 
4, 13, 16, 21, 9, 19, 25 ]
        /* order = 216 = 2^3 * 3^3 */ >,216,1120,
 [432,839]>,
<PermutationGroup<28 |  
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ],
\[ 2, 18, 21, 4, 25, 6, 23, 9, 3, 17, 16, 20, 19, 26, 22, 12, 28, 14, 1, 5, 8, 
7, 15, 13, 11, 27, 10, 24 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 216 = 2^3 * 3^3 */ >,216,3360,
 [476,827,833,834,838]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 2, 18, 21, 4, 25, 6, 23, 9, 3, 17, 16, 20, 19, 26, 22, 12, 28, 14, 1, 5, 8, 
7, 15, 13, 11, 27, 10, 24 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 216 = 2^3 * 3^3 */ >,216,3360,
 [470,830,836,838,840]>,
<PermutationGroup<28 |  
\[ 13, 27, 21, 4, 12, 6, 7, 9, 8, 26, 5, 11, 28, 17, 15, 25, 19, 1, 14, 16, 3, 
23, 22, 2, 20, 18, 24, 10 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 216 = 2^3 * 3^3 */ >,216,3360,
 [468,809,835,837,838]>,
<PermutationGroup<28 |  
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 216 = 2^3 * 3^3 */ >,216,3360,
 [824,831,834,836,837,841,842]>,
<PermutationGroup<28 |  
\[ 21, 19, 9, 18, 2, 11, 7, 17, 23, 5, 6, 10, 15, 14, 4, 3, 25, 28, 8, 26, 16, 
1, 27, 20, 12, 13, 22, 24 ],
\[ 16, 8, 23, 28, 19, 6, 7, 25, 27, 2, 11, 5, 4, 14, 18, 9, 12, 24, 17, 13, 3, 
21, 22, 26, 10, 15, 1, 20 ],
\[ 9, 25, 22, 20, 17, 6, 7, 10, 1, 8, 11, 19, 28, 14, 24, 27, 5, 26, 12, 4, 23, 
3, 21, 15, 2, 18, 16, 13 ],
\[ 8, 6, 9, 24, 27, 28, 7, 16, 15, 26, 21, 17, 11, 25, 3, 1, 22, 4, 10, 5, 13, 
12, 14, 18, 23, 19, 20, 2 ],
\[ 13, 15, 4, 11, 12, 20, 7, 6, 16, 22, 3, 21, 19, 10, 17, 25, 2, 23, 1, 8, 5, 
14, 27, 28, 9, 24, 18, 26 ],
\[ 17, 23, 20, 8, 26, 14, 7, 22, 5, 3, 6, 24, 2, 11, 27, 12, 18, 1, 15, 10, 28, 
4, 13, 16, 21, 9, 19, 25 ]
        /* order = 216 = 2^3 * 3^3 */ >,216,3360,
 [485,839]>,
<PermutationGroup<28 |  
\[ 14, 18, 8, 4, 25, 6, 23, 3, 9, 24, 20, 16, 27, 1, 22, 12, 28, 2, 26, 11, 21, 
15, 7, 10, 5, 19, 13, 17 ],
\[ 13, 27, 21, 4, 12, 6, 7, 9, 8, 26, 5, 11, 28, 17, 15, 25, 19, 1, 14, 16, 3, 
23, 22, 2, 20, 18, 24, 10 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 216 = 2^3 * 3^3 */ >,216,3360,
 [451,826,834,835,840]>,
<PermutationGroup<28 |  
\[ 5, 3, 2, 28, 1, 11, 7, 21, 17, 23, 6, 16, 20, 14, 15, 12, 9, 26, 27, 13, 8, 
25, 10, 24, 22, 18, 19, 4 ],
\[ 16, 8, 23, 28, 19, 6, 7, 25, 27, 2, 11, 5, 4, 14, 18, 9, 12, 24, 17, 13, 3, 
21, 22, 26, 10, 15, 1, 20 ],
\[ 9, 25, 22, 20, 17, 6, 7, 10, 1, 8, 11, 19, 28, 14, 24, 27, 5, 26, 12, 4, 23, 
3, 21, 15, 2, 18, 16, 13 ],
\[ 8, 6, 9, 24, 27, 28, 7, 16, 15, 26, 21, 17, 11, 25, 3, 1, 22, 4, 10, 5, 13, 
12, 14, 18, 23, 19, 20, 2 ],
\[ 13, 15, 4, 11, 12, 20, 7, 6, 16, 22, 3, 21, 19, 10, 17, 25, 2, 23, 1, 8, 5, 
14, 27, 28, 9, 24, 18, 26 ],
\[ 17, 23, 20, 8, 26, 14, 7, 22, 5, 3, 6, 24, 2, 11, 27, 12, 18, 1, 15, 10, 28, 
4, 13, 16, 21, 9, 19, 25 ]
        /* order = 216 = 2^3 * 3^3 */ >,216,3360,
 [482,839,843]>,
<PermutationGroup<28 |  
\[ 13, 24, 21, 4, 11, 6, 7, 9, 8, 26, 5, 12, 1, 17, 15, 20, 14, 28, 19, 16, 3, 
23, 22, 2, 25, 10, 27, 18 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ],
\[ 10, 2, 21, 23, 26, 6, 9, 7, 8, 11, 1, 28, 5, 14, 3, 16, 17, 12, 19, 20, 15, 
4, 22, 24, 25, 13, 27, 18 ],
\[ 11, 16, 4, 8, 13, 6, 21, 3, 15, 1, 10, 18, 26, 24, 22, 17, 2, 28, 27, 14, 23,
9, 7, 20, 19, 5, 25, 12 ]
        /* order = 216 = 2^3 * 3^3 */ >,216,3360,
 [469,828,833,837,840]>,
<PermutationGroup<28 |  
\[ 12, 17, 3, 18, 23, 28, 14, 21, 9, 25, 13, 1, 11, 7, 24, 22, 2, 4, 19, 26, 8, 
16, 5, 15, 10, 20, 27, 6 ],
\[ 25, 13, 19, 26, 15, 17, 12, 28, 21, 7, 9, 1, 3, 10, 23, 22, 20, 11, 8, 6, 4, 
5, 24, 16, 14, 18, 27, 2 ],
\[ 22, 2, 3, 4, 25, 6, 24, 8, 9, 23, 11, 16, 13, 15, 14, 12, 17, 18, 19, 20, 21,
1, 10, 7, 5, 26, 27, 28 ]
        /* order = 240 = 2^4 * 3 * 5 */ >,240,6048,
 [489,511,774,846,850,851]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 20, 19, 7, 9, 18, 4, 22, 23, 6, 1, 10, 13, 28, 11, 3, 27, 12, 26, 5, 24, 21, 
8, 15, 14, 2, 25, 17, 16 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ]
        /* order = 240 = 2^4 * 3 * 5 */ >,240,6048,
 [489,511,803,844,848,849]>,
<PermutationGroup<28 |  
\[ 28, 5, 3, 4, 2, 15, 7, 23, 22, 18, 27, 24, 13, 19, 6, 16, 17, 10, 14, 25, 21,
9, 8, 12, 20, 26, 11, 1 ],
\[ 28, 13, 8, 23, 16, 9, 21, 22, 7, 27, 25, 20, 2, 12, 15, 17, 5, 24, 11, 19, 4,
3, 6, 18, 14, 26, 10, 1 ],
\[ 28, 2, 3, 4, 5, 6, 7, 8, 9, 18, 12, 11, 13, 19, 15, 16, 17, 10, 14, 25, 21, 
22, 23, 27, 20, 26, 24, 1 ]
        /* order = 240 = 2^4 * 3 * 5 */ >,240,6048,
 [453,511,765,845,847,852]>,
<PermutationGroup<28 |  
\[ 12, 27, 13, 4, 7, 20, 21, 28, 15, 3, 18, 11, 25, 17, 5, 14, 1, 2, 9, 26, 24, 
19, 22, 23, 6, 8, 16, 10 ],
\[ 3, 28, 1, 4, 5, 24, 7, 8, 20, 11, 10, 12, 13, 23, 21, 19, 25, 18, 16, 9, 15, 
22, 14, 6, 17, 27, 26, 2 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 7, 3, 4, 5, 6, 28, 8, 20, 15, 25, 9, 14, 23, 17, 16, 10, 18, 19, 12, 11, 
27, 13, 24, 21, 22, 26, 2 ],
\[ 19, 12, 16, 4, 8, 1, 9, 18, 23, 15, 25, 14, 28, 2, 17, 24, 10, 5, 6, 13, 11, 
27, 7, 3, 21, 22, 26, 20 ],
\[ 5, 7, 1, 4, 3, 18, 28, 16, 20, 11, 22, 9, 14, 23, 25, 19, 21, 24, 8, 12, 26, 
10, 13, 6, 27, 17, 15, 2 ]
        /* order = 324 = 2^2 * 3^4 */ >,324,1120,
 [169,529,833]>,
<PermutationGroup<28 |  
\[ 16, 23, 19, 4, 8, 24, 14, 5, 12, 25, 15, 9, 28, 7, 11, 1, 21, 18, 3, 20, 17, 
27, 2, 6, 10, 26, 22, 13 ],
\[ 16, 11, 3, 4, 24, 8, 21, 6, 22, 13, 2, 27, 10, 17, 23, 1, 14, 18, 19, 26, 7, 
9, 15, 5, 28, 20, 12, 25 ],
\[ 27, 1, 26, 4, 22, 10, 19, 25, 24, 20, 14, 16, 8, 18, 23, 11, 2, 17, 21, 3, 9,
7, 5, 15, 28, 13, 12, 6 ],
\[ 19, 9, 16, 4, 8, 1, 20, 18, 13, 17, 21, 23, 2, 7, 10, 24, 15, 5, 6, 14, 25, 
26, 28, 3, 11, 27, 22, 12 ],
\[ 5, 28, 1, 4, 3, 18, 2, 16, 12, 25, 27, 20, 23, 13, 21, 19, 11, 24, 8, 9, 22, 
15, 14, 6, 26, 10, 17, 7 ],
\[ 1, 28, 3, 4, 5, 6, 2, 8, 12, 17, 21, 20, 23, 13, 10, 16, 15, 18, 19, 9, 25, 
26, 14, 24, 11, 27, 22, 7 ]
        /* order = 324 = 2^2 * 3^4 */ >,324,4480,
 [841,843,855,856,857]>,
<PermutationGroup<28 |  
\[ 2, 1, 5, 20, 3, 11, 14, 16, 25, 27, 6, 21, 28, 7, 15, 8, 22, 18, 23, 4, 12, 
17, 19, 24, 9, 26, 10, 13 ],
\[ 3, 9, 23, 10, 11, 22, 26, 1, 19, 16, 20, 17, 5, 12, 24, 4, 25, 14, 15, 6, 2, 
13, 7, 21, 27, 8, 18, 28 ]
        /* order = 336 = 2^4 * 3 * 7 */ >,336,4320,
 [195,223,402,858]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 7, 13, 3, 4, 22, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15,
8, 23, 1, 25, 2, 28, 27 ],
\[ 24, 5, 15, 23, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 4, 26, 13, 19, 18, 1, 7,
9, 3, 11, 28, 2, 12, 27 ]
        /* order = 360 = 2^3 * 3^2 * 5 */ >,360,336,
 [406,422,492,522,523]>,
<PermutationGroup<28 |  
\[ 25, 9, 28, 13, 22, 6, 10, 11, 2, 7, 8, 12, 4, 14, 15, 16, 20, 18, 26, 17, 21,
5, 24, 23, 1, 19, 27, 3 ],
\[ 12, 17, 18, 3, 23, 21, 14, 28, 9, 7, 13, 1, 2, 25, 5, 22, 11, 19, 4, 26, 8, 
16, 24, 15, 10, 20, 27, 6 ]
        /* order = 360 = 2^3 * 3^2 * 5 */ >,360,1008,
 [428,460,498,522,524]>,
<PermutationGroup<28 |  
\[ 24, 28, 6, 4, 18, 3, 7, 8, 23, 11, 10, 13, 12, 20, 21, 19, 25, 5, 16, 14, 15,
22, 9, 1, 17, 27, 26, 2 ],
\[ 20, 19, 7, 9, 18, 4, 22, 23, 6, 1, 10, 13, 28, 11, 3, 27, 12, 26, 5, 24, 21, 
8, 15, 14, 2, 25, 17, 16 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 360 = 2^3 * 3^2 * 5 */ >,360,2016,
 [504,528,813,848,863]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 20, 17, 7, 9, 13, 4, 22, 23, 6, 1, 10, 18, 26, 11, 3, 2, 5, 28, 12, 24, 21, 
8, 15, 14, 27, 16, 19, 25 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 360 = 2^3 * 3^2 * 5 */ >,360,2016,
 [507,527,822,844,863]>,
<PermutationGroup<28 |  
\[ 25, 14, 9, 4, 11, 23, 8, 7, 3, 18, 12, 5, 10, 27, 21, 1, 24, 13, 2, 28, 15, 
22, 6, 19, 26, 20, 17, 16 ],
\[ 14, 26, 22, 9, 16, 15, 4, 6, 7, 11, 20, 25, 5, 24, 8, 13, 2, 12, 27, 10, 3, 
21, 23, 1, 18, 17, 28, 19 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 360 = 2^3 * 3^2 * 5 */ >,360,2016,
 [501,525,814,849,863]>,
<PermutationGroup<28 |  
\[ 26, 12, 3, 4, 27, 15, 7, 23, 22, 13, 2, 24, 18, 17, 6, 25, 19, 10, 14, 16, 
21, 9, 8, 5, 20, 28, 11, 1 ],
\[ 28, 10, 8, 23, 20, 9, 21, 22, 7, 27, 25, 16, 24, 12, 15, 14, 11, 2, 5, 19, 4,
3, 6, 18, 17, 1, 13, 26 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 360 = 2^3 * 3^2 * 5 */ >,360,2016,
 [508,527,816,845,862]>,
<PermutationGroup<28 |  
\[ 28, 5, 3, 4, 2, 15, 7, 23, 22, 18, 27, 24, 13, 19, 6, 16, 17, 10, 14, 25, 21,
9, 8, 12, 20, 26, 11, 1 ],
\[ 26, 10, 8, 23, 20, 9, 21, 22, 7, 2, 16, 25, 24, 5, 15, 14, 11, 27, 12, 17, 4,
3, 6, 13, 19, 1, 18, 28 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 360 = 2^3 * 3^2 * 5 */ >,360,2016,
 [496,528,810,847,862]>,
<PermutationGroup<28 |  
\[ 1, 5, 3, 7, 2, 15, 4, 9, 8, 10, 24, 27, 13, 20, 6, 17, 16, 18, 25, 14, 21, 
23, 22, 11, 19, 26, 12, 28 ],
\[ 1, 27, 8, 22, 18, 4, 3, 7, 21, 20, 10, 13, 25, 14, 9, 12, 19, 16, 17, 11, 15,
6, 23, 24, 5, 28, 2, 26 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 26, 27, 3, 4, 12, 6, 7, 8, 9, 13, 5, 11, 18, 17, 15, 25, 19, 10, 14, 16, 21, 
22, 23, 2, 20, 28, 24, 1 ]
        /* order = 360 = 2^3 * 3^2 * 5 */ >,360,2016,
 [503,525,815,852,862]>,
<PermutationGroup<28 |  
\[ 18, 1, 9, 22, 20, 8, 3, 23, 7, 27, 25, 16, 24, 12, 15, 14, 11, 2, 5, 19, 4, 
21, 6, 28, 17, 10, 26, 13 ],
\[ 27, 21, 14, 7, 12, 24, 17, 15, 1, 13, 23, 25, 20, 28, 26, 16, 4, 11, 6, 10, 
22, 2, 18, 19, 5, 8, 9, 3 ]
        /* order = 504 = 2^3 * 3^2 * 7 */ >,504,960,
 [58,212,521]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 22, 27, 3, 4, 16, 6, 24, 8, 9, 23, 11, 25, 18, 15, 14, 5, 19, 13, 17, 20, 21,
1, 10, 7, 12, 28, 2, 26 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 3, 11, 5, 20, 7, 8, 9, 22, 4, 12, 13, 14, 15, 16, 27, 18, 2, 6, 21, 
10, 1, 24, 25, 26, 17, 28 ]
        /* order = 128 = 2^7 */ >,128,315,
 [865,873,886,898,910,925]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ]
        /* order = 128 = 2^7 */ >,128,945,
 [865,882,899]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ]
        /* order = 128 = 2^7 */ >,128,945,
 [883,884,887,930]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,945,
 [865,871,884,901,962]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 13, 20, 14, 4, 3, 28, 24, 27, 6, 18, 16, 8, 12, 7, 10, 21, 19, 11, 15, 
17, 23, 25, 26, 9, 22, 5 ],
\[ 10, 27, 21, 20, 12, 11, 14, 9, 8, 1, 6, 5, 13, 7, 24, 25, 19, 18, 17, 4, 3, 
23, 22, 15, 16, 26, 2, 28 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [883,897,898,914,949]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 3, 27, 1, 22, 18, 24, 8, 7, 9, 15, 21, 13, 12, 14, 10, 17, 16, 5, 25, 20, 11,
4, 23, 6, 19, 28, 2, 26 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [866,878,880,881,885,895,898,907,919,943,944]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 3, 24, 28, 22, 25, 27, 4, 7, 13, 16, 17, 9, 19, 11, 20, 21, 15, 23, 18, 10, 
14, 8, 5, 6, 12, 1, 26, 2 ],
\[ 1, 2, 3, 4, 20, 6, 22, 8, 12, 17, 16, 9, 14, 13, 19, 11, 10, 23, 15, 5, 25, 
7, 18, 24, 21, 26, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [878,879,884,904,938]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [865,888,897,945,953,963,971,977]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [865,869,881,889,892,894,900,919,924,948,954]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 28, 20, 14, 4, 12, 13, 26, 1, 6, 24, 9, 25, 5, 7, 2, 3, 17, 11, 18, 
23, 22, 16, 15, 8, 19, 21 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [882,887,897,983]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 27, 21, 20, 12, 11, 28, 9, 5, 19, 6, 8, 7, 13, 24, 25, 1, 18, 17, 4, 16, 
2, 22, 15, 3, 26, 23, 14 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [878,897,899]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [868,881,884,888,903,905,912,921,928,929,931,950,966,974,976]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 3, 24, 28, 22, 25, 27, 4, 7, 13, 16, 17, 9, 19, 11, 20, 21, 15, 23, 18, 10, 
14, 8, 5, 6, 12, 1, 26, 2 ],
\[ 3, 27, 1, 22, 18, 24, 8, 7, 9, 15, 21, 13, 12, 14, 10, 17, 16, 5, 25, 20, 11,
4, 23, 6, 19, 28, 2, 26 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [879,888,898,913,936,947,968,979]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 10, 27, 13, 4, 7, 20, 12, 28, 18, 1, 11, 15, 9, 25, 5, 14, 2, 3, 17, 6, 26, 
23, 22, 16, 24, 8, 19, 21 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [879,887,901,984]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 10, 27, 21, 4, 12, 6, 13, 9, 5, 19, 11, 8, 14, 28, 15, 25, 1, 26, 17, 20, 16,
2, 22, 24, 3, 18, 23, 7 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [879,892,899]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 10, 17, 18, 4, 15, 20, 5, 26, 13, 1, 11, 7, 3, 16, 12, 24, 19, 9, 27, 6, 28, 
23, 22, 25, 14, 21, 2, 8 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [888,892,901,909,961]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 25, 19, 24, 12, 10, 26, 15, 21, 14, 13, 5, 22, 11, 3, 7, 6, 27, 4, 17, 28, 8,
18, 16, 9, 20, 23, 2, 1 ],
\[ 20, 19, 24, 11, 18, 23, 7, 8, 14, 22, 4, 13, 12, 9, 15, 16, 27, 5, 2, 1, 21, 
10, 6, 3, 25, 26, 17, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [867,882,884,898,906,939,959,981]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [864,881,886,887,891,893,902,907,922,929,932,941,954,964,970,972,986]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [877,881,883,899,908,923,931,941,958]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 13, 20, 14, 4, 3, 28, 24, 27, 6, 18, 16, 8, 12, 7, 10, 21, 19, 11, 15, 
17, 23, 25, 26, 9, 22, 5 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [865,879,883,915,946]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 10, 27, 21, 20, 12, 11, 28, 9, 5, 19, 6, 8, 7, 13, 24, 25, 1, 18, 17, 4, 16, 
2, 22, 15, 3, 26, 23, 14 ],
\[ 10, 27, 13, 4, 7, 20, 12, 28, 18, 1, 11, 15, 9, 25, 5, 14, 2, 3, 17, 6, 26, 
23, 22, 16, 24, 8, 19, 21 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [878,883,901]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [887,888,891,899,903,958,960,967,969]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 22, 27, 3, 4, 16, 6, 26, 8, 25, 19, 11, 9, 15, 18, 14, 5, 23, 13, 17, 20, 12,
2, 10, 7, 21, 28, 1, 24 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 3, 11, 5, 20, 7, 8, 9, 22, 4, 12, 13, 14, 15, 16, 27, 18, 2, 6, 21, 
10, 1, 24, 25, 26, 17, 28 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [878,886,892,902,920,924,934,943,952]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 10, 27, 21, 20, 12, 11, 14, 9, 8, 1, 6, 5, 13, 7, 24, 25, 19, 18, 17, 4, 3, 
23, 22, 15, 16, 26, 2, 28 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [887,892,895,898,933,934,935,948,964]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 10, 17, 18, 4, 15, 20, 5, 26, 13, 1, 11, 7, 3, 16, 12, 24, 19, 9, 27, 6, 28, 
23, 22, 25, 14, 21, 2, 8 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [881,897,901,951,956]>,
<PermutationGroup<28 |  
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 27, 10, 13, 4, 7, 20, 21, 28, 26, 2, 11, 24, 25, 9, 3, 14, 1, 5, 22, 6, 18, 
19, 17, 8, 15, 16, 23, 12 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [876,882,886,901,939]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 6, 26, 4, 19, 2, 22, 8, 12, 17, 16, 9, 25, 21, 20, 11, 10, 23, 5, 15, 14, 
7, 18, 24, 13, 3, 28, 27 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 3, 27, 1, 22, 20, 24, 4, 7, 13, 16, 17, 9, 14, 12, 25, 21, 15, 23, 10, 18, 
19, 8, 5, 6, 11, 28, 26, 2 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [878,882,888,926,940]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [865,878,887,900,917,932,935,944,952]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 19, 23, 16, 20, 8, 11, 7, 5, 12, 17, 6, 9, 13, 14, 24, 3, 10, 26, 1, 4, 25, 
27, 2, 15, 21, 18, 22, 28 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [867,868,876,884,886,890,899,908,911,967,970]>,
<PermutationGroup<28 |  
\[ 27, 2, 4, 24, 21, 8, 7, 1, 16, 9, 11, 13, 20, 10, 17, 14, 15, 19, 5, 23, 18, 
22, 12, 28, 25, 26, 6, 3 ],
\[ 4, 2, 27, 3, 20, 28, 22, 6, 12, 25, 18, 16, 10, 23, 9, 17, 5, 13, 11, 21, 15,
7, 19, 8, 14, 26, 24, 1 ],
\[ 6, 2, 1, 27, 10, 24, 7, 28, 19, 9, 12, 25, 17, 16, 13, 18, 23, 21, 5, 11, 14,
22, 15, 3, 20, 26, 8, 4 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 1, 2, 6, 4, 10, 3, 7, 8, 19, 5, 13, 15, 11, 16, 12, 14, 20, 21, 9, 17, 18, 
22, 25, 24, 23, 26, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [884,892,897,918,955]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 1, 2, 3, 8, 13, 6, 22, 4, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15, 
7, 9, 24, 19, 26, 27, 28 ],
\[ 3, 27, 1, 22, 20, 24, 4, 7, 13, 16, 17, 9, 14, 12, 25, 21, 15, 23, 10, 18, 
19, 8, 5, 6, 11, 28, 26, 2 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [879,881,882,942,965]>,
<PermutationGroup<28 |  
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [870,875,877,883,886,888,896,911,921,922,960]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 17, 18, 4, 15, 20, 8, 26, 7, 19, 11, 13, 16, 3, 12, 24, 1, 9, 27, 6, 14, 
2, 22, 25, 28, 21, 23, 5 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [879,886,897,927,937]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 10, 27, 21, 20, 12, 11, 14, 9, 8, 1, 6, 5, 13, 7, 24, 25, 19, 18, 17, 4, 3, 
23, 22, 15, 16, 26, 2, 28 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [890,898,899,901,939]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 13, 20, 14, 4, 3, 28, 24, 27, 6, 18, 16, 8, 12, 7, 10, 21, 19, 11, 15, 
17, 23, 25, 26, 9, 22, 5 ],
\[ 10, 17, 26, 20, 24, 4, 5, 18, 28, 1, 6, 14, 3, 16, 12, 15, 19, 9, 27, 11, 13,
23, 22, 25, 7, 21, 2, 8 ]
        /* order = 128 = 2^7 */ >,128,2835,
 [882,883,892]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 10, 27, 9, 11, 25, 20, 14, 21, 3, 1, 4, 16, 13, 7, 24, 12, 19, 18, 17, 6, 8, 
23, 22, 15, 5, 26, 2, 28 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [894,909,950,955,956,962,963]>,
<PermutationGroup<28 |  
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 20, 14, 27, 18, 11, 6, 15, 21, 19, 13, 5, 22, 10, 2, 7, 26, 24, 4, 9, 1, 8, 
12, 23, 17, 25, 16, 3, 28 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 25, 24, 19, 11, 18, 16, 21, 15, 27, 4, 22, 5, 12, 2, 8, 23, 14, 13, 9, 28, 7,
10, 26, 17, 20, 6, 3, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [870,925,937,946,949,968,971,978,982,985,987]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 23, 19, 3, 11, 5, 20, 28, 8, 12, 27, 4, 9, 14, 13, 15, 16, 22, 18, 2, 6, 25, 
17, 1, 24, 21, 26, 10, 7 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 22, 27, 3, 4, 16, 6, 24, 8, 9, 23, 11, 25, 18, 15, 14, 5, 19, 13, 17, 20, 21,
1, 10, 7, 12, 28, 2, 26 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [880,889,891,910,916,917,920,924,932,933,943,944,948,964]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 8, 11, 16, 20, 13, 3, 25, 17, 4, 21, 7, 28, 24, 5, 10, 26, 19, 6, 12, 
27, 23, 15, 9, 18, 22, 14 ],
\[ 10, 27, 9, 11, 25, 20, 14, 21, 3, 1, 4, 16, 13, 7, 24, 12, 19, 18, 17, 6, 8, 
23, 22, 15, 5, 26, 2, 28 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [889,918,928,951,961,962,963]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 3, 24, 28, 22, 25, 27, 4, 7, 13, 16, 17, 9, 19, 11, 20, 21, 15, 23, 18, 10, 
14, 8, 5, 6, 12, 1, 26, 2 ],
\[ 1, 2, 3, 4, 20, 6, 22, 8, 12, 17, 16, 9, 14, 13, 19, 11, 10, 23, 15, 5, 25, 
7, 18, 24, 21, 26, 28, 27 ],
\[ 3, 27, 1, 7, 14, 24, 8, 22, 5, 17, 16, 23, 20, 18, 19, 15, 21, 9, 11, 12, 25,
4, 13, 6, 10, 28, 26, 2 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [895,904,905,940,942,947,959]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 19, 21, 11, 25, 20, 24, 9, 8, 10, 4, 16, 26, 15, 14, 12, 27, 28, 2, 6, 3, 
22, 23, 7, 5, 13, 17, 18 ],
\[ 22, 27, 3, 4, 16, 6, 24, 8, 9, 23, 11, 25, 18, 15, 14, 5, 19, 13, 17, 20, 21,
1, 10, 7, 12, 28, 2, 26 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [872,885,893,894,907,910,916,917,919,920,933,934,935,952,954]>,
<PermutationGroup<28 |  
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 15, 4, 26, 20, 12, 24, 28, 27, 11, 7, 21, 25, 3, 18, 22, 16, 2, 6, 13,
17, 23, 8, 14, 5, 10, 9 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [873,875,914,915,927,968,971,973,975,980,988]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 3, 24, 28, 22, 25, 27, 4, 7, 13, 16, 17, 9, 19, 11, 20, 21, 15, 23, 18, 10, 
14, 8, 5, 6, 12, 1, 26, 2 ],
\[ 3, 27, 1, 22, 18, 24, 8, 7, 9, 15, 21, 13, 12, 14, 10, 17, 16, 5, 25, 20, 11,
4, 23, 6, 19, 28, 2, 26 ],
\[ 3, 27, 1, 7, 14, 24, 8, 22, 5, 17, 16, 23, 20, 18, 19, 15, 21, 9, 11, 12, 25,
4, 13, 6, 10, 28, 26, 2 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [880,905,906,926,936,938,942]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 19, 23, 13, 4, 14, 20, 8, 28, 26, 17, 11, 15, 5, 3, 9, 7, 22, 25, 1, 6, 18, 
27, 2, 21, 24, 12, 10, 16 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [875,876,893,908,921,923,929,930,941,957,960,966,967,969]>,
<PermutationGroup<28 |  
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 6, 17, 3, 10, 18, 1, 15, 21, 9, 4, 22, 13, 12, 14, 7, 28, 2, 5, 27, 23, 8, 
11, 20, 24, 26, 25, 19, 16 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [866,912,926,938,947,959,965]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 19, 23, 13, 4, 14, 20, 8, 28, 26, 17, 11, 15, 5, 3, 9, 7, 22, 25, 1, 6, 18, 
27, 2, 21, 24, 12, 10, 16 ],
\[ 19, 23, 16, 20, 8, 11, 7, 5, 12, 17, 6, 9, 13, 14, 24, 3, 10, 26, 1, 4, 25, 
27, 2, 15, 21, 18, 22, 28 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [874,890,896,902,903,911,922,923,930,931,957,958,966,969,970]>,
<PermutationGroup<28 |  
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 20, 12, 11, 24, 21, 3, 10, 6, 5, 26, 15, 14, 25, 27, 28, 2, 4, 8, 
22, 23, 7, 16, 13, 17, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [896,913,914,915,925,937,953]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 27, 6, 26, 4, 13, 2, 7, 8, 16, 10, 11, 12, 5, 25, 21, 9, 23, 18, 20, 19, 15, 
22, 17, 28, 14, 3, 1, 24 ],
\[ 24, 2, 6, 8, 12, 3, 22, 4, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
7, 14, 1, 16, 26, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 3, 27, 1, 22, 18, 24, 8, 7, 9, 15, 21, 13, 12, 14, 10, 17, 16, 5, 25, 20, 11,
4, 23, 6, 19, 28, 2, 26 ],
\[ 3, 27, 1, 7, 14, 24, 8, 22, 5, 17, 16, 23, 20, 18, 19, 15, 21, 9, 11, 12, 25,
4, 13, 6, 10, 28, 26, 2 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [885,904,906,912,936,940,965]>,
<PermutationGroup<28 |  
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 1, 19, 9, 4, 12, 6, 15, 21, 3, 10, 11, 5, 18, 24, 7, 25, 27, 13, 2, 20, 8, 
22, 23, 14, 16, 28, 17, 26 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 8, 11, 16, 20, 13, 3, 25, 17, 4, 21, 7, 28, 24, 5, 10, 26, 19, 6, 12, 
27, 23, 15, 9, 18, 22, 14 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [871,900,909,928,945,951,955]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [869,871,918,945,950,956,961]>,
<PermutationGroup<28 |  
\[ 2, 23, 21, 4, 25, 6, 18, 9, 3, 17, 11, 5, 15, 26, 28, 12, 22, 14, 1, 20, 8, 
27, 19, 13, 16, 7, 10, 24 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 10, 17, 8, 4, 5, 6, 15, 3, 21, 1, 11, 12, 26, 24, 7, 16, 2, 28, 27, 20, 9, 
23, 22, 14, 25, 13, 19, 18 ],
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ]
        /* order = 128 = 2^7 */ >,128,5670,
 [873,877,913,927,946,949,953]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,315,
 [740,869,989]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 6, 8, 4, 7, 5, 21, 27, 20, 25, 13, 14, 26, 3, 22, 24, 19, 11, 9, 
17, 23, 18, 12, 15, 10, 28 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,945,
 [744,764,900,989]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,945,
 [745,754,759,865,989]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 22, 17, 9, 4, 25, 6, 14, 21, 3, 23, 11, 16, 13, 7, 24, 12, 2, 18, 27, 20, 8, 
1, 10, 15, 5, 26, 19, 28 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,1260,
 [802,871,997]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 25, 14, 24, 12, 18, 7, 23, 16, 19, 17, 9, 2, 11, 4, 26, 8, 27, 3, 13, 28, 6, 
10, 21, 5, 20, 15, 22, 1 ],
\[ 6, 14, 24, 4, 22, 15, 28, 20, 27, 17, 3, 2, 5, 12, 1, 21, 19, 9, 10, 23, 25, 
13, 8, 11, 16, 7, 18, 26 ],
\[ 20, 19, 24, 11, 18, 23, 7, 8, 14, 22, 4, 13, 12, 9, 15, 16, 27, 5, 2, 1, 21, 
10, 6, 3, 25, 26, 17, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,1260,
 [766,867,992,994,996]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,1260,
 [747,868,991,993,995,1006,1012,1021,1048]>,
<PermutationGroup<28 |  
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 9, 3, 26, 4, 28, 20, 1, 18, 14, 5, 6, 15, 10, 23, 17, 13, 25, 2, 8, 11, 7, 
16, 21, 27, 24, 19, 12, 22 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 10, 17, 5, 4, 8, 6, 18, 16, 12, 23, 11, 21, 24, 26, 13, 3, 19, 14, 27, 20, 
25, 1, 22, 28, 9, 7, 2, 15 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,1890,
 [752,761,763,769,873,990]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,1890,
 [737,871,989]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,1890,
 [762,779,945,989]>,
<PermutationGroup<28 |  
\[ 1, 3, 9, 22, 4, 8, 26, 23, 17, 27, 14, 19, 5, 12, 6, 7, 2, 24, 11, 20, 16, 
13, 15, 10, 25, 21, 18, 28 ],
\[ 25, 19, 24, 12, 10, 26, 15, 21, 14, 13, 5, 22, 11, 3, 7, 6, 27, 4, 17, 28, 8,
18, 16, 9, 20, 23, 2, 1 ],
\[ 6, 14, 24, 4, 22, 15, 28, 20, 27, 17, 3, 2, 5, 12, 1, 21, 19, 9, 10, 23, 25, 
13, 8, 11, 16, 7, 18, 26 ],
\[ 20, 19, 24, 11, 18, 23, 7, 8, 14, 22, 4, 13, 12, 9, 15, 16, 27, 5, 2, 1, 21, 
10, 6, 3, 25, 26, 17, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [795,981,996,1014,1025]>,
<PermutationGroup<28 |  
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 20, 14, 27, 18, 11, 6, 15, 21, 19, 13, 5, 22, 10, 2, 7, 26, 24, 4, 9, 1, 8, 
12, 23, 17, 25, 16, 3, 28 ],
\[ 23, 24, 14, 22, 4, 15, 25, 1, 19, 2, 9, 17, 13, 18, 20, 21, 27, 3, 11, 6, 28,
5, 8, 10, 26, 7, 12, 16 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 25, 24, 19, 11, 18, 16, 21, 15, 27, 4, 22, 5, 12, 2, 8, 23, 14, 13, 9, 28, 7,
10, 26, 17, 20, 6, 3, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [775,978,1013,1030,1042]>,
<PermutationGroup<28 |  
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 15, 18, 8, 4, 5, 6, 17, 3, 12, 28, 20, 9, 22, 27, 1, 16, 7, 2, 26, 11, 25, 
13, 24, 23, 21, 19, 14, 10 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [766,774,803,964,1007,1019,1043]>,
<PermutationGroup<28 |  
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 23, 24, 14, 22, 4, 15, 25, 1, 19, 2, 9, 17, 13, 18, 20, 21, 27, 3, 11, 6, 28,
5, 8, 10, 26, 7, 12, 16 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 25, 24, 19, 11, 18, 16, 21, 15, 27, 4, 22, 5, 12, 2, 8, 23, 14, 13, 9, 28, 7,
10, 26, 17, 20, 6, 3, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [782,946,1003,1013,1039]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 25, 19, 24, 12, 10, 26, 15, 21, 14, 13, 5, 22, 11, 3, 7, 6, 27, 4, 17, 28, 8,
18, 16, 9, 20, 23, 2, 1 ],
\[ 6, 14, 24, 4, 22, 15, 28, 20, 27, 17, 3, 2, 5, 12, 1, 21, 19, 9, 10, 23, 25, 
13, 8, 11, 16, 7, 18, 26 ],
\[ 20, 19, 24, 11, 18, 23, 7, 8, 14, 22, 4, 13, 12, 9, 15, 16, 27, 5, 2, 1, 21, 
10, 6, 3, 25, 26, 17, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [800,867,992,1015,1025]>,
<PermutationGroup<28 |  
\[ 25, 24, 19, 10, 12, 16, 15, 21, 27, 22, 4, 13, 18, 2, 7, 23, 14, 5, 9, 28, 8,
11, 26, 17, 20, 6, 3, 1 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 6, 14, 24, 4, 22, 15, 28, 20, 27, 17, 3, 2, 5, 12, 1, 21, 19, 9, 10, 23, 25, 
13, 8, 11, 16, 7, 18, 26 ],
\[ 20, 19, 24, 11, 18, 23, 7, 8, 14, 22, 4, 13, 12, 9, 15, 16, 27, 5, 2, 1, 21, 
10, 6, 3, 25, 26, 17, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [775,906,996,1015,1032]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 6, 14, 24, 4, 22, 15, 28, 20, 27, 17, 3, 2, 5, 12, 1, 21, 19, 9, 10, 23, 25, 
13, 8, 11, 16, 7, 18, 26 ],
\[ 20, 19, 24, 11, 18, 23, 7, 8, 14, 22, 4, 13, 12, 9, 15, 16, 27, 5, 2, 1, 21, 
10, 6, 3, 25, 26, 17, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [782,805,884,992,1014,1032]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [778,868,993,1005,1011,1017,1023,1046,1050]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [794,921,1005,1006,1009,1028,1034,1041,1044]>,
<PermutationGroup<28 |  
\[ 12, 21, 3, 4, 5, 13, 7, 17, 9, 10, 28, 1, 6, 14, 15, 22, 8, 18, 19, 20, 2, 
16, 23, 24, 25, 26, 27, 11 ],
\[ 15, 28, 18, 4, 11, 1, 7, 16, 8, 26, 21, 13, 27, 20, 12, 23, 9, 3, 19, 14, 24,
17, 22, 2, 25, 10, 6, 5 ],
\[ 1, 6, 26, 4, 15, 2, 7, 8, 9, 10, 11, 12, 21, 25, 5, 16, 17, 18, 20, 19, 13, 
22, 23, 24, 14, 3, 27, 28 ],
\[ 6, 28, 24, 4, 18, 1, 7, 8, 23, 15, 21, 13, 12, 20, 10, 16, 17, 5, 19, 14, 11,
22, 9, 3, 25, 27, 26, 2 ],
\[ 5, 10, 12, 4, 1, 18, 7, 22, 9, 2, 26, 3, 24, 14, 28, 16, 17, 6, 25, 20, 27, 
8, 23, 13, 19, 11, 21, 15 ],
\[ 26, 24, 28, 4, 11, 27, 7, 8, 9, 13, 5, 15, 10, 20, 12, 17, 16, 21, 19, 14, 
18, 22, 23, 2, 25, 1, 6, 3 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [790,950,1002,1009,1010,1016,1017,1018,1048]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 23, 19, 13, 4, 14, 20, 16, 28, 18, 22, 11, 24, 3, 5, 25, 7, 17, 9, 2, 6, 26, 
10, 1, 12, 15, 21, 27, 8 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [796,905,995,1002,1011,1034,1045,1051,1052]>,
<PermutationGroup<28 |  
\[ 25, 24, 19, 10, 12, 16, 15, 21, 27, 22, 4, 13, 18, 2, 7, 23, 14, 5, 9, 28, 8,
11, 26, 17, 20, 6, 3, 1 ],
\[ 25, 14, 24, 12, 18, 7, 23, 16, 19, 17, 9, 2, 11, 4, 26, 8, 27, 3, 13, 28, 6, 
10, 21, 5, 20, 15, 22, 1 ],
\[ 6, 14, 24, 4, 22, 15, 28, 20, 27, 17, 3, 2, 5, 12, 1, 21, 19, 9, 10, 23, 25, 
13, 8, 11, 16, 7, 18, 26 ],
\[ 20, 19, 24, 11, 18, 23, 7, 8, 14, 22, 4, 13, 12, 9, 15, 16, 27, 5, 2, 1, 21, 
10, 6, 3, 25, 26, 17, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 1, 27, 14, 10, 12, 6, 7, 8, 24, 4, 22, 5, 18, 3, 15, 26, 19, 13, 17, 20, 21, 
11, 23, 9, 28, 16, 2, 25 ],
\[ 1, 22, 13, 17, 9, 6, 21, 8, 5, 19, 27, 24, 3, 18, 15, 26, 4, 14, 10, 20, 7, 
2, 23, 12, 25, 16, 11, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [785,981,994,1014,1015]>,
<PermutationGroup<28 |  
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 20, 27, 14, 11, 18, 23, 15, 21, 24, 22, 4, 13, 12, 3, 7, 16, 19, 5, 17, 1, 8,
10, 6, 9, 25, 26, 2, 28 ],
\[ 23, 24, 14, 22, 4, 15, 25, 1, 19, 2, 9, 17, 13, 18, 20, 21, 27, 3, 11, 6, 28,
5, 8, 10, 26, 7, 12, 16 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 25, 24, 19, 11, 18, 16, 21, 15, 27, 4, 22, 5, 12, 2, 8, 23, 14, 13, 9, 28, 7,
10, 26, 17, 20, 6, 3, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [797,987,1013,1029,1037]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [785,789,793,986,1004,1008,1019]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [770,974,1022,1031,1033,1034,1038,1046,1048]>,
<PermutationGroup<28 |  
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 20, 14, 27, 18, 11, 6, 15, 21, 19, 13, 5, 22, 10, 2, 7, 26, 24, 4, 9, 1, 8, 
12, 23, 17, 25, 16, 3, 28 ],
\[ 23, 24, 14, 22, 4, 15, 25, 1, 19, 2, 9, 17, 13, 18, 20, 21, 27, 3, 11, 6, 28,
5, 8, 10, 26, 7, 12, 16 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 25, 24, 19, 11, 18, 16, 21, 15, 27, 4, 22, 5, 12, 2, 8, 23, 14, 13, 9, 28, 7,
10, 26, 17, 20, 6, 3, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [800,870,1003,1029,1042]>,
<PermutationGroup<28 |  
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 24, 13, 23, 6, 27, 20, 5, 1, 2, 26, 11, 22, 21, 16, 8, 17, 7, 25, 28, 4, 19, 
18, 15, 3, 10, 12, 14, 9 ],
\[ 17, 22, 9, 4, 25, 6, 28, 21, 8, 2, 11, 5, 7, 13, 18, 12, 23, 24, 10, 20, 3, 
19, 27, 26, 16, 15, 1, 14 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [791,792,798,980,990]>,
<PermutationGroup<28 |  
\[ 1, 11, 10, 24, 19, 13, 17, 2, 12, 21, 8, 15, 27, 6, 9, 22, 18, 7, 23, 25, 3, 
14, 4, 26, 28, 5, 16, 20 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [787,788,800,806,864,1007,1008,1020]>,
<PermutationGroup<28 |  
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [748,797,802,970,1019,1020,1027]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 23, 19, 13, 4, 14, 20, 16, 28, 18, 22, 11, 24, 3, 5, 25, 7, 17, 9, 2, 6, 26, 
10, 1, 12, 15, 21, 27, 8 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [771,976,995,1009,1022,1026,1035,1040,1050]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [781,782,801,932,1004,1007,1027]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 15, 18, 8, 4, 5, 6, 17, 3, 12, 28, 20, 9, 22, 27, 1, 16, 7, 2, 26, 11, 25, 
13, 24, 23, 21, 19, 14, 10 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [775,786,799,972,1008,1027,1043]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [777,931,1018,1021,1023,1028,1038,1040,1052]>,
<PermutationGroup<28 |  
\[ 20, 19, 27, 18, 12, 7, 16, 23, 14, 9, 17, 3, 10, 4, 6, 8, 24, 2, 13, 1, 26, 
11, 21, 5, 25, 15, 22, 28 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 23, 24, 14, 22, 4, 15, 25, 1, 19, 2, 9, 17, 13, 18, 20, 21, 27, 3, 11, 6, 28,
5, 8, 10, 26, 7, 12, 16 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 25, 24, 19, 11, 18, 16, 21, 15, 27, 4, 22, 5, 12, 2, 8, 23, 14, 13, 9, 28, 7,
10, 26, 17, 20, 6, 3, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [766,949,1003,1030,1037]>,
<PermutationGroup<28 |  
\[ 20, 9, 3, 4, 22, 8, 16, 6, 2, 19, 24, 27, 13, 18, 23, 7, 17, 14, 10, 1, 26, 
5, 15, 11, 28, 21, 12, 25 ],
\[ 6, 10, 11, 17, 2, 15, 1, 25, 12, 4, 13, 22, 9, 27, 28, 7, 18, 5, 14, 23, 20, 
3, 8, 24, 26, 21, 19, 16 ],
\[ 25, 11, 18, 27, 14, 6, 8, 21, 12, 9, 3, 17, 24, 4, 7, 16, 10, 2, 13, 28, 15, 
19, 23, 22, 20, 26, 5, 1 ],
\[ 20, 5, 4, 17, 9, 26, 8, 21, 22, 24, 14, 19, 3, 12, 7, 6, 13, 27, 11, 1, 15, 
2, 16, 18, 28, 23, 10, 25 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [795,985,1029,1030,1039]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 19, 13, 4, 14, 20, 16, 28, 18, 22, 11, 24, 3, 5, 25, 7, 17, 9, 2, 6, 26, 
10, 1, 12, 15, 21, 27, 8 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [768,912,991,1010,1038,1044,1047,1050,1051]>,
<PermutationGroup<28 |  
\[ 20, 3, 9, 5, 4, 14, 12, 18, 17, 21, 15, 8, 22, 16, 10, 27, 2, 7, 26, 25, 11, 
13, 19, 23, 28, 24, 6, 1 ],
\[ 3, 16, 26, 11, 12, 25, 4, 22, 23, 21, 15, 7, 18, 27, 5, 20, 6, 8, 19, 17, 13,
10, 1, 14, 2, 28, 24, 9 ],
\[ 27, 16, 23, 13, 4, 17, 21, 15, 6, 12, 18, 10, 22, 20, 7, 3, 26, 11, 25, 19, 
8, 5, 2, 1, 14, 9, 28, 24 ],
\[ 9, 1, 28, 13, 22, 24, 21, 15, 25, 18, 12, 10, 4, 26, 7, 19, 20, 11, 6, 3, 8, 
5, 14, 16, 2, 27, 23, 17 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [797,959,994,1025,1032]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [772,928,1012,1016,1040,1041,1045,1046,1047]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [784,884,993,1016,1026,1028,1033,1036,1051]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 22, 17, 9, 4, 25, 6, 14, 21, 3, 23, 11, 16, 13, 7, 24, 12, 2, 18, 27, 20, 8, 
1, 10, 15, 5, 26, 19, 28 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [783,807,945,997]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 23, 19, 13, 4, 14, 20, 16, 28, 18, 22, 11, 24, 3, 5, 25, 7, 17, 9, 2, 6, 26, 
10, 1, 12, 15, 21, 27, 8 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [773,976,991,1011,1018,1024,1026,1031,1041]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [780,783,795,922,1004,1020,1043]>,
<PermutationGroup<28 |  
\[ 23, 19, 8, 4, 16, 6, 13, 3, 25, 27, 11, 21, 7, 28, 24, 5, 22, 26, 2, 20, 12, 
17, 1, 15, 9, 18, 10, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [776,974,1012,1017,1024,1033,1035,1044,1052]>,
<PermutationGroup<28 |  
\[ 25, 2, 17, 13, 5, 15, 26, 23, 9, 19, 24, 27, 4, 18, 6, 21, 3, 14, 10, 28, 16,
22, 8, 11, 1, 7, 12, 20 ],
\[ 8, 17, 3, 14, 27, 4, 18, 10, 2, 25, 20, 1, 24, 26, 11, 5, 9, 28, 16, 7, 12, 
19, 22, 6, 21, 13, 23, 15 ],
\[ 5, 3, 2, 20, 25, 12, 21, 7, 17, 6, 23, 26, 28, 19, 8, 11, 9, 16, 24, 13, 15, 
1, 18, 27, 22, 10, 14, 4 ],
\[ 20, 17, 9, 22, 4, 11, 19, 24, 3, 23, 26, 16, 5, 8, 27, 10, 2, 6, 15, 25, 14, 
13, 12, 21, 28, 18, 7, 1 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [797,802,959,1049]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [746,929,1005,1010,1021,1031,1035,1036,1045,1060,1063,1067,1068]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [767,903,1002,1006,1022,1023,1024,1036,1047]>,
<PermutationGroup<28 |  
\[ 4, 27, 10, 2, 1, 24, 7, 13, 17, 3, 16, 5, 19, 12, 28, 26, 22, 8, 25, 20, 14, 
23, 15, 9, 11, 18, 21, 6 ],
\[ 10, 20, 5, 21, 2, 28, 14, 24, 18, 27, 19, 7, 17, 1, 9, 11, 23, 15, 13, 4, 3, 
8, 16, 6, 25, 22, 12, 26 ],
\[ 12, 21, 20, 5, 4, 22, 10, 28, 9, 7, 17, 1, 16, 27, 15, 13, 11, 18, 23, 3, 2, 
6, 19, 26, 25, 24, 14, 8 ],
\[ 21, 2, 10, 5, 4, 19, 7, 9, 8, 3, 15, 12, 23, 27, 11, 24, 25, 28, 6, 20, 1, 
26, 13, 16, 17, 22, 14, 18 ],
\[ 12, 21, 10, 4, 27, 11, 7, 22, 19, 3, 6, 1, 28, 14, 26, 17, 16, 24, 9, 20, 2, 
8, 25, 18, 23, 15, 5, 13 ],
\[ 21, 12, 10, 4, 5, 16, 20, 28, 18, 3, 17, 2, 22, 14, 25, 6, 11, 9, 24, 7, 1, 
13, 26, 19, 15, 23, 27, 8 ],
\[ 21, 12, 3, 14, 27, 22, 7, 11, 15, 10, 8, 2, 16, 4, 9, 13, 28, 25, 26, 20, 1, 
6, 24, 23, 18, 19, 5, 17 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [785,982,1037,1039,1042]>,
<PermutationGroup<28 |  
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 5, 8, 17, 10, 26, 12, 24, 9, 2, 22, 11, 16, 25, 27, 14, 6, 21, 28, 7, 18, 3, 
4, 13, 19, 23, 1, 15, 20 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 6, 17, 3, 10, 18, 1, 15, 21, 9, 4, 22, 13, 12, 14, 7, 28, 2, 5, 27, 23, 8, 
11, 20, 24, 26, 25, 19, 16 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [787,866,1049]>,
<PermutationGroup<28 |  
\[ 17, 2, 5, 4, 25, 6, 28, 16, 8, 22, 11, 9, 26, 13, 14, 12, 23, 24, 19, 20, 3, 
10, 27, 7, 21, 15, 1, 18 ],
\[ 5, 8, 17, 10, 26, 12, 24, 9, 2, 22, 11, 16, 25, 27, 14, 6, 21, 28, 7, 18, 3, 
4, 13, 19, 23, 1, 15, 20 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 6, 17, 3, 10, 18, 1, 15, 21, 9, 4, 22, 13, 12, 14, 7, 28, 2, 5, 27, 23, 8, 
11, 20, 24, 26, 25, 19, 16 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [783,808,947,1049]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 22, 17, 9, 4, 25, 6, 14, 21, 3, 23, 11, 16, 13, 7, 24, 12, 2, 18, 27, 20, 8, 
1, 10, 15, 5, 26, 19, 28 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,3780,
 [787,869,997]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 22, 17, 21, 11, 12, 20, 7, 9, 8, 23, 4, 5, 28, 14, 15, 25, 2, 26, 27, 6, 3, 
1, 10, 24, 16, 18, 19, 13 ],
\[ 22, 27, 16, 20, 3, 11, 18, 5, 25, 1, 6, 9, 24, 26, 13, 8, 2, 14, 17, 4, 12, 
23, 10, 28, 21, 7, 19, 15 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 2, 1, 3, 4, 5, 6, 28, 8, 21, 17, 11, 25, 14, 13, 18, 16, 10, 15, 23, 20, 9, 
27, 19, 26, 12, 24, 22, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,7560,
 [787,872,1054]>,
<PermutationGroup<28 |  
\[ 1, 5, 4, 2, 3, 16, 7, 15, 22, 14, 24, 27, 9, 12, 8, 23, 13, 19, 11, 20, 21, 
17, 26, 18, 25, 6, 10, 28 ],
\[ 26, 10, 11, 9, 3, 21, 28, 20, 12, 22, 5, 4, 17, 24, 1, 8, 18, 13, 19, 16, 25,
2, 7, 27, 6, 15, 14, 23 ],
\[ 25, 22, 13, 2, 3, 23, 15, 7, 5, 24, 14, 19, 9, 10, 21, 16, 4, 27, 18, 28, 8, 
17, 6, 11, 1, 26, 12, 20 ],
\[ 20, 14, 27, 11, 18, 26, 15, 21, 19, 13, 5, 22, 12, 3, 7, 6, 24, 4, 17, 1, 8, 
10, 16, 9, 25, 23, 2, 28 ],
\[ 1, 17, 9, 22, 13, 6, 21, 15, 3, 11, 10, 18, 5, 24, 8, 16, 2, 12, 27, 20, 7, 
4, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ],
\[ 20, 3, 2, 5, 4, 6, 21, 15, 17, 12, 18, 10, 22, 27, 8, 16, 9, 11, 24, 1, 7, 
13, 23, 19, 28, 26, 14, 25 ]
        /* order = 192 = 2^6 * 3 */ >,192,7560,
 [800,874,1059]>,
<PermutationGroup<28 |  
\[ 7, 13, 21, 4, 12, 6, 27, 9, 5, 26, 20, 3, 22, 17, 1, 25, 15, 19, 28, 11, 16, 
18, 14, 23, 8, 2, 24, 10 ],
\[ 28, 14, 22, 4, 17, 11, 25, 10, 1, 18, 20, 2, 21, 12, 5, 27, 15, 8, 7, 6, 23, 
26, 13, 16, 19, 3, 24, 9 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 10, 27, 12, 4, 21, 6, 13, 25, 5, 23, 11, 8, 14, 28, 18, 9, 2, 24, 17, 20, 16,
1, 22, 26, 3, 15, 19, 7 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,7560,
 [780,807,808,980,1000]>,
<PermutationGroup<28 |  
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 27, 2, 3, 4, 21, 6, 24, 8, 12, 23, 11, 16, 14, 15, 13, 9, 10, 18, 19, 20, 25,
1, 17, 28, 5, 26, 22, 7 ],
\[ 10, 27, 12, 4, 21, 6, 13, 25, 5, 23, 11, 8, 14, 28, 18, 9, 2, 24, 17, 20, 16,
1, 22, 26, 3, 15, 19, 7 ],
\[ 19, 1, 9, 4, 12, 6, 26, 21, 8, 27, 11, 16, 24, 18, 13, 25, 10, 7, 23, 20, 3, 
17, 2, 28, 5, 14, 22, 15 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,7560,
 [794,980,998,1055,1057]>,
<PermutationGroup<28 |  
\[ 9, 24, 15, 12, 19, 6, 8, 27, 26, 20, 13, 4, 21, 17, 16, 7, 18, 28, 3, 1, 10, 
23, 14, 22, 25, 11, 5, 2 ],
\[ 23, 11, 27, 6, 19, 12, 22, 15, 13, 17, 26, 4, 28, 20, 14, 7, 3, 21, 18, 10, 
1, 9, 16, 8, 25, 24, 2, 5 ],
\[ 10, 2, 9, 6, 11, 4, 27, 21, 3, 1, 5, 25, 26, 14, 19, 20, 17, 22, 15, 16, 8, 
18, 28, 24, 12, 13, 7, 23 ],
\[ 19, 2, 5, 25, 3, 12, 13, 16, 11, 15, 9, 6, 7, 14, 10, 8, 24, 22, 1, 21, 20, 
18, 23, 17, 4, 27, 26, 28 ],
\[ 26, 22, 16, 4, 3, 6, 27, 5, 11, 1, 21, 12, 10, 18, 7, 8, 28, 2, 15, 9, 20, 
14, 17, 23, 25, 13, 19, 24 ],
\[ 15, 28, 9, 4, 11, 6, 26, 21, 8, 7, 16, 12, 27, 23, 13, 20, 18, 24, 10, 5, 3, 
17, 2, 22, 25, 19, 1, 14 ],
\[ 13, 14, 8, 4, 16, 6, 19, 3, 21, 26, 20, 12, 1, 2, 27, 5, 24, 22, 7, 11, 9, 
18, 28, 17, 25, 10, 15, 23 ]
        /* order = 192 = 2^6 * 3 */ >,192,7560,
 [804,982,1053,1058,1062]>,
<PermutationGroup<28 |  
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 5, 9, 24, 20, 13, 4, 1, 15, 26, 3, 11, 14, 27, 23, 2, 28, 25, 22, 21, 6, 18, 
8, 16, 19, 7, 10, 12, 17 ],
\[ 17, 22, 9, 4, 25, 6, 28, 21, 8, 2, 11, 5, 7, 13, 18, 12, 23, 24, 10, 20, 3, 
19, 27, 26, 16, 15, 1, 14 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,7560,
 [804,980,999,1064,1066]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 13, 18, 10, 4, 23, 11, 21, 22, 19, 24, 20, 27, 3, 9, 16, 1, 14, 25, 26, 6, 2,
15, 28, 5, 17, 12, 7, 8 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 27, 22, 16, 4, 3, 6, 24, 5, 12, 2, 11, 21, 18, 15, 7, 8, 1, 28, 10, 20, 25, 
19, 17, 14, 9, 13, 23, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 192 = 2^6 * 3 */ >,192,7560,
 [804,945,1001,1056,1065]>,
<PermutationGroup<28 |  
\[ 1, 22, 4, 17, 2, 21, 6, 26, 5, 11, 18, 10, 3, 27, 16, 8, 13, 12, 24, 20, 23, 
9, 7, 14, 25, 15, 19, 28 ],
\[ 15, 28, 1, 23, 26, 27, 9, 17, 25, 11, 18, 12, 6, 4, 2, 14, 20, 10, 22, 7, 3, 
16, 19, 13, 8, 24, 5, 21 ],
\[ 27, 23, 16, 5, 22, 9, 15, 21, 26, 11, 10, 18, 4, 20, 8, 2, 6, 12, 25, 19, 7, 
13, 3, 1, 14, 17, 28, 24 ],
\[ 1, 23, 16, 15, 7, 9, 5, 13, 6, 12, 18, 10, 8, 14, 4, 3, 26, 11, 19, 25, 22, 
21, 2, 27, 20, 17, 24, 28 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 192 = 2^6 * 3 */ >,192,7560,
 [795,807,808,985,1061]>,
<PermutationGroup<28 |  
\[ 1, 19, 26, 4, 15, 20, 12, 18, 28, 10, 11, 7, 21, 25, 5, 24, 17, 8, 2, 6, 13, 
22, 23, 16, 14, 3, 27, 9 ],
\[ 7, 2, 3, 4, 21, 6, 27, 8, 11, 10, 16, 12, 19, 14, 13, 9, 18, 23, 15, 5, 20, 
28, 17, 22, 25, 26, 1, 24 ],
\[ 18, 12, 25, 14, 1, 6, 23, 2, 11, 3, 16, 8, 19, 26, 13, 9, 20, 5, 15, 27, 7, 
28, 21, 22, 10, 4, 17, 24 ],
\[ 13, 8, 3, 10, 23, 12, 19, 2, 9, 4, 11, 6, 1, 14, 27, 16, 21, 20, 7, 18, 17, 
22, 5, 24, 26, 25, 15, 28 ],
\[ 8, 13, 14, 4, 19, 21, 23, 1, 9, 10, 22, 17, 2, 3, 20, 28, 12, 27, 5, 15, 6, 
11, 7, 24, 26, 25, 18, 16 ],
\[ 12, 21, 3, 4, 20, 13, 27, 17, 9, 10, 22, 1, 6, 14, 19, 28, 8, 23, 15, 5, 2, 
11, 18, 24, 25, 26, 7, 16 ],
\[ 27, 20, 3, 4, 21, 19, 12, 18, 24, 10, 11, 7, 15, 14, 13, 28, 23, 8, 6, 2, 5, 
22, 17, 9, 25, 26, 1, 16 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,630,
 [810,1032,1051,1073]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 8, 2, 3, 28, 19, 6, 7, 27, 10, 16, 11, 23, 15, 14, 20, 9, 12, 18, 21, 13, 5, 
22, 17, 4, 25, 26, 1, 24 ],
\[ 27, 6, 7, 1, 25, 22, 26, 24, 14, 19, 23, 12, 9, 13, 18, 5, 11, 21, 20, 10, 
15, 2, 17, 28, 16, 3, 4, 8 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 24, 26, 6, 8, 20, 3, 7, 4, 12, 17, 16, 9, 14, 13, 19, 11, 10, 23, 15, 5, 25, 
22, 18, 1, 21, 2, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 4, 23, 3, 22, 8, 13, 25, 19, 14, 9, 12, 16, 15, 21, 20, 11, 18, 17,
7, 5, 1, 10, 26, 28, 27 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,630,
 [819,992,993,1073]>,
<PermutationGroup<28 |  
\[ 28, 2, 7, 4, 18, 22, 6, 8, 11, 17, 13, 15, 19, 16, 14, 12, 25, 23, 9, 5, 10, 
3, 20, 27, 21, 26, 1, 24 ],
\[ 8, 2, 3, 28, 19, 6, 7, 27, 10, 16, 11, 23, 15, 14, 20, 9, 12, 18, 21, 13, 5, 
22, 17, 4, 25, 26, 1, 24 ],
\[ 27, 6, 7, 1, 25, 22, 26, 24, 14, 19, 23, 12, 9, 13, 18, 5, 11, 21, 20, 10, 
15, 2, 17, 28, 16, 3, 4, 8 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 24, 26, 6, 8, 20, 3, 7, 4, 12, 17, 16, 9, 14, 13, 19, 11, 10, 23, 15, 5, 25, 
22, 18, 1, 21, 2, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 4, 23, 3, 22, 8, 13, 25, 19, 14, 9, 12, 16, 15, 21, 20, 11, 18, 17,
7, 5, 1, 10, 26, 28, 27 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,630,
 [811,1014,1026,1073]>,
<PermutationGroup<28 |  
\[ 1, 2, 7, 4, 10, 22, 6, 8, 12, 17, 13, 15, 14, 16, 19, 11, 20, 23, 9, 5, 18, 
3, 25, 24, 21, 26, 28, 27 ],
\[ 4, 2, 3, 27, 21, 6, 7, 28, 16, 10, 17, 12, 25, 5, 13, 18, 23, 9, 19, 20, 14, 
22, 11, 8, 15, 26, 1, 24 ],
\[ 1, 22, 26, 4, 9, 2, 3, 8, 15, 20, 11, 12, 21, 18, 5, 13, 17, 25, 10, 19, 16, 
6, 23, 24, 14, 7, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 26, 3, 4, 9, 6, 22, 8, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
7, 13, 24, 11, 2, 27, 28 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,1260,
 [818,821,995,1011,1073]>,
<PermutationGroup<28 |  
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,1260,
 [829,989,997,1001]>,
<PermutationGroup<28 |  
\[ 1, 6, 16, 11, 2, 19, 17, 15, 14, 22, 26, 13, 7, 28, 20, 4, 27, 23, 18, 8, 12,
25, 5, 3, 9, 24, 21, 10 ],
\[ 7, 2, 3, 4, 21, 6, 27, 8, 11, 10, 16, 12, 19, 14, 13, 9, 18, 23, 15, 5, 20, 
28, 17, 22, 25, 26, 1, 24 ],
\[ 18, 12, 25, 14, 1, 6, 23, 2, 11, 3, 16, 8, 19, 26, 13, 9, 20, 5, 15, 27, 7, 
28, 21, 22, 10, 4, 17, 24 ],
\[ 13, 8, 3, 10, 23, 12, 19, 2, 9, 4, 11, 6, 1, 14, 27, 16, 21, 20, 7, 18, 17, 
22, 5, 24, 26, 25, 15, 28 ],
\[ 8, 13, 14, 4, 19, 21, 23, 1, 9, 10, 22, 17, 2, 3, 20, 28, 12, 27, 5, 15, 6, 
11, 7, 24, 26, 25, 18, 16 ],
\[ 7, 5, 3, 4, 2, 15, 1, 23, 24, 10, 22, 27, 19, 14, 6, 16, 18, 17, 13, 21, 20, 
11, 8, 9, 25, 26, 12, 28 ],
\[ 12, 21, 3, 4, 20, 13, 27, 17, 9, 10, 22, 1, 6, 14, 19, 28, 8, 23, 15, 5, 2, 
11, 18, 24, 25, 26, 7, 16 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,1260,
 [199,994,1025,1073]>,
<PermutationGroup<28 |  
\[ 2, 27, 4, 22, 23, 8, 24, 7, 17, 15, 14, 25, 10, 21, 12, 9, 11, 5, 13, 20, 16,
1, 18, 26, 19, 28, 3, 6 ],
\[ 4, 2, 3, 28, 5, 6, 7, 27, 9, 18, 23, 11, 20, 21, 15, 10, 17, 16, 14, 25, 19, 
22, 12, 8, 13, 26, 24, 1 ],
\[ 27, 6, 22, 24, 23, 7, 2, 1, 16, 9, 25, 15, 19, 11, 21, 10, 13, 18, 17, 5, 12,
26, 20, 28, 14, 3, 8, 4 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 24, 2, 3, 8, 19, 6, 7, 4, 10, 9, 23, 17, 25, 21, 20, 18, 12, 16, 5, 15, 14, 
22, 11, 1, 13, 26, 27, 28 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,1260,
 [207,996,1015,1073]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 20, 6, 27, 8, 9, 10, 16, 12, 13, 14, 19, 11, 17, 23, 15, 5, 21, 
28, 18, 24, 25, 26, 7, 22 ],
\[ 7, 2, 3, 4, 21, 6, 27, 8, 11, 10, 16, 12, 19, 14, 13, 9, 18, 23, 15, 5, 20, 
28, 17, 22, 25, 26, 1, 24 ],
\[ 17, 2, 4, 25, 5, 12, 18, 6, 9, 26, 11, 8, 1, 10, 27, 16, 13, 19, 7, 20, 21, 
22, 15, 24, 3, 14, 23, 28 ],
\[ 13, 8, 3, 10, 23, 12, 19, 2, 9, 4, 11, 6, 1, 14, 27, 16, 21, 20, 7, 18, 17, 
22, 5, 24, 26, 25, 15, 28 ],
\[ 7, 5, 3, 4, 2, 15, 1, 23, 24, 10, 22, 27, 19, 14, 6, 16, 18, 17, 13, 21, 20, 
11, 8, 9, 25, 26, 12, 28 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 12, 21, 3, 4, 20, 13, 27, 17, 9, 10, 22, 1, 6, 14, 19, 28, 8, 23, 15, 5, 2, 
11, 18, 24, 25, 26, 7, 16 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,1260,
 [815,816,991,1050,1073]>,
<PermutationGroup<28 |  
\[ 1, 17, 5, 4, 9, 6, 15, 16, 3, 19, 11, 12, 13, 24, 26, 21, 22, 14, 27, 20, 8, 
2, 23, 18, 25, 7, 10, 28 ],
\[ 5, 8, 26, 20, 24, 4, 10, 18, 13, 12, 11, 14, 27, 22, 1, 15, 9, 19, 3, 6, 28, 
25, 16, 23, 7, 2, 21, 17 ],
\[ 17, 22, 9, 4, 25, 6, 28, 21, 8, 2, 11, 5, 7, 13, 18, 12, 23, 24, 10, 20, 3, 
19, 27, 26, 16, 15, 1, 14 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,2520,
 [823,829,990,998,999,1000]>,
<PermutationGroup<28 |  
\[ 28, 2, 6, 8, 16, 3, 7, 4, 21, 19, 25, 20, 17, 18, 23, 5, 13, 14, 10, 12, 9, 
22, 15, 27, 11, 26, 24, 1 ],
\[ 20, 17, 23, 7, 26, 9, 8, 4, 15, 24, 1, 28, 2, 10, 6, 5, 13, 27, 18, 11, 3, 
22, 21, 14, 12, 16, 19, 25 ],
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 1, 2, 3, 22, 13, 6, 8, 7, 9, 11, 10, 18, 5, 14, 21, 16, 17, 12, 19, 20, 15, 
4, 23, 24, 25, 26, 27, 28 ],
\[ 27, 26, 6, 8, 5, 3, 22, 4, 9, 18, 12, 11, 13, 19, 15, 16, 17, 10, 14, 25, 21,
7, 23, 28, 20, 2, 1, 24 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,5040,
 [831,1070,1071,1074,1076,1078,1079,1081,1084,1085]>,
<PermutationGroup<28 |  
\[ 26, 11, 3, 4, 24, 15, 7, 23, 22, 13, 2, 27, 10, 17, 6, 20, 14, 18, 19, 16, 
21, 9, 8, 5, 25, 1, 12, 28 ],
\[ 26, 11, 3, 9, 10, 15, 23, 7, 22, 2, 13, 18, 24, 17, 21, 20, 14, 27, 19, 16, 
6, 4, 8, 5, 25, 1, 12, 28 ],
\[ 27, 26, 6, 7, 13, 3, 4, 22, 9, 12, 18, 10, 5, 19, 21, 16, 17, 11, 14, 25, 15,
8, 23, 28, 20, 2, 1, 24 ],
\[ 13, 12, 21, 4, 27, 15, 7, 22, 23, 26, 2, 24, 28, 17, 6, 25, 19, 1, 14, 16, 3,
8, 9, 5, 20, 18, 11, 10 ],
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 288 = 2^5 * 3^2 */ >,288,5040,
 [825,1067,1070,1075,1077,1080,1082,1083,1086,1087]>,
<PermutationGroup<28 |  
\[ 24, 4, 26, 28, 14, 2, 22, 27, 20, 25, 21, 10, 13, 16, 12, 23, 18, 17, 19, 11,
9, 7, 5, 1, 15, 8, 3, 6 ],
\[ 6, 2, 1, 27, 10, 24, 7, 28, 19, 9, 12, 25, 17, 16, 13, 18, 23, 21, 5, 11, 14,
22, 15, 3, 20, 26, 8, 4 ],
\[ 26, 3, 4, 28, 11, 8, 7, 27, 14, 23, 18, 15, 16, 12, 20, 17, 10, 19, 21, 9, 5,
22, 13, 2, 25, 6, 1, 24 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 1, 2, 6, 4, 10, 3, 7, 8, 19, 5, 13, 15, 11, 16, 12, 14, 20, 21, 9, 17, 18, 
22, 25, 24, 23, 26, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ]
        /* order = 320 = 2^6 * 5 */ >,320,2268,
 [215,955,1090]>,
<PermutationGroup<28 |  
\[ 3, 4, 28, 1, 9, 27, 22, 24, 23, 20, 21, 13, 11, 25, 18, 16, 12, 19, 14, 5, 
17, 7, 10, 6, 15, 8, 2, 26 ],
\[ 6, 2, 1, 27, 10, 24, 7, 28, 19, 9, 12, 25, 17, 16, 13, 18, 23, 21, 5, 11, 14,
22, 15, 3, 20, 26, 8, 4 ],
\[ 26, 3, 4, 28, 11, 8, 7, 27, 14, 23, 18, 15, 16, 12, 20, 17, 10, 19, 21, 9, 5,
22, 13, 2, 25, 6, 1, 24 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 1, 2, 6, 4, 10, 3, 7, 8, 19, 5, 13, 15, 11, 16, 12, 14, 20, 21, 9, 17, 18, 
22, 25, 24, 23, 26, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ]
        /* order = 320 = 2^6 * 5 */ >,320,2268,
 [216,884,1090,1091,1092]>,
<PermutationGroup<28 |  
\[ 18, 10, 5, 4, 2, 13, 7, 22, 25, 6, 3, 28, 26, 16, 24, 9, 23, 27, 14, 17, 1, 
8, 19, 12, 20, 11, 15, 21 ],
\[ 12, 15, 5, 4, 1, 13, 7, 22, 20, 26, 2, 3, 24, 23, 27, 25, 19, 6, 16, 9, 28, 
8, 14, 18, 17, 21, 11, 10 ],
\[ 26, 11, 12, 4, 15, 24, 7, 17, 19, 28, 10, 1, 2, 23, 6, 20, 14, 18, 22, 9, 5, 
16, 25, 21, 8, 27, 3, 13 ],
\[ 6, 28, 24, 4, 18, 1, 7, 8, 23, 15, 21, 13, 12, 20, 10, 16, 17, 5, 19, 14, 11,
22, 9, 3, 25, 27, 26, 2 ],
\[ 5, 10, 12, 4, 1, 18, 7, 22, 9, 2, 26, 3, 24, 14, 28, 16, 17, 6, 25, 20, 27, 
8, 23, 13, 19, 11, 21, 15 ],
\[ 26, 24, 28, 4, 11, 27, 7, 8, 9, 13, 5, 15, 10, 20, 12, 17, 16, 21, 19, 14, 
18, 22, 23, 2, 25, 1, 6, 3 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 320 = 2^6 * 5 */ >,320,2268,
 [214,918,1090]>,
<PermutationGroup<28 |  
\[ 13, 27, 21, 4, 12, 6, 7, 9, 8, 26, 5, 11, 28, 17, 15, 25, 19, 1, 14, 16, 3, 
23, 22, 2, 20, 18, 24, 10 ],
\[ 14, 13, 8, 4, 16, 6, 23, 3, 9, 24, 20, 25, 2, 1, 22, 5, 26, 27, 28, 11, 21, 
15, 7, 10, 12, 17, 18, 19 ],
\[ 13, 25, 22, 15, 12, 6, 7, 9, 8, 26, 5, 11, 28, 17, 4, 27, 19, 1, 14, 2, 23, 
3, 21, 16, 24, 18, 20, 10 ],
\[ 13, 27, 21, 23, 28, 6, 9, 7, 8, 5, 26, 1, 12, 17, 3, 25, 19, 11, 14, 16, 15, 
4, 22, 2, 20, 18, 24, 10 ],
\[ 26, 14, 9, 15, 11, 6, 4, 22, 23, 13, 5, 12, 10, 16, 7, 24, 20, 18, 25, 2, 8, 
21, 3, 17, 27, 1, 19, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 432 = 2^4 * 3^3 */ >,432,3360,
 [790,1089,1093,1095,1096,1097,1098,1100,1102]>,
<PermutationGroup<28 |  
\[ 21, 19, 9, 18, 2, 11, 7, 17, 23, 5, 6, 10, 15, 14, 4, 3, 25, 28, 8, 26, 16, 
1, 27, 20, 12, 13, 22, 24 ],
\[ 12, 21, 10, 4, 27, 11, 7, 22, 19, 3, 6, 1, 28, 14, 26, 17, 16, 24, 9, 20, 2, 
8, 25, 18, 23, 15, 5, 13 ],
\[ 16, 8, 23, 28, 19, 6, 7, 25, 27, 2, 11, 5, 4, 14, 18, 9, 12, 24, 17, 13, 3, 
21, 22, 26, 10, 15, 1, 20 ],
\[ 9, 25, 22, 20, 17, 6, 7, 10, 1, 8, 11, 19, 28, 14, 24, 27, 5, 26, 12, 4, 23, 
3, 21, 15, 2, 18, 16, 13 ],
\[ 21, 9, 18, 13, 22, 27, 7, 2, 8, 17, 15, 11, 26, 19, 12, 14, 28, 25, 16, 1, 
20, 23, 5, 6, 3, 4, 24, 10 ],
\[ 16, 28, 15, 18, 20, 2, 7, 1, 3, 19, 13, 22, 21, 23, 9, 8, 12, 24, 26, 27, 11,
17, 25, 4, 14, 10, 5, 6 ],
\[ 18, 13, 10, 22, 9, 11, 7, 4, 26, 20, 14, 16, 23, 6, 19, 24, 1, 17, 27, 3, 25,
8, 2, 12, 28, 5, 15, 21 ]
        /* order = 432 = 2^4 * 3^3 */ >,432,3360,
 [804,1094,1099,1101]>,
<PermutationGroup<28 |  
\[ 21, 5, 4, 12, 11, 14, 3, 2, 13, 6, 26, 16, 18, 25, 17, 19, 22, 23, 28, 8, 9, 
10, 24, 1, 15, 27, 20, 7 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 1, 2, 3, 5, 4, 16, 7, 8, 9, 10, 11, 12, 22, 27, 15, 6, 17, 18, 24, 20, 21, 
13, 26, 19, 25, 23, 14, 28 ],
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 25, 2, 3, 13, 22, 26, 15, 21, 9, 12, 18, 10, 4, 24, 7, 23, 17, 11, 27, 28, 8,
5, 16, 14, 1, 6, 19, 20 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 448 = 2^6 * 7 */ >,448,1080,
 [520,521,864]>,
<PermutationGroup<28 |  
\[ 16, 11, 3, 4, 24, 8, 21, 6, 22, 13, 2, 27, 10, 17, 23, 1, 14, 18, 19, 26, 7, 
9, 15, 5, 28, 20, 12, 25 ],
\[ 27, 1, 26, 4, 22, 10, 19, 25, 24, 20, 14, 16, 8, 18, 23, 11, 2, 17, 21, 3, 9,
7, 5, 15, 28, 13, 12, 6 ],
\[ 16, 13, 19, 4, 8, 24, 14, 5, 20, 11, 17, 9, 28, 2, 25, 1, 21, 18, 3, 12, 15, 
27, 7, 6, 10, 22, 26, 23 ],
\[ 3, 28, 1, 4, 5, 24, 7, 8, 20, 11, 10, 12, 13, 23, 21, 19, 25, 18, 16, 9, 15, 
22, 14, 6, 17, 27, 26, 2 ],
\[ 19, 9, 16, 4, 8, 1, 20, 18, 13, 17, 21, 23, 2, 7, 10, 24, 15, 5, 6, 14, 25, 
26, 28, 3, 11, 27, 22, 12 ],
\[ 5, 28, 1, 4, 3, 18, 2, 16, 12, 25, 27, 20, 23, 13, 21, 19, 11, 24, 8, 9, 22, 
15, 14, 6, 26, 10, 17, 7 ],
\[ 1, 28, 3, 4, 5, 6, 2, 8, 12, 17, 21, 20, 23, 13, 10, 16, 15, 18, 19, 9, 25, 
26, 14, 24, 11, 27, 22, 7 ]
        /* order = 648 = 2^3 * 3^4 */ >,648,1120,
 [463,855,1095,1106]>,
<PermutationGroup<28 |  
\[ 26, 7, 3, 4, 11, 6, 24, 8, 9, 13, 25, 16, 23, 17, 14, 20, 15, 18, 19, 12, 21,
1, 10, 2, 5, 22, 27, 28 ],
\[ 20, 25, 3, 4, 21, 17, 2, 13, 12, 23, 7, 27, 6, 15, 10, 26, 8, 18, 19, 16, 24,
9, 14, 28, 11, 1, 22, 5 ],
\[ 9, 28, 3, 4, 25, 15, 5, 23, 16, 17, 21, 20, 10, 13, 8, 27, 14, 18, 19, 22, 2,
26, 6, 7, 24, 12, 1, 11 ],
\[ 16, 11, 3, 4, 24, 8, 25, 6, 27, 14, 2, 22, 17, 10, 23, 1, 13, 18, 19, 26, 28,
12, 15, 5, 7, 20, 9, 21 ],
\[ 18, 11, 15, 4, 8, 24, 13, 20, 17, 21, 19, 10, 27, 22, 23, 1, 25, 16, 2, 5, 
12, 28, 3, 26, 9, 6, 7, 14 ],
\[ 28, 22, 14, 4, 9, 2, 25, 12, 15, 3, 8, 11, 21, 10, 5, 13, 1, 20, 7, 26, 16, 
6, 27, 23, 19, 18, 24, 17 ],
\[ 11, 15, 18, 4, 13, 9, 14, 27, 21, 26, 23, 24, 22, 20, 16, 2, 12, 19, 3, 7, 6,
5, 1, 17, 10, 25, 28, 8 ]
        /* order = 648 = 2^3 * 3^4 */ >,648,1120,
 [829,856,1094]>,
<PermutationGroup<28 |  
\[ 1, 28, 3, 4, 5, 6, 7, 8, 20, 15, 21, 12, 13, 23, 10, 16, 17, 18, 19, 9, 11, 
22, 14, 24, 25, 27, 26, 2 ],
\[ 27, 1, 26, 4, 22, 10, 19, 25, 24, 20, 14, 16, 8, 18, 23, 11, 2, 17, 21, 3, 9,
7, 5, 15, 28, 13, 12, 6 ],
\[ 16, 13, 19, 4, 8, 24, 14, 5, 20, 11, 17, 9, 28, 2, 25, 1, 21, 18, 3, 12, 15, 
27, 7, 6, 10, 22, 26, 23 ],
\[ 3, 28, 1, 4, 5, 24, 7, 8, 20, 11, 10, 12, 13, 23, 21, 19, 25, 18, 16, 9, 15, 
22, 14, 6, 17, 27, 26, 2 ],
\[ 19, 9, 16, 4, 8, 1, 20, 18, 13, 17, 21, 23, 2, 7, 10, 24, 15, 5, 6, 14, 25, 
26, 28, 3, 11, 27, 22, 12 ],
\[ 5, 28, 1, 4, 3, 18, 2, 16, 12, 25, 27, 20, 23, 13, 21, 19, 11, 24, 8, 9, 22, 
15, 14, 6, 26, 10, 17, 7 ],
\[ 1, 28, 3, 4, 5, 6, 2, 8, 12, 17, 21, 20, 23, 13, 10, 16, 15, 18, 19, 9, 25, 
26, 14, 24, 11, 27, 22, 7 ]
        /* order = 648 = 2^3 * 3^4 */ >,648,1120,
 [455,857,1093,1106]>,
<PermutationGroup<28 |  
\[ 16, 25, 3, 4, 24, 8, 21, 6, 26, 23, 7, 27, 10, 15, 13, 1, 14, 18, 19, 22, 2, 
9, 17, 5, 28, 12, 20, 11 ],
\[ 27, 1, 26, 4, 22, 10, 19, 25, 24, 20, 14, 16, 8, 18, 23, 11, 2, 17, 21, 3, 9,
7, 5, 15, 28, 13, 12, 6 ],
\[ 16, 13, 19, 4, 8, 24, 14, 5, 20, 11, 17, 9, 28, 2, 25, 1, 21, 18, 3, 12, 15, 
27, 7, 6, 10, 22, 26, 23 ],
\[ 3, 28, 1, 4, 5, 24, 7, 8, 20, 11, 10, 12, 13, 23, 21, 19, 25, 18, 16, 9, 15, 
22, 14, 6, 17, 27, 26, 2 ],
\[ 19, 9, 16, 4, 8, 1, 20, 18, 13, 17, 21, 23, 2, 7, 10, 24, 15, 5, 6, 14, 25, 
26, 28, 3, 11, 27, 22, 12 ],
\[ 5, 28, 1, 4, 3, 18, 2, 16, 12, 25, 27, 20, 23, 13, 21, 19, 11, 24, 8, 9, 22, 
15, 14, 6, 26, 10, 17, 7 ],
\[ 1, 28, 3, 4, 5, 6, 2, 8, 12, 17, 21, 20, 23, 13, 10, 16, 15, 18, 19, 9, 25, 
26, 14, 24, 11, 27, 22, 7 ]
        /* order = 648 = 2^3 * 3^4 */ >,648,1120,
 [454,856,1102,1106]>,
<PermutationGroup<28 |  
\[ 24, 5, 9, 6, 13, 22, 23, 15, 7, 14, 10, 18, 17, 1, 4, 16, 26, 19, 28, 20, 3, 
8, 21, 11, 25, 2, 12, 27 ],
\[ 20, 2, 3, 4, 5, 23, 21, 15, 9, 10, 11, 12, 13, 14, 8, 26, 17, 18, 19, 1, 7, 
22, 6, 24, 28, 16, 27, 25 ]
        /* order = 720 = 2^4 * 3^2 * 5 */ >,720,336,
 [724,748,809,844,845,1109]>,
<PermutationGroup<28 |  
\[ 25, 28, 11, 19, 24, 13, 10, 9, 21, 12, 17, 1, 4, 14, 15, 22, 2, 8, 26, 18, 
20, 5, 16, 23, 7, 6, 27, 3 ],
\[ 12, 17, 3, 18, 23, 28, 14, 21, 9, 25, 13, 1, 11, 7, 24, 22, 2, 4, 19, 26, 8, 
16, 5, 15, 10, 20, 27, 6 ]
        /* order = 720 = 2^4 * 3^2 * 5 */ >,720,1008,
 [765,786,826,845,846,1110]>,
<PermutationGroup<28 |  
\[ 24, 5, 9, 6, 13, 22, 23, 15, 7, 14, 10, 18, 17, 1, 4, 16, 26, 19, 28, 20, 3, 
8, 21, 11, 25, 2, 12, 27 ],
\[ 16, 24, 3, 4, 11, 23, 21, 15, 9, 13, 5, 12, 10, 17, 8, 1, 14, 18, 19, 26, 7, 
22, 6, 2, 28, 20, 27, 25 ]
        /* order = 720 = 2^4 * 3^2 * 5 */ >,720,1008,
 [758,799,827,847,848,1109]>,
<PermutationGroup<28 |  
\[ 22, 6, 19, 4, 14, 2, 23, 11, 9, 24, 8, 16, 21, 5, 25, 12, 28, 18, 3, 26, 13, 
1, 7, 10, 15, 20, 27, 17 ],
\[ 5, 26, 6, 19, 14, 18, 22, 8, 3, 16, 17, 23, 20, 24, 7, 10, 2, 9, 28, 13, 4, 
25, 12, 1, 15, 11, 27, 21 ],
\[ 22, 2, 3, 4, 25, 6, 24, 8, 9, 23, 11, 16, 13, 15, 14, 12, 17, 18, 19, 20, 21,
1, 10, 7, 5, 26, 27, 28 ]
        /* order = 720 = 2^4 * 3^2 * 5 */ >,720,1008,
 [749,801,830,850,852,1110]>,
<PermutationGroup<28 |  
\[ 25, 28, 11, 19, 24, 13, 10, 9, 21, 12, 17, 1, 4, 14, 15, 22, 2, 8, 26, 18, 
20, 5, 16, 23, 7, 6, 27, 3 ],
\[ 16, 17, 3, 18, 10, 28, 15, 21, 9, 5, 13, 22, 11, 24, 7, 1, 2, 4, 19, 26, 8, 
12, 25, 14, 23, 20, 27, 6 ]
        /* order = 720 = 2^4 * 3^2 * 5 */ >,720,1008,
 [727,802,828,847,851,1110]>,
<PermutationGroup<28 |  
\[ 16, 24, 4, 3, 11, 15, 21, 23, 9, 17, 5, 12, 14, 13, 6, 1, 10, 19, 18, 26, 7, 
22, 8, 2, 28, 20, 27, 25 ],
\[ 2, 1, 3, 22, 20, 6, 4, 7, 15, 17, 16, 25, 14, 5, 23, 10, 11, 19, 12, 13, 9, 
8, 21, 26, 18, 24, 28, 27 ],
\[ 26, 24, 3, 4, 11, 6, 7, 8, 9, 13, 5, 12, 10, 17, 15, 20, 14, 18, 19, 16, 21, 
22, 23, 2, 25, 1, 27, 28 ]
        /* order = 720 = 2^4 * 3^2 * 5 */ >,720,1008,
 [753,781,830,849,852,1109]>,
<PermutationGroup<28 |  
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 12, 13, 8, 15, 2, 7, 22, 21, 9, 25, 27, 24, 16, 28, 23, 17, 26, 20, 1, 19, 3,
4, 6, 18, 14, 5, 10, 11 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 720 = 2^4 * 3^2 * 5 */ >,720,2016,
 [831,854,1085,1104,1111,1112,1113]>,
<PermutationGroup<28 |  
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 1, 16, 21, 23, 13, 7, 8, 6, 9, 14, 10, 18, 17, 11, 3, 2, 5, 19, 12, 24, 4, 
15, 22, 20, 27, 26, 25, 28 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 720 = 2^4 * 3^2 * 5 */ >,720,2016,
 [825,854,1086,1105,1114,1115,1116]>,
<PermutationGroup<28 |  
\[ 19, 24, 7, 21, 11, 15, 3, 8, 22, 25, 12, 5, 20, 28, 6, 10, 1, 16, 26, 18, 4, 
9, 23, 27, 13, 14, 2, 17 ],
\[ 24, 26, 4, 6, 13, 8, 7, 3, 23, 20, 10, 18, 16, 11, 9, 17, 5, 25, 12, 14, 15, 
22, 21, 1, 19, 2, 28, 27 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 1080 = 2^3 * 3^3 * 5 */ >,1080,336,
 [817,818,838,862,863,1109]>,
<PermutationGroup<28 |  
\[ 4, 15, 19, 8, 14, 5, 17, 1, 16, 18, 7, 23, 26, 6, 25, 28, 11, 27, 21, 13, 3, 
12, 22, 24, 2, 20, 10, 9 ],
\[ 2, 3, 14, 13, 8, 25, 19, 21, 11, 28, 4, 16, 27, 7, 12, 24, 22, 10, 17, 1, 23,
20, 9, 6, 18, 26, 5, 15 ]
        /* order = 1512 = 2^3 * 3^3 * 7 */ >,1512,960,
 [223,519,861,1117]>,
<PermutationGroup<28 |  
\[ 14, 2, 3, 5, 21, 16, 7, 8, 6, 10, 11, 12, 15, 27, 22, 9, 26, 18, 24, 20, 4, 
13, 17, 28, 25, 23, 1, 19 ],
\[ 17, 15, 27, 16, 5, 6, 28, 14, 26, 1, 19, 13, 8, 9, 2, 4, 10, 7, 11, 24, 23, 
3, 25, 20, 22, 12, 21, 18 ]
        /* order = 2520 = 2^3 * 3^2 * 5 * 7 */ >,2520,288,
 [810,847,860,1110]>,
<PermutationGroup<28 |  
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,945,
 [1118,1119,1121,1134,1143,1146,1151]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,945,
 [1118,1123,1126,1135,1140,1141,1145,1155,1158]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,945,
 [1120,1129,1135,1136,1139,1146,1149,1161,1163]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 10, 17, 18, 4, 15, 20, 5, 26, 13, 1, 11, 7, 3, 16, 12, 24, 19, 9, 27, 6, 28, 
23, 22, 25, 14, 21, 2, 8 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1133,1138,1140,1143,1144,1149,1152]>,
<PermutationGroup<28 |  
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 3, 27, 1, 22, 20, 24, 4, 7, 13, 16, 17, 9, 14, 12, 25, 21, 15, 23, 10, 18, 
19, 8, 5, 6, 11, 28, 26, 2 ],
\[ 27, 3, 26, 4, 16, 2, 22, 8, 13, 20, 14, 19, 17, 18, 23, 15, 21, 25, 10, 12, 
9, 7, 5, 28, 11, 6, 1, 24 ],
\[ 1, 26, 3, 4, 9, 6, 22, 8, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
7, 13, 24, 11, 2, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1123,1124,1129,1130,1134,1144,1148,1157,1160,1162,1165]>,
<PermutationGroup<28 |  
\[ 10, 27, 21, 4, 12, 6, 13, 9, 5, 19, 11, 8, 14, 28, 15, 25, 1, 26, 17, 20, 16,
2, 22, 24, 3, 18, 23, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1124,1128,1132,1140,1146,1147,1150]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 10, 27, 21, 20, 12, 11, 14, 9, 8, 1, 6, 5, 13, 7, 24, 25, 19, 18, 17, 4, 3, 
23, 22, 15, 16, 26, 2, 28 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1122,1123,1128,1136,1138,1142,1151]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 10, 27, 21, 20, 12, 11, 14, 9, 8, 1, 6, 5, 13, 7, 24, 25, 19, 18, 17, 4, 3, 
23, 22, 15, 16, 26, 2, 28 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1120,1122,1127,1134,1141,1147,1152]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1120,1121,1124,1131,1137,1138,1145]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 10, 27, 21, 20, 12, 11, 14, 9, 8, 1, 6, 5, 13, 7, 24, 25, 19, 18, 17, 4, 3, 
23, 22, 15, 16, 26, 2, 28 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1130,1131,1132,1133,1139,1141,1151]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 10, 17, 18, 4, 15, 20, 5, 26, 13, 1, 11, 7, 3, 16, 12, 24, 19, 9, 27, 6, 28, 
23, 22, 25, 14, 21, 2, 8 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1127,1131,1135,1142,1143,1148,1150]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1118,1122,1125,1130,1137,1149,1150,1154,1159,1164,1168]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1119,1125,1127,1128,1139,1144,1145]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1119,1126,1132,1136,1137,1148,1152]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 256 = 2^8 */ >,256,2835,
 [1121,1125,1126,1129,1133,1142,1147,1153,1156,1166,1167]>,
<PermutationGroup<28 |  
\[ 14, 28, 17, 4, 22, 11, 25, 27, 19, 24, 20, 23, 21, 12, 16, 10, 26, 3, 13, 6, 
2, 15, 7, 5, 1, 8, 18, 9 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,315,
 [997,1000,1020,1049,1054,1061,1118]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,315,
 [998,1005,1118,1171]>,
<PermutationGroup<28 |  
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 13, 15, 10, 4, 19, 11, 8, 22, 27, 14, 20, 23, 25, 3, 16, 2, 26, 9, 24, 6, 17,
7, 28, 5, 1, 21, 18, 12 ],
\[ 22, 27, 16, 4, 3, 6, 26, 5, 25, 1, 11, 9, 15, 18, 28, 8, 2, 7, 17, 20, 12, 
23, 10, 13, 21, 14, 19, 24 ],
\[ 2, 23, 25, 4, 21, 6, 24, 12, 5, 27, 11, 3, 26, 15, 7, 9, 10, 13, 1, 20, 16, 
17, 19, 14, 8, 28, 22, 18 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,630,
 [999,1001,1062,1118,1175]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,945,
 [1021,1068,1126,1169,1170,1171]>,
<PermutationGroup<28 |  
\[ 23, 14, 24, 5, 13, 7, 1, 25, 27, 3, 17, 9, 4, 18, 28, 8, 19, 2, 11, 6, 20, 
22, 21, 10, 26, 15, 12, 16 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 1, 5, 4, 3, 2, 23, 7, 15, 22, 14, 24, 27, 17, 10, 8, 16, 13, 19, 18, 20, 21, 
9, 6, 11, 25, 26, 12, 28 ],
\[ 20, 14, 27, 12, 10, 6, 21, 15, 19, 5, 13, 4, 11, 2, 8, 26, 24, 22, 9, 1, 7, 
18, 23, 17, 25, 16, 3, 28 ],
\[ 25, 27, 14, 12, 10, 26, 7, 8, 24, 13, 5, 22, 11, 9, 15, 6, 19, 4, 2, 28, 21, 
18, 16, 3, 20, 23, 17, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 384 = 2^7 * 3 */ >,384,945,
 [992,1003,1007,1059,1120]>,
<PermutationGroup<28 |  
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 17, 22, 25, 4, 9, 6, 14, 12, 5, 19, 11, 8, 13, 7, 15, 21, 1, 26, 10, 20, 16, 
2, 27, 24, 3, 18, 23, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,945,
 [1023,1119,1171]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,945,
 [1036,1063,1145,1170,1171]>,
<PermutationGroup<28 |  
\[ 1, 2, 14, 20, 13, 4, 5, 7, 18, 17, 6, 24, 8, 16, 9, 28, 22, 25, 19, 11, 26, 
27, 23, 21, 15, 12, 10, 3 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,945,
 [1028,1055,1137,1171]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,945,
 [993,1121,1171,1176]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,945,
 [1006,1057,1125,1171,1177]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,1890,
 [1048,1167,1169,1176,1177]>,
<PermutationGroup<28 |  
\[ 24, 28, 25, 4, 3, 6, 2, 12, 16, 7, 20, 21, 10, 19, 27, 8, 26, 1, 13, 11, 5, 
14, 15, 17, 9, 23, 18, 22 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 13, 15, 10, 4, 19, 11, 8, 22, 27, 14, 20, 23, 25, 3, 16, 2, 26, 9, 24, 6, 17,
7, 28, 5, 1, 21, 18, 12 ],
\[ 22, 27, 16, 4, 3, 6, 26, 5, 25, 1, 11, 9, 15, 18, 28, 8, 2, 7, 17, 20, 12, 
23, 10, 13, 21, 14, 19, 24 ],
\[ 2, 23, 25, 4, 21, 6, 24, 12, 5, 27, 11, 3, 26, 15, 7, 9, 10, 13, 1, 20, 16, 
17, 19, 14, 8, 28, 22, 18 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,1890,
 [1056,1058,1064,1159,1175,1194]>,
<PermutationGroup<28 |  
\[ 1, 2, 16, 11, 8, 20, 14, 5, 21, 27, 4, 25, 28, 7, 18, 3, 22, 15, 19, 6, 9, 
17, 23, 26, 12, 24, 10, 13 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,1890,
 [1012,1166,1170,1176,1177]>,
<PermutationGroup<28 |  
\[ 15, 28, 5, 4, 9, 6, 17, 16, 12, 14, 20, 8, 23, 27, 19, 21, 26, 22, 13, 11, 
25, 7, 24, 2, 3, 10, 18, 1 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 13, 15, 10, 4, 19, 11, 8, 22, 27, 14, 20, 23, 25, 3, 16, 2, 26, 9, 24, 6, 17,
7, 28, 5, 1, 21, 18, 12 ],
\[ 22, 27, 16, 4, 3, 6, 26, 5, 25, 1, 11, 9, 15, 18, 28, 8, 2, 7, 17, 20, 12, 
23, 10, 13, 21, 14, 19, 24 ],
\[ 2, 23, 25, 4, 21, 6, 24, 12, 5, 27, 11, 3, 26, 15, 7, 9, 10, 13, 1, 20, 16, 
17, 19, 14, 8, 28, 22, 18 ],
\[ 23, 19, 8, 20, 16, 11, 7, 3, 21, 22, 6, 25, 13, 14, 15, 5, 27, 18, 2, 4, 9, 
10, 1, 24, 12, 26, 17, 28 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,1890,
 [1053,1065,1066,1168,1175]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 24, 26, 3, 4, 16, 6, 27, 8, 25, 13, 20, 21, 10, 17, 23, 5, 14, 19, 18, 11, 
12, 28, 15, 1, 9, 2, 7, 22 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,3780,
 [1069,1071,1072,1135,1180,1191,1195,1196,1198,1199,1209]>,
<PermutationGroup<28 |  
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 26, 9, 21, 22, 1, 16, 19, 2, 8, 4, 11, 6, 23, 15, 27, 12, 3, 20, 24, 28, 17, 
10, 25, 7, 13, 5, 14, 18 ],
\[ 6, 17, 3, 10, 18, 1, 15, 21, 9, 4, 22, 13, 12, 14, 7, 28, 2, 5, 27, 23, 8, 
11, 20, 24, 26, 25, 19, 16 ],
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 23, 2, 25, 4, 21, 6, 18, 12, 16, 10, 11, 8, 15, 26, 13, 9, 27, 7, 19, 20, 5, 
22, 1, 28, 3, 14, 17, 24 ],
\[ 23, 19, 14, 4, 13, 20, 8, 7, 24, 10, 11, 18, 5, 3, 21, 28, 27, 12, 2, 6, 15, 
22, 1, 9, 26, 25, 17, 16 ]
        /* order = 384 = 2^7 * 3 */ >,384,3780,
 [1069,1162,1211,1215,1216]>,
<PermutationGroup<28 |  
\[ 25, 19, 24, 12, 10, 26, 15, 21, 14, 13, 5, 22, 11, 3, 7, 6, 27, 4, 17, 28, 8,
18, 16, 9, 20, 23, 2, 1 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 8, 18, 10, 22, 5, 1, 26, 23, 12, 27, 14, 24, 4, 17, 6, 25, 11, 19, 2, 15, 16,
13, 20, 9, 7, 28, 3, 21 ],
\[ 1, 13, 22, 9, 17, 23, 21, 8, 4, 24, 14, 19, 2, 11, 15, 16, 5, 27, 12, 20, 7, 
3, 6, 10, 25, 26, 18, 28 ],
\[ 20, 24, 19, 18, 11, 6, 7, 8, 27, 13, 5, 22, 10, 17, 15, 26, 14, 4, 3, 1, 21, 
12, 23, 2, 25, 16, 9, 28 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 384 = 2^7 * 3 */ >,384,3780,
 [1072,1134,1173,1178,1182,1183,1184,1189,1204]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,3780,
 [1069,1167,1172,1207,1217]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 384 = 2^7 * 3 */ >,384,3780,
 [1070,1129,1174,1185,1186,1187,1188,1192,1197,1200,1203,1205,1206,1208,1210,12\
12,1213]>,
<PermutationGroup<28 |  
\[ 20, 14, 27, 18, 11, 6, 15, 21, 19, 13, 5, 22, 10, 2, 7, 26, 24, 4, 9, 1, 8, 
12, 23, 17, 25, 16, 3, 28 ],
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 8, 22, 5, 12, 11, 28, 6, 26, 4, 2, 3, 9, 18, 27, 16, 1, 13, 17, 19, 15, 23, 
10, 25, 14, 7, 20, 24, 21 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 25, 27, 14, 12, 10, 26, 7, 8, 24, 13, 5, 22, 11, 9, 15, 6, 19, 4, 2, 28, 21, 
18, 16, 3, 20, 23, 17, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 384 = 2^7 * 3 */ >,384,3780,
 [1072,1154,1179,1181,1190,1193,1201,1202,1214]>,
<PermutationGroup<28 |  
\[ 1, 6, 16, 11, 8, 19, 21, 15, 14, 22, 4, 13, 7, 28, 18, 26, 27, 5, 20, 2, 12, 
10, 23, 3, 9, 24, 17, 25 ],
\[ 17, 2, 25, 4, 20, 6, 23, 12, 9, 10, 16, 8, 13, 26, 19, 11, 1, 27, 15, 5, 21, 
28, 7, 24, 3, 14, 18, 22 ],
\[ 27, 2, 3, 4, 20, 6, 1, 8, 16, 10, 9, 12, 15, 14, 19, 11, 23, 17, 13, 21, 5, 
24, 18, 28, 25, 26, 7, 22 ],
\[ 13, 2, 25, 3, 5, 8, 19, 12, 9, 14, 11, 6, 17, 26, 23, 16, 1, 7, 18, 20, 21, 
22, 27, 24, 4, 10, 15, 28 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 21, 12, 14, 10, 27, 8, 20, 6, 9, 4, 11, 2, 17, 3, 23, 16, 13, 19, 18, 7, 1, 
22, 15, 24, 25, 26, 5, 28 ],
\[ 27, 20, 3, 4, 21, 19, 12, 18, 24, 10, 11, 7, 15, 14, 13, 28, 23, 8, 6, 2, 5, 
22, 17, 9, 25, 26, 1, 16 ],
\[ 12, 21, 3, 4, 20, 13, 27, 17, 9, 10, 22, 1, 6, 14, 19, 28, 8, 23, 15, 5, 2, 
11, 18, 24, 25, 26, 7, 16 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,630,
 [492,938,1226]>,
<PermutationGroup<28 |  
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 17, 2, 25, 4, 20, 6, 23, 12, 9, 10, 16, 8, 13, 26, 19, 11, 1, 27, 15, 5, 21, 
28, 7, 24, 3, 14, 18, 22 ],
\[ 27, 2, 3, 4, 20, 6, 1, 8, 16, 10, 9, 12, 15, 14, 19, 11, 23, 17, 13, 21, 5, 
24, 18, 28, 25, 26, 7, 22 ],
\[ 13, 2, 25, 3, 5, 8, 19, 12, 9, 14, 11, 6, 17, 26, 23, 16, 1, 7, 18, 20, 21, 
22, 27, 24, 4, 10, 15, 28 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 21, 12, 14, 10, 27, 8, 20, 6, 9, 4, 11, 2, 17, 3, 23, 16, 13, 19, 18, 7, 1, 
22, 15, 24, 25, 26, 5, 28 ],
\[ 27, 20, 3, 4, 21, 19, 12, 18, 24, 10, 11, 7, 15, 14, 13, 28, 23, 8, 6, 2, 5, 
22, 17, 9, 25, 26, 1, 16 ],
\[ 12, 21, 3, 4, 20, 13, 27, 17, 9, 10, 22, 1, 6, 14, 19, 28, 8, 23, 15, 5, 2, 
11, 18, 24, 25, 26, 7, 16 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,630,
 [1086,1203,1226,1233]>,
<PermutationGroup<28 |  
\[ 27, 2, 3, 4, 20, 6, 22, 8, 12, 23, 9, 16, 14, 15, 19, 11, 10, 17, 13, 21, 25,
7, 18, 28, 5, 26, 24, 1 ],
\[ 27, 2, 7, 4, 21, 22, 3, 8, 13, 20, 11, 12, 9, 14, 16, 15, 23, 25, 19, 10, 5, 
6, 17, 28, 18, 26, 1, 24 ],
\[ 27, 2, 3, 24, 21, 6, 7, 1, 16, 9, 11, 17, 20, 14, 13, 10, 23, 18, 5, 15, 19, 
22, 12, 28, 25, 26, 8, 4 ],
\[ 1, 6, 7, 4, 15, 22, 26, 8, 5, 19, 11, 12, 16, 25, 9, 21, 17, 14, 20, 10, 13, 
2, 23, 24, 18, 3, 27, 28 ],
\[ 24, 2, 3, 8, 19, 6, 7, 4, 10, 9, 23, 17, 25, 21, 20, 18, 12, 16, 5, 15, 14, 
22, 11, 1, 13, 26, 27, 28 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,630,
 [1080,1188,1226,1229]>,
<PermutationGroup<28 |  
\[ 6, 27, 1, 22, 11, 24, 8, 7, 17, 5, 13, 21, 10, 25, 12, 9, 23, 15, 14, 19, 18,
4, 16, 3, 20, 28, 26, 2 ],
\[ 27, 2, 7, 4, 21, 22, 3, 8, 13, 20, 11, 12, 9, 14, 16, 15, 23, 25, 19, 10, 5, 
6, 17, 28, 18, 26, 1, 24 ],
\[ 27, 2, 3, 24, 21, 6, 7, 1, 16, 9, 11, 17, 20, 14, 13, 10, 23, 18, 5, 15, 19, 
22, 12, 28, 25, 26, 8, 4 ],
\[ 4, 22, 26, 27, 16, 2, 3, 28, 13, 20, 17, 12, 14, 9, 21, 25, 23, 15, 10, 19, 
18, 6, 11, 8, 5, 7, 1, 24 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 4, 23, 3, 22, 8, 13, 25, 19, 14, 9, 12, 16, 15, 21, 20, 11, 18, 17,
7, 5, 1, 10, 26, 28, 27 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,630,
 [499,1183,1226,1232]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 27, 2, 7, 4, 21, 22, 3, 8, 13, 20, 11, 12, 9, 14, 16, 15, 23, 25, 19, 10, 5, 
6, 17, 28, 18, 26, 1, 24 ],
\[ 27, 2, 6, 24, 23, 3, 22, 1, 13, 15, 14, 5, 10, 11, 16, 20, 21, 25, 17, 9, 12,
7, 19, 28, 18, 26, 8, 4 ],
\[ 4, 22, 26, 27, 16, 2, 3, 28, 13, 20, 17, 12, 14, 9, 21, 25, 23, 15, 10, 19, 
18, 6, 11, 8, 5, 7, 1, 24 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,630,
 [1075,1184,1206,1226,1227,1228]>,
<PermutationGroup<28 |  
\[ 27, 6, 9, 11, 8, 19, 5, 13, 14, 22, 4, 15, 7, 24, 18, 26, 1, 21, 20, 2, 12, 
10, 17, 3, 16, 28, 23, 25 ],
\[ 17, 2, 25, 4, 20, 6, 23, 12, 9, 10, 16, 8, 13, 26, 19, 11, 1, 27, 15, 5, 21, 
28, 7, 24, 3, 14, 18, 22 ],
\[ 27, 2, 3, 4, 20, 6, 1, 8, 16, 10, 9, 12, 15, 14, 19, 11, 23, 17, 13, 21, 5, 
24, 18, 28, 25, 26, 7, 22 ],
\[ 13, 2, 25, 3, 5, 8, 19, 12, 9, 14, 11, 6, 17, 26, 23, 16, 1, 7, 18, 20, 21, 
22, 27, 24, 4, 10, 15, 28 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 21, 12, 14, 10, 27, 8, 20, 6, 9, 4, 11, 2, 17, 3, 23, 16, 13, 19, 18, 7, 1, 
22, 15, 24, 25, 26, 5, 28 ],
\[ 27, 20, 3, 4, 21, 19, 12, 18, 24, 10, 11, 7, 15, 14, 13, 28, 23, 8, 6, 2, 5, 
22, 17, 9, 25, 26, 1, 16 ],
\[ 12, 21, 3, 4, 20, 13, 27, 17, 9, 10, 22, 1, 6, 14, 19, 28, 8, 23, 15, 5, 2, 
11, 18, 24, 25, 26, 7, 16 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,630,
 [491,1204,1226,1231]>,
<PermutationGroup<28 |  
\[ 2, 27, 1, 22, 11, 24, 8, 7, 17, 15, 21, 13, 10, 14, 12, 9, 23, 5, 25, 20, 18,
4, 16, 26, 19, 28, 3, 6 ],
\[ 27, 2, 7, 4, 21, 22, 3, 8, 13, 20, 11, 12, 9, 14, 16, 15, 23, 25, 19, 10, 5, 
6, 17, 28, 18, 26, 1, 24 ],
\[ 27, 2, 6, 24, 23, 3, 22, 1, 13, 15, 14, 5, 10, 11, 16, 20, 21, 25, 17, 9, 12,
7, 19, 28, 18, 26, 8, 4 ],
\[ 4, 22, 26, 27, 16, 2, 3, 28, 13, 20, 17, 12, 14, 9, 21, 25, 23, 15, 10, 19, 
18, 6, 11, 8, 5, 7, 1, 24 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,630,
 [498,904,1226]>,
<PermutationGroup<28 |  
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 27, 2, 3, 24, 21, 6, 7, 1, 16, 9, 11, 17, 20, 14, 13, 10, 23, 18, 5, 15, 19, 
22, 12, 28, 25, 26, 8, 4 ],
\[ 1, 6, 7, 4, 15, 22, 26, 8, 5, 19, 11, 12, 16, 25, 9, 21, 17, 14, 20, 10, 13, 
2, 23, 24, 18, 3, 27, 28 ],
\[ 24, 2, 3, 8, 19, 6, 7, 4, 10, 9, 23, 17, 25, 21, 20, 18, 12, 16, 5, 15, 14, 
22, 11, 1, 13, 26, 27, 28 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,1260,
 [1082,1087,1174,1185,1227,1229,1233]>,
<PermutationGroup<28 |  
\[ 1, 2, 7, 4, 5, 22, 3, 8, 15, 20, 11, 12, 16, 14, 9, 13, 17, 25, 19, 10, 21, 
6, 23, 24, 18, 26, 27, 28 ],
\[ 28, 2, 7, 4, 18, 22, 6, 8, 11, 17, 13, 15, 19, 16, 14, 12, 25, 23, 9, 5, 10, 
3, 20, 27, 21, 26, 1, 24 ],
\[ 27, 2, 3, 24, 21, 6, 7, 1, 16, 9, 11, 17, 20, 14, 13, 10, 23, 18, 5, 15, 19, 
22, 12, 28, 25, 26, 8, 4 ],
\[ 1, 6, 7, 4, 15, 22, 26, 8, 5, 19, 11, 12, 16, 25, 9, 21, 17, 14, 20, 10, 13, 
2, 23, 24, 18, 3, 27, 28 ],
\[ 24, 2, 3, 8, 19, 6, 7, 4, 10, 9, 23, 17, 25, 21, 20, 18, 12, 16, 5, 15, 14, 
22, 11, 1, 13, 26, 27, 28 ],
\[ 1, 26, 6, 4, 15, 3, 7, 8, 17, 12, 18, 10, 21, 25, 5, 23, 9, 11, 20, 19, 13, 
22, 16, 24, 14, 2, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,1260,
 [1077,1083,1197,1208,1228,1229,1233]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,1260,
 [500,1169,1217,1230]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 3, 27, 1, 22, 20, 24, 4, 7, 13, 16, 17, 9, 14, 12, 25, 21, 15, 23, 10, 18, 
19, 8, 5, 6, 11, 28, 26, 2 ],
\[ 27, 2, 3, 24, 21, 6, 7, 1, 16, 9, 11, 17, 20, 14, 13, 10, 23, 18, 5, 15, 19, 
22, 12, 28, 25, 26, 8, 4 ],
\[ 4, 22, 26, 27, 16, 2, 3, 28, 13, 20, 17, 12, 14, 9, 21, 25, 23, 15, 10, 19, 
18, 6, 11, 8, 5, 7, 1, 24 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 4, 23, 3, 22, 8, 13, 25, 19, 14, 9, 12, 16, 15, 21, 20, 11, 18, 17,
7, 5, 1, 10, 26, 28, 27 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,1260,
 [509,1173,1182,1227,1231,1232]>,
<PermutationGroup<28 |  
\[ 28, 2, 7, 4, 18, 22, 6, 8, 11, 17, 13, 15, 19, 16, 14, 12, 25, 23, 9, 5, 10, 
3, 20, 27, 21, 26, 1, 24 ],
\[ 3, 27, 1, 22, 20, 24, 4, 7, 13, 16, 17, 9, 14, 12, 25, 21, 15, 23, 10, 18, 
19, 8, 5, 6, 11, 28, 26, 2 ],
\[ 27, 2, 3, 24, 21, 6, 7, 1, 16, 9, 11, 17, 20, 14, 13, 10, 23, 18, 5, 15, 19, 
22, 12, 28, 25, 26, 8, 4 ],
\[ 4, 22, 26, 27, 16, 2, 3, 28, 13, 20, 17, 12, 14, 9, 21, 25, 23, 15, 10, 19, 
18, 6, 11, 8, 5, 7, 1, 24 ],
\[ 24, 26, 3, 4, 16, 6, 22, 8, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9,
7, 15, 1, 12, 2, 28, 27 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 4, 23, 3, 22, 8, 13, 25, 19, 14, 9, 12, 16, 15, 21, 20, 11, 18, 17,
7, 5, 1, 10, 26, 28, 27 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,1260,
 [505,1178,1189,1228,1231,1232]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,1260,
 [507,1172,1176,1230]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 10, 2, 21, 4, 5, 6, 18, 9, 12, 17, 11, 8, 14, 26, 15, 16, 1, 28, 19, 20, 25, 
27, 22, 24, 3, 13, 23, 7 ],
\[ 26, 24, 22, 4, 27, 11, 16, 10, 1, 13, 20, 19, 8, 5, 12, 17, 7, 21, 15, 6, 23,
28, 18, 25, 2, 9, 14, 3 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,1260,
 [1088,1177,1207,1224,1230]>,
<PermutationGroup<28 |  
\[ 23, 2, 18, 4, 24, 20, 21, 26, 14, 27, 11, 13, 12, 9, 16, 15, 22, 3, 19, 6, 7,
17, 1, 5, 28, 8, 10, 25 ],
\[ 22, 2, 8, 11, 12, 20, 13, 3, 5, 17, 4, 21, 24, 28, 7, 25, 23, 26, 19, 6, 16, 
27, 10, 14, 9, 18, 1, 15 ],
\[ 18, 15, 10, 6, 17, 20, 16, 22, 23, 28, 11, 2, 8, 5, 12, 27, 14, 21, 24, 4, 1,
13, 26, 25, 19, 9, 7, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 6, 16, 4, 7, 3, 21, 10, 20, 25, 13, 14, 15, 5, 17, 18, 19, 11, 9, 
22, 23, 24, 12, 26, 27, 28 ],
\[ 10, 17, 5, 4, 8, 6, 18, 16, 12, 23, 11, 21, 24, 26, 13, 3, 19, 14, 27, 20, 
25, 1, 22, 28, 9, 7, 2, 15 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 576 = 2^6 * 3^2 */ >,576,2520,
 [1074,1088,1194,1220,1221,1223,1234]>,
<PermutationGroup<28 |  
\[ 24, 4, 26, 28, 14, 2, 22, 27, 20, 25, 21, 10, 13, 16, 12, 23, 18, 17, 19, 11,
9, 7, 5, 1, 15, 8, 3, 6 ],
\[ 24, 27, 8, 3, 15, 4, 22, 6, 19, 16, 13, 10, 9, 5, 25, 23, 21, 20, 11, 17, 18,
7, 12, 1, 14, 28, 26, 2 ],
\[ 3, 8, 27, 1, 14, 28, 7, 24, 20, 23, 10, 12, 15, 17, 5, 19, 13, 16, 9, 18, 25,
22, 21, 6, 11, 4, 26, 2 ],
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 24, 26, 6, 8, 20, 3, 7, 4, 12, 17, 16, 9, 14, 13, 19, 11, 10, 23, 15, 5, 25, 
22, 18, 1, 21, 2, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 640 = 2^7 * 5 */ >,640,2268,
 [511,1147,1237,1238,1239]>,
<PermutationGroup<28 |  
\[ 18, 24, 13, 4, 11, 2, 7, 9, 8, 28, 12, 15, 1, 20, 5, 19, 25, 3, 17, 14, 26, 
23, 22, 27, 16, 10, 6, 21 ],
\[ 1, 2, 5, 4, 28, 27, 7, 14, 9, 6, 11, 15, 13, 16, 26, 8, 22, 24, 19, 17, 18, 
20, 23, 21, 25, 12, 10, 3 ],
\[ 6, 28, 24, 4, 18, 1, 7, 8, 23, 15, 21, 13, 12, 20, 10, 16, 17, 5, 19, 14, 11,
22, 9, 3, 25, 27, 26, 2 ],
\[ 5, 10, 12, 4, 1, 18, 7, 22, 9, 2, 26, 3, 24, 14, 28, 16, 17, 6, 25, 20, 27, 
8, 23, 13, 19, 11, 21, 15 ],
\[ 26, 24, 28, 4, 11, 27, 7, 8, 9, 13, 5, 15, 10, 20, 12, 17, 16, 21, 19, 14, 
18, 22, 23, 2, 25, 1, 6, 3 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ]
        /* order = 960 = 2^6 * 3 * 5 */ >,960,378,
 [522,1016,1090,1176]>,
<PermutationGroup<28 |  
\[ 16, 11, 3, 4, 24, 8, 21, 6, 22, 13, 2, 27, 10, 17, 23, 1, 14, 18, 19, 26, 7, 
9, 15, 5, 28, 20, 12, 25 ],
\[ 2, 21, 23, 4, 20, 7, 10, 9, 22, 5, 19, 17, 15, 26, 1, 14, 3, 12, 28, 25, 8, 
24, 11, 13, 16, 6, 18, 27 ],
\[ 3, 2, 1, 4, 5, 24, 7, 8, 9, 21, 15, 12, 13, 14, 11, 19, 25, 18, 16, 20, 10, 
22, 23, 6, 17, 26, 27, 28 ],
\[ 1, 28, 3, 4, 5, 6, 7, 8, 20, 15, 21, 12, 13, 23, 10, 16, 17, 18, 19, 9, 11, 
22, 14, 24, 25, 27, 26, 2 ],
\[ 19, 23, 16, 4, 8, 6, 13, 5, 9, 10, 11, 12, 7, 28, 15, 3, 17, 18, 1, 20, 21, 
22, 2, 24, 25, 26, 27, 14 ],
\[ 1, 28, 3, 4, 5, 6, 2, 8, 12, 17, 21, 20, 23, 13, 10, 16, 15, 18, 19, 9, 25, 
26, 14, 24, 11, 27, 22, 7 ],
\[ 5, 28, 1, 4, 3, 18, 2, 16, 12, 25, 27, 20, 23, 13, 21, 19, 11, 24, 8, 9, 22, 
15, 14, 6, 26, 10, 17, 7 ],
\[ 6, 23, 24, 4, 18, 19, 13, 5, 28, 10, 11, 7, 12, 9, 15, 3, 17, 8, 1, 2, 21, 
22, 20, 16, 25, 26, 27, 14 ]
        /* order = 1296 = 2^4 * 3^4 */ >,1296,1120,
 [789,1107,1240,1243,1245,1246]>,
<PermutationGroup<28 |  
\[ 16, 23, 19, 4, 14, 21, 13, 28, 9, 24, 15, 26, 7, 5, 11, 1, 25, 18, 3, 22, 6, 
20, 2, 10, 17, 12, 27, 8 ],
\[ 22, 24, 3, 4, 25, 6, 2, 8, 9, 23, 5, 20, 10, 15, 17, 12, 14, 18, 19, 16, 21, 
26, 13, 7, 11, 1, 27, 28 ],
\[ 22, 24, 3, 4, 2, 14, 28, 10, 20, 6, 5, 1, 15, 8, 17, 12, 23, 18, 19, 27, 7, 
16, 13, 11, 21, 9, 26, 25 ],
\[ 27, 21, 3, 4, 7, 23, 24, 15, 1, 13, 28, 26, 14, 17, 6, 9, 10, 18, 19, 12, 11,
20, 8, 25, 5, 22, 16, 2 ],
\[ 16, 11, 3, 4, 24, 8, 25, 6, 27, 14, 2, 22, 17, 10, 23, 1, 13, 18, 19, 26, 28,
12, 15, 5, 7, 20, 9, 21 ],
\[ 25, 24, 21, 4, 23, 28, 2, 19, 8, 22, 10, 20, 1, 15, 17, 12, 14, 6, 9, 16, 27,
11, 26, 7, 13, 5, 3, 18 ],
\[ 9, 26, 12, 4, 3, 14, 11, 2, 20, 28, 21, 5, 18, 23, 25, 10, 22, 24, 17, 1, 7, 
19, 6, 13, 27, 8, 15, 16 ],
\[ 23, 16, 19, 4, 22, 21, 20, 28, 6, 25, 1, 17, 5, 7, 2, 15, 24, 3, 18, 14, 9, 
13, 11, 12, 26, 10, 8, 27 ]
        /* order = 1296 = 2^4 * 3^4 */ >,1296,1120,
 [1088,1107,1241,1244]>,
<PermutationGroup<28 |  
\[ 23, 2, 17, 18, 12, 21, 25, 20, 3, 24, 27, 14, 11, 22, 1, 15, 9, 19, 13, 6, 
28, 10, 7, 5, 16, 8, 4, 26 ],
\[ 14, 8, 7, 3, 2, 18, 1, 25, 21, 13, 4, 5, 9, 16, 20, 11, 15, 22, 6, 19, 28, 
17, 10, 26, 24, 12, 23, 27 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 1344 = 2^6 * 3 * 7 */ >,1344,1080,
 [859,861,1195,1242]>,
<PermutationGroup<28 |  
\[ 27, 16, 23, 13, 4, 17, 21, 15, 6, 12, 18, 10, 22, 20, 7, 3, 26, 11, 25, 19, 
8, 5, 2, 1, 14, 9, 28, 24 ],
\[ 21, 28, 20, 23, 26, 13, 10, 12, 25, 9, 17, 2, 6, 14, 18, 22, 1, 3, 24, 15, 
11, 16, 5, 19, 7, 4, 27, 8 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 1344 = 2^6 * 3 * 7 */ >,1344,1080,
 [858,859,860,1204,1211]>,
<PermutationGroup<28 |  
\[ 27, 23, 16, 5, 22, 9, 15, 21, 26, 11, 10, 18, 4, 20, 8, 2, 6, 12, 25, 19, 7, 
13, 3, 1, 14, 17, 28, 24 ],
\[ 8, 28, 20, 16, 6, 13, 12, 10, 25, 2, 3, 9, 26, 24, 11, 22, 1, 17, 14, 7, 18, 
23, 5, 27, 15, 4, 19, 21 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 1344 = 2^6 * 3 * 7 */ >,1344,1080,
 [859,1202,1225]>,
<PermutationGroup<28 |  
\[ 12, 28, 17, 21, 22, 20, 14, 18, 11, 10, 19, 7, 2, 25, 5, 24, 8, 26, 4, 13, 9,
16, 23, 15, 1, 3, 27, 6 ],
\[ 10, 2, 9, 11, 16, 20, 14, 21, 3, 1, 4, 25, 18, 7, 24, 5, 17, 13, 19, 6, 8, 
23, 22, 15, 12, 28, 27, 26 ],
\[ 22, 2, 3, 4, 25, 6, 24, 8, 9, 23, 11, 16, 13, 15, 14, 12, 17, 18, 19, 20, 21,
1, 10, 7, 5, 26, 27, 28 ]
        /* order = 1440 = 2^5 * 3^2 * 5 */ >,1440,1008,
 [1010,1069,1089,1103,1105,1248,1250,1251]>,
<PermutationGroup<28 |  
\[ 2, 11, 9, 6, 10, 22, 23, 15, 7, 17, 13, 18, 14, 26, 4, 20, 1, 19, 28, 16, 3, 
8, 21, 5, 25, 24, 12, 27 ],
\[ 26, 24, 3, 7, 11, 6, 4, 22, 23, 13, 5, 12, 10, 16, 15, 14, 20, 18, 25, 17, 
21, 8, 9, 2, 19, 1, 27, 28 ],
\[ 26, 24, 3, 4, 11, 6, 7, 8, 9, 13, 5, 12, 10, 17, 15, 20, 14, 18, 19, 16, 21, 
22, 23, 2, 25, 1, 27, 28 ]
        /* order = 1440 = 2^5 * 3^2 * 5 */ >,1440,1008,
 [1067,1071,1089,1104,1105,1247,1249,1252]>,
<PermutationGroup<28 |  
\[ 27, 11, 9, 6, 10, 22, 23, 15, 7, 19, 18, 13, 14, 28, 4, 20, 1, 17, 26, 25, 3,
8, 21, 12, 16, 24, 5, 2 ],
\[ 26, 27, 3, 7, 12, 6, 4, 22, 23, 13, 5, 11, 18, 16, 15, 19, 25, 10, 20, 17, 
21, 8, 9, 2, 14, 28, 24, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 2160 = 2^4 * 3^3 * 5 */ >,2160,336,
 [1076,1082,1097,1112,1114,1247,1255]>,
<PermutationGroup<28 |  
\[ 27, 11, 9, 6, 10, 22, 23, 15, 7, 19, 18, 13, 14, 28, 4, 20, 1, 17, 26, 25, 3,
8, 21, 12, 16, 24, 5, 2 ],
\[ 28, 2, 3, 7, 5, 6, 4, 22, 23, 18, 12, 11, 13, 25, 15, 17, 16, 10, 20, 19, 21,
8, 9, 27, 14, 26, 24, 1 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 2160 = 2^4 * 3^3 * 5 */ >,2160,336,
 [1078,1080,1095,1111,1115,1249,1255]>,
<PermutationGroup<28 |  
\[ 28, 2, 3, 8, 13, 6, 22, 4, 23, 12, 18, 10, 5, 25, 21, 17, 16, 11, 20, 19, 15,
7, 9, 27, 14, 26, 24, 1 ],
\[ 19, 16, 8, 4, 13, 22, 23, 7, 15, 27, 18, 10, 2, 28, 6, 5, 26, 24, 1, 12, 21, 
9, 3, 25, 11, 17, 20, 14 ],
\[ 1, 27, 3, 4, 12, 6, 7, 8, 9, 10, 11, 5, 18, 14, 15, 25, 19, 13, 17, 20, 21, 
22, 23, 24, 16, 28, 2, 26 ],
\[ 28, 24, 3, 4, 11, 6, 7, 8, 9, 18, 12, 5, 10, 19, 15, 20, 14, 13, 17, 25, 21, 
22, 23, 27, 16, 1, 2, 26 ]
        /* order = 2160 = 2^4 * 3^3 * 5 */ >,2160,336,
 [1083,1084,1096,1113,1116,1252,1255]>,
<PermutationGroup<28 |  
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 8, 25, 27, 1, 14, 21, 11, 5, 3, 16, 20, 2, 17, 9, 13, 4, 23, 24, 28, 7, 10, 
26, 15, 19, 12, 22, 6, 18 ]
        /* order = 5040 = 2^4 * 3^2 * 5 * 7 */ >,5040,288,
 [223,1086,1105,1248,1257]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 512 = 2^9 */ >,512,2835,
 [1258,1259,1260,1261,1262,1263,1264,1265,1266,1267,1268,1269,1270,1271,1272]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,315,
 [1212,1259,1274,1276,1279]>,
<PermutationGroup<28 |  
\[ 7, 13, 21, 4, 12, 6, 10, 9, 3, 15, 20, 5, 17, 22, 1, 25, 26, 19, 28, 11, 8, 
24, 14, 23, 16, 2, 18, 27 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 22, 27, 3, 4, 16, 6, 24, 8, 9, 23, 11, 25, 18, 15, 14, 5, 19, 13, 17, 20, 21,
1, 10, 7, 12, 28, 2, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,315,
 [1172,1196,1211,1258,1273]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1185,1258,1274,1278,1281]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1186,1221,1269,1274,1280,1282]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1206,1266,1279,1280,1281]>,
<PermutationGroup<28 |  
\[ 1, 9, 3, 4, 22, 15, 26, 23, 2, 19, 24, 27, 13, 18, 6, 21, 17, 14, 10, 20, 16,
5, 8, 11, 25, 7, 12, 28 ],
\[ 8, 22, 5, 12, 11, 28, 6, 26, 4, 2, 3, 9, 18, 27, 16, 1, 13, 17, 19, 15, 23, 
10, 25, 14, 7, 20, 24, 21 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 20, 24, 19, 18, 11, 6, 7, 8, 27, 13, 5, 22, 10, 17, 15, 26, 14, 4, 3, 1, 21, 
12, 23, 2, 25, 16, 9, 28 ],
\[ 25, 27, 14, 12, 10, 26, 7, 8, 24, 13, 5, 22, 11, 9, 15, 6, 19, 4, 2, 28, 21, 
18, 16, 3, 20, 23, 17, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1181,1184,1198,1266,1277]>,
<PermutationGroup<28 |  
\[ 7, 13, 21, 4, 12, 6, 27, 9, 5, 26, 20, 3, 22, 17, 1, 25, 15, 19, 28, 11, 16, 
18, 14, 23, 8, 2, 24, 10 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 22, 27, 3, 4, 16, 6, 24, 8, 9, 23, 11, 25, 18, 15, 14, 5, 19, 13, 17, 20, 21,
1, 10, 7, 12, 28, 2, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1207,1209,1216,1220,1225,1269,1273]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1174,1272,1276,1281,1282,1283,1285]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1200,1271,1276,1278,1280]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 20, 5, 11, 13, 8, 12, 17, 6, 9, 7, 28, 24, 16, 10, 26, 19, 4, 25, 
27, 23, 15, 21, 18, 22, 14 ],
\[ 1, 2, 13, 20, 14, 4, 5, 28, 18, 10, 6, 24, 8, 16, 12, 7, 27, 21, 19, 11, 26, 
22, 23, 25, 15, 9, 17, 3 ],
\[ 1, 2, 16, 11, 8, 20, 13, 5, 25, 22, 4, 21, 7, 28, 18, 3, 27, 15, 19, 6, 12, 
10, 23, 26, 9, 24, 17, 14 ],
\[ 17, 2, 25, 4, 5, 6, 28, 12, 8, 1, 11, 9, 26, 13, 15, 16, 10, 7, 19, 20, 3, 
23, 27, 24, 21, 14, 22, 18 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 19, 23, 16, 4, 8, 6, 14, 5, 12, 17, 11, 9, 28, 7, 15, 3, 10, 18, 1, 20, 25, 
27, 2, 24, 21, 26, 22, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1213,1270,1278,1279,1282]>,
<PermutationGroup<28 |  
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 8, 22, 5, 12, 11, 28, 6, 26, 4, 2, 3, 9, 18, 27, 16, 1, 13, 17, 19, 15, 23, 
10, 25, 14, 7, 20, 24, 21 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 20, 24, 19, 18, 11, 6, 7, 8, 27, 13, 5, 22, 10, 17, 15, 26, 14, 4, 3, 1, 21, 
12, 23, 2, 25, 16, 9, 28 ],
\[ 25, 27, 14, 12, 10, 26, 7, 8, 24, 13, 5, 22, 11, 9, 15, 6, 19, 4, 2, 28, 21, 
18, 16, 3, 20, 23, 17, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1182,1193,1195,1219,1260,1277]>,
<PermutationGroup<28 |  
\[ 1, 17, 2, 4, 22, 15, 6, 16, 3, 19, 24, 27, 13, 11, 26, 21, 9, 14, 12, 20, 23,
5, 8, 18, 25, 7, 10, 28 ],
\[ 8, 22, 5, 12, 11, 28, 6, 26, 4, 2, 3, 9, 18, 27, 16, 1, 13, 17, 19, 15, 23, 
10, 25, 14, 7, 20, 24, 21 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 1, 4, 5, 9, 17, 26, 15, 7, 13, 19, 27, 24, 2, 10, 21, 6, 22, 14, 18, 20, 8, 
3, 16, 11, 25, 23, 12, 28 ],
\[ 20, 24, 19, 18, 11, 6, 7, 8, 27, 13, 5, 22, 10, 17, 15, 26, 14, 4, 3, 1, 21, 
12, 23, 2, 25, 16, 9, 28 ],
\[ 25, 27, 14, 12, 10, 26, 7, 8, 24, 13, 5, 22, 11, 9, 15, 6, 19, 4, 2, 28, 21, 
18, 16, 3, 20, 23, 17, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 3, 2, 5, 4, 23, 7, 8, 17, 12, 18, 10, 22, 27, 15, 26, 9, 11, 24, 20, 21, 
13, 6, 19, 25, 16, 14, 28 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1173,1180,1201,1265,1277]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 9, 25, 28, 4, 14, 20, 17, 13, 26, 8, 6, 15, 10, 27, 19, 7, 16, 23, 12, 11, 
18, 3, 21, 2, 24, 1, 5, 22 ],
\[ 23, 19, 3, 6, 5, 4, 14, 8, 9, 22, 20, 12, 28, 7, 24, 16, 27, 26, 2, 11, 21, 
10, 1, 15, 25, 18, 17, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 19, 23, 8, 4, 16, 6, 13, 3, 9, 27, 11, 12, 7, 28, 26, 5, 22, 24, 1, 20, 21, 
17, 2, 18, 25, 15, 10, 14 ],
\[ 22, 27, 3, 4, 16, 6, 24, 8, 9, 23, 11, 25, 18, 15, 14, 5, 19, 13, 17, 20, 21,
1, 10, 7, 12, 28, 2, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,945,
 [1195,1215,1217,1218,1259,1273]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 14, 26, 10, 11, 2, 4, 16, 22, 27, 13, 6, 1, 21, 5, 8, 19, 15, 12, 18, 20, 17,
28, 7, 3, 23, 25, 24, 9 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 6, 16, 4, 7, 3, 21, 10, 20, 25, 13, 14, 15, 5, 17, 18, 19, 11, 9, 
22, 23, 24, 12, 26, 27, 28 ],
\[ 10, 17, 5, 4, 8, 6, 18, 16, 12, 23, 11, 21, 24, 26, 13, 3, 19, 14, 27, 20, 
25, 1, 22, 28, 9, 7, 2, 15 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 768 = 2^8 * 3 */ >,768,1890,
 [1222,1223,1224,1269,1275,1284,1286]>,
<PermutationGroup<28 |  
\[ 22, 2, 8, 11, 12, 20, 13, 3, 5, 17, 4, 21, 24, 28, 7, 25, 23, 26, 19, 6, 16, 
27, 10, 14, 9, 18, 1, 15 ],
\[ 24, 26, 22, 6, 27, 20, 8, 10, 23, 7, 11, 2, 16, 3, 9, 17, 13, 25, 18, 4, 1, 
14, 15, 21, 19, 12, 28, 5 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 6, 16, 4, 7, 3, 21, 10, 20, 25, 13, 14, 15, 5, 17, 18, 19, 11, 9, 
22, 23, 24, 12, 26, 27, 28 ],
\[ 10, 17, 5, 4, 8, 6, 18, 16, 12, 23, 11, 21, 24, 26, 13, 3, 19, 14, 27, 20, 
25, 1, 22, 28, 9, 7, 2, 15 ],
\[ 19, 1, 12, 4, 9, 6, 15, 25, 16, 17, 11, 8, 18, 24, 14, 21, 22, 28, 23, 20, 5,
27, 2, 7, 3, 13, 10, 26 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 1152 = 2^7 * 3^2 */ >,1152,315,
 [1230,1234,1273,1274,1275]>,
<PermutationGroup<28 |  
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 3, 27, 1, 22, 20, 24, 4, 7, 13, 16, 17, 9, 14, 12, 25, 21, 15, 23, 10, 18, 
19, 8, 5, 6, 11, 28, 26, 2 ],
\[ 27, 2, 7, 4, 21, 22, 3, 8, 13, 20, 11, 12, 9, 14, 16, 15, 23, 25, 19, 10, 5, 
6, 17, 28, 18, 26, 1, 24 ],
\[ 8, 2, 6, 28, 12, 3, 22, 27, 20, 13, 14, 21, 9, 11, 10, 15, 19, 25, 23, 16, 
17, 7, 5, 4, 18, 26, 1, 24 ],
\[ 1, 22, 2, 4, 17, 26, 6, 8, 5, 19, 18, 10, 13, 11, 15, 21, 9, 14, 12, 20, 23, 
3, 16, 24, 25, 7, 27, 28 ],
\[ 1, 26, 3, 4, 9, 6, 22, 8, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
7, 13, 24, 11, 2, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ]
        /* order = 1152 = 2^7 * 3^2 */ >,1152,630,
 [824,1289,1296,1297,1298,1303,1304]>,
<PermutationGroup<28 |  
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 6, 27, 1, 22, 11, 24, 8, 7, 17, 5, 13, 21, 10, 25, 12, 9, 23, 15, 14, 19, 18,
4, 16, 3, 20, 28, 26, 2 ],
\[ 27, 2, 7, 4, 21, 22, 3, 8, 13, 20, 11, 12, 9, 14, 16, 15, 23, 25, 19, 10, 5, 
6, 17, 28, 18, 26, 1, 24 ],
\[ 8, 2, 6, 28, 12, 3, 22, 27, 20, 13, 14, 21, 9, 11, 10, 15, 19, 25, 23, 16, 
17, 7, 5, 4, 18, 26, 1, 24 ],
\[ 1, 22, 2, 4, 17, 26, 6, 8, 5, 19, 18, 10, 13, 11, 15, 21, 9, 14, 12, 20, 23, 
3, 16, 24, 25, 7, 27, 28 ],
\[ 1, 26, 3, 4, 9, 6, 22, 8, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
7, 13, 24, 11, 2, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ]
        /* order = 1152 = 2^7 * 3^2 */ >,1152,630,
 [826,1165,1294,1296,1299]>,
<PermutationGroup<28 |  
\[ 27, 2, 3, 4, 21, 6, 7, 8, 16, 10, 11, 12, 15, 14, 13, 9, 23, 18, 19, 20, 5, 
22, 17, 28, 25, 26, 1, 24 ],
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 27, 2, 7, 4, 21, 22, 3, 8, 13, 20, 11, 12, 9, 14, 16, 15, 23, 25, 19, 10, 5, 
6, 17, 28, 18, 26, 1, 24 ],
\[ 8, 2, 6, 28, 12, 3, 22, 27, 20, 13, 14, 21, 9, 11, 10, 15, 19, 25, 23, 16, 
17, 7, 5, 4, 18, 26, 1, 24 ],
\[ 1, 22, 2, 4, 17, 26, 6, 8, 5, 19, 18, 10, 13, 11, 15, 21, 9, 14, 12, 20, 23, 
3, 16, 24, 25, 7, 27, 28 ],
\[ 1, 26, 3, 4, 9, 6, 22, 8, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
7, 13, 24, 11, 2, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ]
        /* order = 1152 = 2^7 * 3^2 */ >,1152,630,
 [1236,1291,1294,1295,1297,1300,1301]>,
<PermutationGroup<28 |  
\[ 27, 2, 3, 4, 20, 6, 22, 8, 12, 23, 9, 16, 14, 15, 19, 11, 10, 17, 13, 21, 25,
7, 18, 28, 5, 26, 24, 1 ],
\[ 3, 27, 1, 22, 20, 24, 4, 7, 13, 16, 17, 9, 14, 12, 25, 21, 15, 23, 10, 18, 
19, 8, 5, 6, 11, 28, 26, 2 ],
\[ 27, 2, 7, 4, 21, 22, 3, 8, 13, 20, 11, 12, 9, 14, 16, 15, 23, 25, 19, 10, 5, 
6, 17, 28, 18, 26, 1, 24 ],
\[ 8, 2, 6, 28, 12, 3, 22, 27, 20, 13, 14, 21, 9, 11, 10, 15, 19, 25, 23, 16, 
17, 7, 5, 4, 18, 26, 1, 24 ],
\[ 1, 22, 2, 4, 17, 26, 6, 8, 5, 19, 18, 10, 13, 11, 15, 21, 9, 14, 12, 20, 23, 
3, 16, 24, 25, 7, 27, 28 ],
\[ 1, 26, 3, 4, 9, 6, 22, 8, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
7, 13, 24, 11, 2, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ]
        /* order = 1152 = 2^7 * 3^2 */ >,1152,630,
 [828,1157,1295,1298,1299]>,
<PermutationGroup<28 |  
\[ 26, 27, 1, 22, 19, 24, 4, 7, 21, 16, 17, 9, 25, 12, 14, 13, 5, 23, 10, 18, 
20, 8, 15, 2, 11, 28, 3, 6 ],
\[ 6, 27, 1, 22, 11, 24, 8, 7, 17, 5, 13, 21, 10, 25, 12, 9, 23, 15, 14, 19, 18,
4, 16, 3, 20, 28, 26, 2 ],
\[ 27, 2, 7, 4, 21, 22, 3, 8, 13, 20, 11, 12, 9, 14, 16, 15, 23, 25, 19, 10, 5, 
6, 17, 28, 18, 26, 1, 24 ],
\[ 8, 2, 6, 28, 12, 3, 22, 27, 20, 13, 14, 21, 9, 11, 10, 15, 19, 25, 23, 16, 
17, 7, 5, 4, 18, 26, 1, 24 ],
\[ 1, 22, 2, 4, 17, 26, 6, 8, 5, 19, 18, 10, 13, 11, 15, 21, 9, 14, 12, 20, 23, 
3, 16, 24, 25, 7, 27, 28 ],
\[ 1, 26, 3, 4, 9, 6, 22, 8, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
7, 13, 24, 11, 2, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ]
        /* order = 1152 = 2^7 * 3^2 */ >,1152,630,
 [827,1160,1293,1295,1296]>,
<PermutationGroup<28 |  
\[ 17, 2, 25, 4, 5, 6, 18, 12, 9, 10, 11, 8, 13, 26, 15, 16, 1, 7, 19, 20, 21, 
22, 27, 24, 3, 14, 23, 28 ],
\[ 1, 6, 16, 11, 8, 19, 21, 15, 14, 22, 4, 13, 7, 28, 18, 26, 27, 5, 20, 2, 12, 
10, 23, 3, 9, 24, 17, 25 ],
\[ 17, 2, 25, 4, 20, 6, 23, 12, 9, 10, 16, 8, 13, 26, 19, 11, 1, 27, 15, 5, 21, 
28, 7, 24, 3, 14, 18, 22 ],
\[ 13, 2, 25, 3, 5, 8, 19, 12, 9, 14, 11, 6, 17, 26, 23, 16, 1, 7, 18, 20, 21, 
22, 27, 24, 4, 10, 15, 28 ],
\[ 27, 2, 3, 4, 20, 6, 1, 8, 16, 10, 9, 12, 15, 14, 19, 11, 23, 17, 13, 21, 5, 
24, 18, 28, 25, 26, 7, 22 ],
\[ 17, 6, 14, 4, 15, 2, 18, 12, 9, 10, 11, 8, 21, 3, 5, 16, 1, 7, 20, 19, 13, 
22, 27, 24, 26, 25, 23, 28 ],
\[ 13, 8, 3, 10, 23, 12, 19, 2, 9, 4, 11, 6, 1, 14, 27, 16, 21, 20, 7, 18, 17, 
22, 5, 24, 26, 25, 15, 28 ],
\[ 27, 20, 3, 4, 21, 19, 12, 18, 24, 10, 11, 7, 15, 14, 13, 28, 23, 8, 6, 2, 5, 
22, 17, 9, 25, 26, 1, 16 ],
\[ 7, 5, 3, 4, 2, 15, 1, 23, 24, 10, 22, 27, 19, 14, 6, 16, 18, 17, 13, 21, 20, 
11, 8, 9, 25, 26, 12, 28 ]
        /* order = 1152 = 2^7 * 3^2 */ >,1152,630,
 [809,1162,1293,1294,1298]>,
<PermutationGroup<28 |  
\[ 26, 27, 1, 22, 19, 24, 4, 7, 21, 16, 17, 9, 25, 12, 14, 13, 5, 23, 10, 18, 
20, 8, 15, 2, 11, 28, 3, 6 ],
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 27, 2, 7, 4, 21, 22, 3, 8, 13, 20, 11, 12, 9, 14, 16, 15, 23, 25, 19, 10, 5, 
6, 17, 28, 18, 26, 1, 24 ],
\[ 8, 2, 6, 28, 12, 3, 22, 27, 20, 13, 14, 21, 9, 11, 10, 15, 19, 25, 23, 16, 
17, 7, 5, 4, 18, 26, 1, 24 ],
\[ 1, 22, 2, 4, 17, 26, 6, 8, 5, 19, 18, 10, 13, 11, 15, 21, 9, 14, 12, 20, 23, 
3, 16, 24, 25, 7, 27, 28 ],
\[ 1, 26, 3, 4, 9, 6, 22, 8, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
7, 13, 24, 11, 2, 27, 28 ],
\[ 1, 2, 3, 8, 14, 6, 7, 4, 18, 16, 17, 23, 20, 5, 25, 10, 11, 9, 21, 13, 19, 
22, 12, 24, 15, 26, 28, 27 ],
\[ 1, 2, 6, 4, 17, 3, 22, 8, 15, 20, 14, 19, 16, 11, 9, 13, 5, 25, 12, 10, 23, 
7, 21, 24, 18, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ]
        /* order = 1152 = 2^7 * 3^2 */ >,1152,630,
 [830,1124,1293,1297,1299]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 17, 2, 5, 4, 25, 6, 18, 16, 9, 23, 11, 8, 13, 26, 14, 12, 22, 24, 19, 20, 21,
1, 27, 7, 3, 15, 10, 28 ],
\[ 21, 25, 18, 4, 24, 20, 2, 26, 13, 3, 6, 7, 1, 19, 27, 15, 16, 22, 12, 11, 28,
8, 9, 17, 14, 10, 5, 23 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 1152 = 2^7 * 3^2 */ >,1152,1260,
 [831,1283,1290,1302,1305,1306]>,
<PermutationGroup<28 |  
\[ 27, 12, 10, 4, 21, 26, 7, 25, 23, 3, 18, 2, 28, 14, 24, 17, 16, 11, 22, 20, 
5, 19, 9, 15, 8, 6, 1, 13 ],
\[ 18, 13, 11, 4, 21, 6, 7, 20, 25, 10, 3, 5, 1, 22, 2, 9, 23, 27, 17, 8, 12, 
14, 19, 26, 16, 28, 15, 24 ],
\[ 10, 5, 21, 4, 2, 15, 7, 22, 23, 1, 24, 27, 26, 14, 6, 16, 17, 28, 19, 20, 3, 
8, 9, 11, 25, 13, 12, 18 ],
\[ 3, 27, 1, 4, 12, 24, 7, 8, 9, 21, 15, 5, 18, 14, 11, 17, 16, 13, 25, 20, 10, 
22, 23, 6, 19, 28, 2, 26 ],
\[ 2, 1, 27, 4, 10, 28, 7, 8, 23, 5, 13, 21, 11, 14, 18, 16, 17, 15, 25, 20, 12,
22, 9, 26, 19, 24, 3, 6 ],
\[ 11, 13, 15, 4, 26, 21, 7, 22, 9, 24, 1, 28, 2, 20, 3, 17, 16, 27, 25, 14, 6, 
8, 23, 10, 19, 5, 18, 12 ]
        /* order = 1920 = 2^7 * 3 * 5 */ >,1920,378,
 [845,1187,1239,1283,1309]>,
<PermutationGroup<28 |  
\[ 2, 1, 4, 6, 17, 8, 22, 3, 18, 11, 14, 23, 5, 20, 12, 13, 16, 21, 9, 10, 19, 
7, 25, 26, 15, 24, 27, 28 ],
\[ 27, 2, 1, 4, 20, 24, 22, 8, 12, 23, 9, 19, 14, 11, 16, 15, 21, 25, 13, 10, 
17, 7, 18, 28, 5, 26, 6, 3 ],
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 24, 26, 6, 8, 20, 3, 7, 4, 12, 17, 16, 9, 14, 13, 19, 11, 10, 23, 15, 5, 25, 
22, 18, 1, 21, 2, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 1920 = 2^7 * 3 * 5 */ >,1920,378,
 [852,1206,1238,1281,1309]>,
<PermutationGroup<28 |  
\[ 26, 1, 3, 4, 9, 6, 22, 8, 11, 19, 25, 16, 23, 18, 14, 21, 15, 17, 13, 12, 20,
7, 10, 2, 5, 24, 27, 28 ],
\[ 6, 27, 8, 1, 11, 4, 22, 24, 16, 19, 13, 21, 9, 5, 17, 23, 10, 20, 15, 25, 18,
7, 12, 3, 14, 28, 26, 2 ],
\[ 1, 26, 6, 8, 25, 3, 7, 4, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20, 
22, 10, 24, 5, 2, 28, 27 ],
\[ 24, 26, 6, 8, 20, 3, 7, 4, 12, 17, 16, 9, 14, 13, 19, 11, 10, 23, 15, 5, 25, 
22, 18, 1, 21, 2, 27, 28 ],
\[ 24, 26, 6, 4, 13, 3, 7, 8, 23, 11, 10, 18, 5, 20, 21, 17, 16, 12, 25, 14, 15,
22, 9, 1, 19, 2, 28, 27 ],
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ]
        /* order = 1920 = 2^7 * 3 * 5 */ >,1920,378,
 [847,1205,1237,1285,1309]>,
<PermutationGroup<28 |  
\[ 4, 26, 3, 24, 11, 6, 28, 1, 21, 14, 19, 25, 12, 9, 18, 15, 13, 20, 23, 16, 
10, 27, 5, 8, 17, 2, 22, 7 ],
\[ 22, 28, 2, 1, 17, 26, 4, 24, 11, 9, 10, 20, 12, 25, 19, 14, 21, 15, 18, 13, 
5, 8, 23, 7, 16, 27, 3, 6 ],
\[ 1, 2, 6, 8, 16, 3, 7, 4, 21, 14, 20, 25, 17, 10, 23, 5, 13, 19, 18, 11, 9, 
22, 15, 24, 12, 26, 27, 28 ],
\[ 1, 26, 3, 4, 12, 6, 7, 8, 20, 15, 21, 5, 18, 23, 10, 25, 19, 13, 17, 9, 11, 
22, 14, 24, 16, 2, 28, 27 ],
\[ 1, 2, 3, 4, 20, 6, 22, 8, 12, 17, 16, 9, 14, 13, 19, 11, 10, 23, 15, 5, 25, 
7, 18, 24, 21, 26, 28, 27 ],
\[ 1, 26, 6, 4, 19, 3, 22, 8, 10, 9, 23, 17, 25, 21, 20, 18, 12, 16, 5, 15, 14, 
7, 11, 24, 13, 2, 28, 27 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 1920 = 2^7 * 3 * 5 */ >,1920,378,
 [849,850,853,1184,1238,1277]>,
<PermutationGroup<28 |  
\[ 12, 1, 23, 3, 14, 4, 7, 15, 6, 27, 19, 17, 24, 25, 21, 10, 20, 2, 16, 18, 8, 
9, 22, 28, 13, 11, 26, 5 ],
\[ 20, 17, 4, 23, 2, 7, 22, 9, 21, 11, 24, 27, 5, 1, 15, 13, 26, 12, 28, 10, 6, 
8, 3, 14, 18, 16, 19, 25 ],
\[ 16, 24, 3, 21, 11, 23, 4, 22, 6, 13, 5, 12, 10, 26, 8, 14, 1, 18, 28, 17, 7, 
15, 9, 2, 19, 20, 27, 25 ]
        /* order = 4320 = 2^5 * 3^3 * 5 */ >,4320,336,
 [1235,1236,1240,1253,1254,1316,1317,1318,1319]>,
<PermutationGroup<28 |  
\[ 6, 11, 1, 10, 2, 3, 16, 21, 4, 9, 5, 7, 22, 8, 18, 12, 23, 26, 13, 27, 14, 
19, 28, 24, 20, 15, 25, 17 ],
\[ 27, 8, 5, 15, 22, 14, 11, 25, 16, 2, 7, 23, 26, 6, 20, 1, 3, 13, 21, 24, 12, 
17, 19, 4, 10, 28, 9, 18 ]
        /* order = 6048 = 2^5 * 3^3 * 7 */ >,6048,120,
 [858,1037,1053,1099]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 9, 12, 26, 11, 15, 6, 2, 18, 28, 8, 20, 14, 1, 19, 27, 24, 5, 22, 25, 4, 13, 
3, 21, 17, 7, 10, 16, 23 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 1536 = 2^9 * 3 */ >,1536,945,
 [1287,1288,1290,1321,1323,1328,1334]>,
<PermutationGroup<28 |  
\[ 7, 10, 12, 13, 22, 6, 25, 1, 11, 9, 2, 17, 5, 14, 20, 16, 18, 3, 24, 21, 28, 
4, 23, 19, 8, 26, 27, 15 ],
\[ 23, 22, 4, 14, 24, 7, 25, 20, 13, 12, 11, 18, 27, 2, 1, 15, 5, 10, 3, 6, 28, 
19, 21, 9, 26, 8, 17, 16 ],
\[ 20, 19, 24, 12, 10, 16, 8, 7, 14, 4, 22, 5, 11, 17, 21, 23, 27, 13, 3, 1, 15,
18, 26, 2, 25, 6, 9, 28 ],
\[ 25, 18, 11, 14, 27, 23, 8, 21, 10, 17, 2, 9, 19, 5, 7, 26, 12, 3, 22, 28, 15,
24, 6, 13, 20, 16, 4, 1 ],
\[ 1, 9, 17, 4, 5, 26, 15, 21, 2, 12, 18, 10, 13, 24, 7, 23, 3, 11, 27, 20, 8, 
22, 16, 14, 25, 6, 19, 28 ],
\[ 1, 17, 9, 4, 5, 6, 15, 21, 3, 10, 11, 12, 13, 24, 7, 16, 2, 18, 27, 20, 8, 
22, 23, 14, 25, 26, 19, 28 ],
\[ 1, 9, 17, 22, 13, 26, 21, 15, 2, 18, 12, 11, 5, 24, 8, 23, 3, 10, 27, 20, 7, 
4, 16, 14, 25, 6, 19, 28 ],
\[ 28, 3, 2, 22, 13, 26, 8, 7, 17, 10, 11, 12, 5, 19, 21, 23, 9, 18, 14, 25, 15,
4, 16, 27, 20, 6, 24, 1 ],
\[ 20, 17, 9, 22, 13, 23, 7, 8, 3, 11, 10, 18, 5, 24, 15, 26, 2, 12, 27, 1, 21, 
4, 6, 14, 28, 16, 19, 25 ],
\[ 1, 9, 17, 13, 22, 23, 21, 15, 2, 18, 12, 11, 4, 19, 8, 26, 3, 10, 14, 20, 7, 
5, 6, 27, 25, 16, 24, 28 ]
        /* order = 1536 = 2^9 * 3 */ >,1536,945,
 [1287,1289,1292,1321,1327,1332,1333]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 17, 2, 5, 20, 25, 11, 26, 16, 9, 23, 6, 8, 28, 18, 7, 12, 22, 15, 19, 4, 21, 
1, 27, 14, 3, 24, 10, 13 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 1536 = 2^9 * 3 */ >,1536,945,
 [1291,1321,1322,1324,1325,1326,1329,1330,1331]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 4, 5, 6, 28, 8, 12, 17, 11, 9, 14, 13, 15, 16, 10, 18, 19, 20, 25, 
27, 23, 24, 21, 26, 22, 7 ],
\[ 17, 2, 5, 20, 25, 11, 26, 16, 9, 23, 6, 8, 28, 18, 7, 12, 22, 15, 19, 4, 21, 
1, 27, 14, 3, 24, 10, 13 ],
\[ 9, 12, 26, 11, 15, 6, 2, 18, 28, 8, 20, 14, 1, 19, 27, 24, 5, 22, 25, 4, 13, 
3, 21, 17, 7, 10, 16, 23 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 2304 = 2^8 * 3^2 */ >,2304,315,
 [1081,1302,1322,1334,1336]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 3, 13, 15, 27, 11, 26, 16, 8, 12, 14, 10, 21, 19, 6, 24, 
17, 23, 25, 18, 9, 22, 5 ],
\[ 17, 2, 5, 20, 25, 11, 26, 16, 9, 23, 6, 8, 28, 18, 7, 12, 22, 15, 19, 4, 21, 
1, 27, 14, 3, 24, 10, 13 ],
\[ 9, 12, 26, 11, 15, 6, 2, 18, 28, 8, 20, 14, 1, 19, 27, 24, 5, 22, 25, 4, 13, 
3, 21, 17, 7, 10, 16, 23 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 2304 = 2^8 * 3^2 */ >,2304,315,
 [1306,1307,1325,1328,1335,1336]>,
<PermutationGroup<28 |  
\[ 1, 2, 28, 4, 7, 20, 5, 13, 26, 10, 11, 15, 8, 16, 12, 14, 27, 21, 19, 6, 18, 
22, 23, 25, 24, 9, 17, 3 ],
\[ 17, 2, 5, 20, 25, 11, 26, 16, 9, 23, 6, 8, 28, 18, 7, 12, 22, 15, 19, 4, 21, 
1, 27, 14, 3, 24, 10, 13 ],
\[ 9, 12, 26, 11, 15, 6, 2, 18, 28, 8, 20, 14, 1, 19, 27, 24, 5, 22, 25, 4, 13, 
3, 21, 17, 7, 10, 16, 23 ],
\[ 1, 2, 3, 20, 5, 11, 14, 8, 9, 10, 6, 12, 28, 7, 24, 16, 17, 26, 19, 4, 21, 
22, 23, 15, 25, 18, 27, 13 ],
\[ 1, 2, 8, 11, 16, 20, 14, 3, 21, 10, 4, 25, 28, 7, 24, 5, 17, 26, 19, 6, 9, 
22, 23, 15, 12, 18, 27, 13 ],
\[ 1, 2, 5, 4, 3, 6, 28, 16, 12, 22, 11, 9, 14, 13, 26, 8, 27, 24, 19, 20, 25, 
10, 23, 18, 21, 15, 17, 7 ],
\[ 23, 2, 21, 4, 25, 6, 24, 9, 8, 22, 11, 16, 26, 15, 14, 12, 17, 28, 19, 20, 3,
10, 1, 7, 5, 13, 27, 18 ],
\[ 2, 1, 5, 4, 3, 6, 7, 16, 25, 27, 11, 21, 13, 14, 24, 8, 22, 26, 23, 20, 12, 
17, 19, 15, 9, 18, 10, 28 ],
\[ 10, 27, 21, 4, 12, 6, 7, 9, 8, 1, 11, 5, 28, 14, 15, 25, 19, 26, 17, 20, 3, 
23, 22, 24, 16, 18, 2, 13 ],
\[ 23, 19, 8, 4, 16, 6, 14, 3, 21, 22, 11, 25, 28, 7, 24, 5, 27, 26, 2, 20, 9, 
10, 1, 15, 12, 18, 17, 13 ]
        /* order = 2304 = 2^8 * 3^2 */ >,2304,315,
 [1076,1305,1323,1324,1336]>,
<PermutationGroup<28 |  
\[ 1, 26, 22, 4, 9, 7, 3, 8, 17, 12, 25, 20, 21, 18, 5, 23, 15, 11, 10, 19, 16, 
6, 13, 24, 14, 2, 27, 28 ],
\[ 3, 27, 1, 22, 20, 24, 4, 7, 13, 16, 17, 9, 14, 12, 25, 21, 15, 23, 10, 18, 
19, 8, 5, 6, 11, 28, 26, 2 ],
\[ 27, 2, 7, 8, 14, 22, 3, 4, 25, 15, 23, 17, 10, 21, 18, 20, 11, 13, 5, 9, 19, 
6, 12, 28, 16, 26, 24, 1 ],
\[ 24, 22, 26, 8, 10, 2, 3, 4, 20, 15, 23, 17, 14, 16, 19, 25, 12, 13, 9, 5, 18,
6, 11, 1, 21, 7, 27, 28 ],
\[ 4, 26, 6, 28, 15, 3, 7, 27, 17, 11, 16, 18, 19, 13, 5, 12, 9, 23, 25, 14, 20,
22, 10, 8, 21, 2, 24, 1 ],
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 4, 18, 3, 7, 8, 14, 21, 15, 13, 12, 9, 11, 19, 25, 5, 16, 23, 10, 
22, 20, 1, 17, 26, 27, 28 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 2304 = 2^8 * 3^2 */ >,2304,630,
 [1089,1262,1337,1338,1339,1340,1341,1342,1343]>,
<PermutationGroup<28 |  
\[ 1, 2, 3, 27, 14, 6, 7, 28, 18, 10, 17, 12, 13, 5, 25, 16, 11, 9, 19, 20, 21, 
22, 23, 24, 15, 26, 4, 8 ],
\[ 27, 3, 4, 26, 16, 8, 22, 2, 13, 18, 14, 19, 21, 20, 5, 15, 17, 10, 25, 12, 9,
7, 23, 28, 11, 6, 1, 24 ],
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 4, 18, 3, 7, 8, 14, 21, 15, 13, 12, 9, 11, 19, 25, 5, 16, 23, 10, 
22, 20, 1, 17, 26, 27, 28 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 3840 = 2^8 * 3 * 5 */ >,3840,378,
 [1105,1291,1308,1329,1345,1346,1347]>,
<PermutationGroup<28 |  
\[ 7, 3, 2, 28, 19, 26, 24, 27, 16, 11, 12, 18, 14, 21, 20, 17, 23, 10, 15, 5, 
25, 1, 9, 22, 13, 6, 4, 8 ],
\[ 6, 1, 27, 22, 11, 28, 2, 7, 5, 17, 15, 23, 25, 10, 12, 16, 21, 13, 14, 19, 
20, 26, 9, 3, 18, 24, 4, 8 ],
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 4, 18, 3, 7, 8, 14, 21, 15, 13, 12, 9, 11, 19, 25, 5, 16, 23, 10, 
22, 20, 1, 17, 26, 27, 28 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 3840 = 2^8 * 3 * 5 */ >,3840,378,
 [1103,1104,1289,1308,1333,1348]>,
<PermutationGroup<28 |  
\[ 14, 26, 6, 13, 5, 11, 20, 28, 23, 2, 9, 3, 22, 21, 1, 10, 16, 17, 8, 19, 25, 
4, 12, 7, 27, 18, 15, 24 ],
\[ 22, 23, 19, 14, 7, 24, 5, 27, 9, 12, 2, 21, 20, 11, 10, 15, 25, 1, 28, 17, 3,
4, 18, 13, 8, 26, 6, 16 ]
        /* order = 12096 = 2^6 * 3^3 * 7 */ >,12096,120,
 [1108,1214,1222,1241,1350]>,
<PermutationGroup<28 |  
\[ 23, 2, 9, 11, 12, 20, 15, 21, 3, 22, 4, 5, 18, 24, 7, 25, 17, 13, 19, 6, 8, 
10, 1, 14, 16, 28, 27, 26 ],
\[ 13, 25, 20, 3, 5, 10, 6, 7, 1, 19, 12, 14, 17, 26, 23, 27, 28, 11, 8, 2, 21, 
22, 24, 16, 4, 18, 15, 9 ]
        /* order = 20160 = 2^6 * 3^2 * 5 * 7 */ >,20160,36,
 [1115,1251,1257,1298,1313]>,
<PermutationGroup<28 |  
\[ 12, 5, 22, 11, 23, 4, 7, 10, 2, 3, 20, 17, 24, 14, 26, 1, 9, 28, 16, 6, 19, 
8, 25, 18, 27, 13, 21, 15 ],
\[ 19, 23, 28, 20, 7, 4, 8, 13, 18, 17, 6, 24, 5, 3, 9, 14, 22, 25, 1, 11, 26, 
27, 2, 21, 15, 12, 10, 16 ],
\[ 22, 2, 8, 11, 12, 20, 15, 3, 21, 23, 4, 5, 28, 24, 7, 25, 17, 26, 19, 6, 9, 
1, 10, 14, 16, 18, 27, 13 ]
        /* order = 4608 = 2^9 * 3^2 */ >,4608,315,
 [1235,1344,1351,1353,1354,1355,1356]>,
<PermutationGroup<28 |  
\[ 9, 19, 14, 15, 8, 1, 4, 22, 27, 12, 18, 11, 7, 16, 5, 20, 24, 10, 23, 2, 13, 
21, 25, 6, 3, 28, 26, 17 ],
\[ 4, 6, 23, 27, 24, 1, 2, 17, 16, 7, 15, 21, 14, 18, 3, 28, 26, 8, 12, 13, 9, 
19, 25, 11, 5, 20, 10, 22 ]
        /* order = 10752 = 2^9 * 3 * 7 */ >,10752,135,
 [1312,1313,1314,1351,1352]>,
<PermutationGroup<28 |  
\[ 1, 3, 26, 28, 23, 2, 7, 27, 21, 5, 20, 15, 18, 12, 16, 14, 13, 19, 17, 9, 11,
22, 25, 24, 10, 6, 4, 8 ],
\[ 27, 3, 24, 7, 17, 1, 8, 22, 13, 14, 20, 9, 16, 15, 25, 18, 12, 23, 10, 21, 
19, 4, 5, 28, 11, 6, 2, 26 ],
\[ 24, 2, 6, 8, 9, 3, 7, 4, 5, 19, 25, 20, 23, 18, 17, 21, 15, 14, 10, 12, 16, 
22, 13, 1, 11, 26, 28, 27 ],
\[ 24, 2, 3, 4, 25, 6, 22, 8, 11, 23, 9, 16, 19, 15, 14, 12, 18, 17, 13, 21, 20,
7, 10, 1, 5, 26, 27, 28 ],
\[ 24, 2, 3, 4, 21, 6, 7, 8, 16, 18, 12, 11, 15, 19, 13, 9, 23, 10, 14, 25, 5, 
22, 17, 1, 20, 26, 28, 27 ],
\[ 24, 2, 6, 4, 18, 3, 7, 8, 14, 21, 15, 13, 12, 9, 11, 19, 25, 5, 16, 23, 10, 
22, 20, 1, 17, 26, 27, 28 ],
\[ 24, 26, 6, 8, 5, 3, 22, 4, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21,
7, 23, 1, 25, 2, 28, 27 ]
        /* order = 11520 = 2^8 * 3^2 * 5 */ >,11520,63,
 [1250,1252,1326,1327,1343,1346,1348]>,
<PermutationGroup<28 |  
\[ 23, 17, 10, 4, 19, 25, 20, 26, 13, 22, 12, 27, 3, 11, 16, 7, 14, 9, 24, 6, 1,
18, 28, 5, 15, 21, 2, 8 ],
\[ 13, 26, 19, 4, 27, 11, 16, 2, 10, 24, 20, 23, 25, 5, 21, 17, 7, 3, 18, 6, 22,
15, 28, 9, 1, 8, 14, 12 ]
        /* order = 25920 = 2^6 * 3^4 * 5 */ >,25920,28,
 [1244,1246,1251,1305,1309]>,
<PermutationGroup<28 |  
\[ 27, 17, 13, 21, 28, 3, 12, 26, 23, 14, 8, 10, 5, 25, 20, 18, 15, 6, 2, 9, 22,
24, 19, 11, 1, 4, 7, 16 ],
\[ 17, 25, 20, 5, 2, 27, 26, 7, 1, 18, 14, 10, 22, 23, 16, 12, 28, 19, 15, 4, 
21, 9, 11, 6, 3, 24, 8, 13 ]
        /* order = 40320 = 2^7 * 3^2 * 5 * 7 */ >,40320,36,
 [1108,1254,1288,1315,1320,1342,1361]>,
<PermutationGroup<28 |  
\[ 6, 22, 8, 2, 12, 4, 24, 26, 16, 23, 19, 9, 21, 5, 18, 14, 17, 25, 10, 11, 15,
1, 20, 3, 13, 7, 27, 28 ],
\[ 6, 28, 7, 26, 20, 22, 24, 2, 25, 14, 17, 13, 16, 18, 5, 12, 21, 10, 19, 15, 
11, 1, 9, 3, 23, 27, 4, 8 ],
\[ 1, 2, 3, 27, 14, 6, 7, 28, 18, 10, 17, 12, 13, 5, 25, 16, 11, 9, 19, 20, 21, 
22, 23, 24, 15, 26, 4, 8 ]
        /* order = 23040 = 2^9 * 3^2 * 5 */ >,23040,63,
 [1315,1316,1352,1353,1357,1358,1359,1364]>,
<PermutationGroup<28 |  
\[ 3, 27, 22, 4, 24, 12, 26, 18, 25, 7, 14, 28, 15, 8, 11, 17, 21, 13, 5, 2, 6, 
20, 10, 19, 23, 9, 1, 16 ],
\[ 17, 9, 22, 4, 19, 5, 20, 13, 6, 8, 27, 23, 21, 7, 10, 24, 15, 12, 18, 14, 16,
28, 11, 3, 26, 2, 25, 1 ]
        /* order = 51840 = 2^7 * 3^4 * 5 */ >,51840,28,
 [1310,1311,1315,1344,1345,1365]>,
<PermutationGroup<28 |  
\[ 2, 1, 6, 8, 11, 3, 22, 4, 9, 13, 5, 12, 10, 17, 15, 20, 14, 18, 19, 16, 21, 
7, 23, 26, 25, 24, 28, 27 ],
\[ 3, 6, 9, 5, 12, 19, 23, 10, 4, 14, 15, 1, 16, 18, 7, 17, 21, 22, 2, 20, 24, 
25, 26, 27, 8, 28, 13, 11 ]
        /* order = 1451520 = 2^9 * 3^4 * 5 * 7 */ >,1451520,1,
 [1256,1349,1360,1362,1363,1366,1367,1368]>];
try
  lat:=SubgroupLattice(seqlat);
  G:=Group(lat[#lat]);
catch e
  G:=seqlat[#seqlat][1];
end try;
Gsubgroups:=[H[1]:H in seqlat];
intrinsic MySGL()->SubGrpLat
{}
  return SubgroupLattice(G);
end intrinsic;
M:=PermutationModule(G,GF(2));
_,_,_,R,E,M:=Explode(Submodules(M));
J,m:=quo<E|R>;
Ed:=Dual(E);
Rd:=Dual(R);

GP2:={ <110, 110, 351>, <1, 8, 199>, <151, 151, 151>, <4, 4, 11>, <864, 864, 
1195>, <260, 260, 654>, <908, 908, 908>, <102, 102, 544>, <698, 698, 698>, <1, 
9, 527>, <24, 24, 24>, <530, 530, 1147>, <1160, 1160, 1160>, <270, 270, 577>, 
<62, 410, 1066>, <78, 78, 225>, <883, 883, 1138>, <4, 4, 43>, <24, 24, 123>, 
<78, 78, 730>, <350, 350, 699>, <284, 284, 639>, <273, 273, 706>, <542, 542, 
1062>, <611, 611, 1133>, <556, 556, 928>, <297, 297, 550>, <875, 875, 1149>, 
<589, 589, 963>, <630, 630, 895>, <122, 122, 623>, <379, 379, 716>, <280, 280, 
918>, <83, 83, 549>, <603, 603, 924>, <2, 2, 338>, <18, 181, 448>, <125, 125, 
701>, <355, 355, 547>, <576, 576, 953>, <257, 257, 645>, <27, 27, 187>, <344, 
344, 703>, <540, 540, 985>, <281, 281, 710>, <640, 640, 893>, <945, 945, 1125>, 
<620, 620, 1168>, <115, 115, 326>, <721, 721, 721>, <251, 251, 1007>, <1258, 
1258, 1321>, <17, 17, 118>, <253, 253, 568>, <122, 122, 586>, <533, 533, 946>, 
<23, 23, 89>, <256, 256, 668>, <245, 245, 582>, <106, 106, 269>, <74, 74, 292>, 
<533, 533, 883>, <74, 74, 581>, <337, 337, 337>, <65, 415, 1028>, <339, 339, 
339>, <894, 894, 1158>, <72, 72, 806>, <530, 993, 1185>, <131, 131, 311>, <63, 
63, 761>, <117, 117, 303>, <228, 228, 559>, <15, 163, 821>, <1, 6, 221>, <18, 
18, 139>, <538, 538, 1143>, <32, 32, 144>, <3, 46, 507>, <929, 929, 929>, <618, 
618, 618>, <983, 983, 983>, <5, 5, 34>, <96, 96, 354>, <15, 159, 818>, <93, 93, 
547>, <903, 903, 1163>, <330, 330, 653>, <590, 590, 886>, <582, 582, 915>, <69, 
407, 1023>, <613, 613, 920>, <70, 70, 269>, <962, 962, 1121>, <20, 169, 474>, 
<566, 566, 1195>, <5, 5, 24>, <552, 552, 929>, <705, 705, 705>, <126, 126, 321>,
<63, 411, 754>, <117, 117, 304>, <95, 95, 278>, <225, 726, 995>, <890, 890, 
1163>, <265, 265, 926>, <150, 150, 389>, <239, 239, 956>, <245, 245, 892>, <145,
145, 367>, <319, 319, 677>, <882, 882, 1148>, <531, 531, 1001>, <101, 101, 309>,
<385, 385, 723>, <131, 131, 346>, <283, 283, 588>, <69, 407, 1082>, <273, 273, 
597>, <19, 175, 459>, <881, 881, 1129>, <542, 1062, 1222>, <238, 238, 564>, <15,
163, 473>, <607, 607, 884>, <307, 307, 703>, <936, 936, 1165>, <22, 22, 305>, 
<279, 279, 542>, <889, 889, 889>, <405, 405, 672>, <648, 648, 929>, <587, 587, 
970>, <315, 315, 618>, <1127, 1127, 1127>, <327, 327, 682>, <619, 619, 929>, 
<389, 389, 722>, <961, 961, 1133>, <67, 67, 227>, <928, 928, 1129>, <1120, 1277,
1333>, <1124, 1124, 1262>, <368, 368, 665>, <623, 623, 930>, <81, 81, 651>, 
<148, 148, 319>, <245, 245, 555>, <19, 175, 461>, <654, 654, 654>, <67, 67, 
325>, <909, 909, 1166>, <150, 150, 401>, <22, 22, 398>, <225, 225, 569>, <26, 
26, 115>, <312, 312, 312>, <355, 355, 355>, <275, 275, 699>, <21, 178, 468>, 
<375, 375, 614>, <1272, 1272, 1272>, <69, 407, 742>, <104, 104, 351>, <333, 333,
703>, <108, 425, 743>, <531, 997, 1207>, <246, 246, 246>, <340, 340, 340>, <619,
619, 903>, <920, 920, 1155>, <306, 306, 688>, <282, 282, 650>, <901, 901, 1142>,
<376, 376, 583>, <352, 352, 625>, <1, 1, 57>, <257, 257, 545>, <586, 586, 967>, 
<925, 925, 1118>, <543, 543, 1143>, <887, 887, 1145>, <253, 741, 1034>, <323, 
323, 644>, <105, 105, 318>, <267, 267, 267>, <1119, 1278, 1330>, <3, 3, 143>, 
<388, 388, 674>, <376, 376, 679>, <4, 43, 179>, <543, 543, 967>, <669, 669, 
987>, <871, 1176, 1285>, <686, 686, 936>, <74, 74, 547>, <90, 90, 90>, <868, 
868, 868>, <138, 138, 384>, <225, 225, 530>, <360, 360, 598>, <139, 139, 394>, 
<129, 129, 367>, <20, 20, 455>, <82, 447, 778>, <228, 228, 639>, <3, 36, 457>, 
<1145, 1145, 1145>, <920, 920, 1140>, <1162, 1162, 1162>, <75, 75, 561>, <571, 
571, 974>, <1270, 1270, 1270>, <543, 543, 960>, <235, 235, 603>, <932, 932, 
1135>, <327, 327, 327>, <904, 904, 904>, <261, 261, 983>, <93, 93, 274>, <919, 
919, 1123>, <77, 77, 586>, <693, 693, 987>, <879, 879, 879>, <404, 404, 650>, 
<27, 187, 486>, <106, 106, 309>, <391, 391, 663>, <18, 18, 18>, <87, 87, 719>, 
<134, 134, 367>, <295, 295, 961>, <600, 600, 910>, <644, 644, 968>, <679, 679, 
910>, <86, 86, 778>, <720, 720, 929>, <158, 158, 393>, <20, 20, 85>, <284, 284, 
908>, <931, 931, 931>, <342, 342, 690>, <637, 637, 893>, <373, 373, 653>, <978, 
978, 978>, <12, 12, 464>, <131, 131, 339>, <1147, 1147, 1263>, <1129, 1129, 
1272>, <104, 104, 369>, <16, 16, 94>, <244, 244, 584>, <595, 595, 1152>, <642, 
642, 928>, <120, 120, 301>, <106, 106, 549>, <284, 284, 284>, <305, 305, 305>, 
<254, 254, 552>, <566, 566, 972>, <637, 637, 919>, <303, 303, 709>, <249, 249, 
249>, <30, 30, 84>, <123, 123, 123>, <102, 102, 227>, <92, 92, 92>, <915, 915, 
915>, <237, 237, 535>, <18, 18, 150>, <250, 250, 571>, <681, 681, 953>, <293, 
293, 618>, <334, 334, 577>, <109, 109, 370>, <679, 679, 679>, <105, 105, 105>, 
<245, 245, 882>, <16, 16, 338>, <21, 178, 420>, <18, 18, 264>, <126, 126, 346>, 
<563, 563, 1142>, <1, 8, 200>, <281, 281, 651>, <118, 118, 368>, <317, 317, 
618>, <61, 520, 859>, <4, 43, 161>, <1147, 1147, 1272>, <532, 532, 998>, <240, 
240, 882>, <14, 14, 350>, <241, 241, 241>, <611, 611, 976>, <868, 868, 1185>, 
<1, 59, 528>, <1258, 1258, 1258>, <113, 113, 405>, <530, 530, 1124>, <623, 623, 
958>, <707, 707, 988>, <34, 34, 108>, <1, 9, 215>, <296, 296, 669>, <544, 544, 
1131>, <247, 247, 542>, <313, 313, 552>, <901, 901, 901>, <2, 2, 2>, <1, 1, 
181>, <1143, 1143, 1261>, <86, 86, 340>, <11, 11, 230>, <32, 32, 155>, <537, 
537, 1127>, <602, 602, 943>, <562, 562, 956>, <77, 77, 312>, <274, 274, 274>, 
<626, 626, 932>, <276, 276, 679>, <224, 224, 568>, <642, 642, 945>, <127, 127, 
319>, <20, 20, 149>, <578, 578, 969>, <345, 345, 665>, <248, 732, 1037>, <547, 
547, 547>, <226, 226, 956>, <567, 567, 985>, <245, 245, 245>, <16, 189, 432>, 
<879, 879, 1132>, <320, 320, 711>, <91, 91, 230>, <291, 291, 618>, <98, 98, 
251>, <74, 74, 74>, <697, 697, 950>, <108, 425, 765>, <961, 961, 1167>, <231, 
231, 714>, <77, 77, 609>, <24, 24, 146>, <264, 264, 604>, <128, 128, 238>, <238,
238, 588>, <901, 901, 1143>, <401, 401, 722>, <315, 315, 676>, <1120, 1120, 
1266>, <657, 657, 657>, <349, 349, 576>, <75, 75, 244>, <240, 240, 553>, <376, 
376, 624>, <579, 579, 949>, <364, 364, 710>, <576, 576, 971>, <79, 79, 79>, 
<353, 353, 663>, <242, 242, 617>, <374, 374, 374>, <150, 150, 397>, <260, 260, 
585>, <916, 916, 1155>, <1165, 1165, 1165>, <363, 363, 675>, <865, 1171, 1276>, 
<336, 336, 711>, <687, 687, 954>, <591, 591, 591>, <150, 150, 403>, <70, 70, 
307>, <81, 81, 241>, <24, 24, 273>, <925, 925, 1164>, <245, 245, 554>, <3, 36, 
188>, <77, 77, 77>, <586, 586, 941>, <645, 645, 645>, <238, 238, 623>, <96, 96, 
326>, <531, 531, 871>, <878, 878, 878>, <76, 76, 225>, <1, 8, 211>, <554, 554, 
887>, <135, 135, 250>, <24, 24, 117>, <90, 90, 313>, <254, 254, 254>, <267, 267,
692>, <135, 135, 389>, <64, 438, 783>, <696, 696, 696>, <400, 400, 400>, <588, 
588, 588>, <153, 153, 327>, <313, 313, 566>, <111, 111, 263>, <541, 541, 1059>, 
<13, 13, 305>, <967, 967, 1146>, <534, 534, 899>, <63, 430, 807>, <326, 326, 
618>, <127, 127, 305>, <561, 561, 878>, <365, 365, 699>, <563, 563, 919>, <338, 
338, 338>, <958, 958, 958>, <579, 579, 898>, <234, 234, 560>, <234, 234, 234>, 
<935, 935, 1158>, <28, 28, 122>, <11, 11, 410>, <92, 92, 308>, <582, 582, 913>, 
<95, 95, 233>, <643, 643, 973>, <116, 116, 363>, <149, 149, 391>, <278, 278, 
679>, <1118, 1275, 1335>, <135, 135, 276>, <911, 911, 1149>, <104, 104, 237>, 
<330, 330, 606>, <296, 296, 688>, <246, 246, 573>, <332, 332, 609>, <239, 239, 
239>, <587, 587, 902>, <88, 88, 344>, <21, 21, 135>, <266, 266, 565>, <1151, 
1151, 1267>, <245, 245, 547>, <129, 129, 129>, <1, 1, 8>, <949, 949, 1154>, 
<902, 902, 1268>, <285, 285, 600>, <535, 1005, 1212>, <1, 1, 16>, <285, 285, 
655>, <257, 257, 909>, <134, 134, 343>, <650, 650, 974>, <17, 17, 271>, <381, 
381, 723>, <295, 295, 715>, <1129, 1129, 1260>, <126, 126, 285>, <965, 965, 
965>, <1, 1, 1>, <361, 361, 671>, <960, 960, 1149>, <13, 13, 90>, <242, 242, 
616>, <1122, 1122, 1264>, <573, 573, 976>, <544, 544, 952>, <138, 138, 381>, 
<558, 558, 936>, <325, 325, 577>, <718, 718, 718>, <294, 294, 676>, <115, 115, 
325>, <78, 78, 312>, <63, 63, 430>, <87, 87, 712>, <1118, 1118, 1259>, <965, 
965, 1162>, <555, 555, 908>, <577, 577, 971>, <892, 892, 1140>, <17, 17, 65>, 
<263, 263, 572>, <87, 468, 776>, <251, 251, 729>, <873, 1175, 1286>, <117, 117, 
403>, <299, 299, 555>, <604, 604, 974>, <576, 576, 897>, <30, 30, 362>, <300, 
300, 300>, <242, 242, 535>, <623, 623, 883>, <867, 867, 1263>, <280, 280, 721>, 
<256, 256, 927>, <286, 286, 603>, <715, 715, 715>, <953, 953, 1164>, <286, 286, 
602>, <233, 233, 588>, <85, 455, 786>, <77, 77, 236>, <1161, 1161, 1161>, <19, 
19, 361>, <1120, 1120, 1120>, <252, 252, 534>, <868, 1185, 1291>, <15, 15, 252>,
<73, 73, 596>, <64, 64, 64>, <557, 557, 557>, <687, 687, 986>, <369, 369, 673>, 
<2, 2, 91>, <276, 276, 662>, <923, 923, 923>, <965, 965, 1165>, <629, 629, 954>,
<5, 5, 5>, <113, 113, 592>, <624, 624, 873>, <250, 250, 1005>, <20, 169, 441>, 
<120, 120, 343>, <585, 585, 943>, <16, 16, 154>, <263, 263, 263>, <386, 386, 
386>, <311, 311, 676>, <1140, 1140, 1140>, <277, 277, 688>, <305, 305, 719>, 
<959, 959, 959>, <391, 391, 677>, <635, 635, 929>, <5, 50, 193>, <4, 4, 32>, 
<243, 243, 892>, <235, 235, 958>, <903, 903, 1139>, <583, 583, 886>, <296, 296, 
915>, <74, 74, 591>, <99, 99, 99>, <136, 136, 398>, <244, 244, 536>, <258, 258, 
588>, <4, 4, 106>, <883, 883, 1120>, <16, 189, 485>, <641, 641, 641>, <239, 239,
562>, <895, 895, 1157>, <365, 365, 692>, <663, 663, 663>, <316, 316, 316>, <23, 
23, 133>, <255, 255, 579>, <337, 337, 545>, <560, 560, 967>, <548, 548, 869>, 
<896, 896, 1149>, <245, 245, 901>, <17, 17, 17>, <576, 576, 576>, <87, 87, 389>,
<933, 933, 1141>, <388, 388, 388>, <17, 17, 78>, <953, 953, 1168>, <562, 562, 
869>, <113, 113, 541>, <628, 628, 920>, <627, 627, 887>, <95, 95, 350>, <578, 
578, 957>, <389, 389, 711>, <250, 250, 1017>, <103, 103, 362>, <91, 91, 91>, 
<96, 96, 233>, <304, 304, 604>, <124, 124, 314>, <110, 110, 272>, <892, 892, 
1141>, <326, 326, 588>, <29, 29, 151>, <554, 554, 883>, <918, 918, 1147>, <319, 
319, 615>, <277, 277, 277>, <100, 100, 342>, <286, 286, 588>, <579, 579, 579>, 
<565, 565, 881>, <307, 307, 673>, <694, 694, 971>, <670, 670, 980>, <262, 262, 
639>, <224, 224, 1046>, <250, 250, 1050>, <120, 120, 393>, <121, 121, 285>, 
<310, 310, 705>, <14, 14, 83>, <669, 669, 669>, <100, 100, 350>, <876, 876, 
876>, <256, 256, 555>, <226, 226, 941>, <888, 888, 1125>, <349, 349, 707>, <300,
300, 760>, <63, 63, 432>, <346, 346, 585>, <285, 285, 285>, <119, 119, 256>, 
<127, 127, 327>, <899, 899, 1128>, <874, 874, 874>, <157, 157, 343>, <540, 540, 
540>, <2, 38, 179>, <29, 29, 80>, <328, 328, 596>, <117, 117, 719>, <908, 908, 
1146>, <317, 317, 673>, <240, 240, 622>, <372, 372, 723>, <151, 151, 396>, <106,
106, 258>, <66, 66, 339>, <927, 927, 927>, <1118, 1273, 1328>, <29, 29, 125>, 
<224, 737, 1046>, <569, 569, 905>, <92, 92, 268>, <321, 321, 654>, <961, 961, 
1156>, <964, 964, 964>, <1122, 1122, 1122>, <638, 638, 966>, <357, 357, 711>, 
<230, 230, 555>, <575, 575, 880>, <90, 90, 596>, <922, 922, 1135>, <21, 21, 76>,
<98, 98, 253>, <20, 20, 330>, <382, 382, 382>, <357, 357, 650>, <15, 163, 420>, 
<548, 548, 1132>, <5, 5, 28>, <254, 254, 788>, <530, 530, 867>, <925, 925, 925>,
<2, 2, 44>, <304, 304, 304>, <543, 543, 543>, <329, 329, 569>, <343, 343, 552>, 
<256, 256, 678>, <287, 287, 616>, <13, 171, 453>, <279, 279, 704>, <122, 122, 
370>, <610, 610, 884>, <689, 689, 939>, <649, 649, 649>, <575, 575, 916>, <24, 
24, 305>, <986, 986, 1135>, <29, 29, 308>, <288, 288, 662>, <11, 11, 421>, <299,
299, 688>, <537, 537, 891>, <127, 127, 295>, <334, 334, 599>, <125, 125, 282>, 
<371, 371, 696>, <256, 256, 657>, <403, 403, 711>, <18, 181, 468>, <340, 340, 
677>, <559, 559, 901>, <113, 113, 271>, <12, 12, 97>, <1140, 1140, 1259>, <897, 
897, 1128>, <308, 308, 658>, <75, 75, 594>, <236, 236, 583>, <240, 240, 556>, 
<893, 893, 1161>, <873, 1175, 1284>, <98, 98, 284>, <291, 291, 676>, <867, 867, 
1146>, <240, 240, 581>, <534, 534, 903>, <4, 43, 175>, <566, 566, 566>, <326, 
326, 599>, <294, 294, 294>, <4, 4, 171>, <1128, 1128, 1270>, <64, 64, 235>, 
<940, 940, 1144>, <332, 332, 714>, <898, 898, 1130>, <224, 224, 832>, <653, 653,
972>, <31, 31, 128>, <578, 578, 967>, <550, 550, 911>, <605, 605, 902>, <882, 
882, 882>, <224, 224, 1091>, <319, 319, 642>, <889, 889, 1155>, <129, 129, 701>,
<266, 266, 266>, <549, 549, 1133>, <11, 161, 466>, <142, 142, 312>, <233, 233, 
233>, <70, 427, 1053>, <979, 979, 979>, <873, 1175, 1275>, <71, 71, 707>, <286, 
286, 286>, <638, 638, 638>, <332, 332, 332>, <601, 601, 874>, <562, 562, 950>, 
<309, 309, 551>, <399, 399, 399>, <888, 888, 888>, <373, 373, 720>, <1123, 1123,
1123>, <1163, 1163, 1260>, <605, 605, 892>, <68, 68, 488>, <627, 627, 935>, <73,
73, 242>, <149, 149, 403>, <1267, 1267, 1267>, <118, 118, 356>, <534, 534, 890>,
<614, 614, 889>, <386, 386, 723>, <14, 14, 62>, <363, 363, 638>, <926, 926, 
1144>, <1268, 1268, 1268>, <3, 3, 103>, <234, 234, 592>, <18, 18, 295>, <363, 
363, 647>, <707, 707, 914>, <76, 76, 290>, <901, 901, 1131>, <293, 293, 920>, 
<11, 161, 416>, <270, 270, 270>, <1148, 1148, 1262>, <14, 14, 134>, <865, 865, 
1119>, <530, 992, 1182>, <228, 228, 878>, <96, 96, 260>, <302, 302, 302>, <293, 
293, 590>, <402, 402, 716>, <244, 244, 554>, <252, 730, 1023>, <250, 743, 1017>,
<14, 179, 434>, <354, 354, 664>, <30, 30, 138>, <643, 643, 988>, <25, 25, 124>, 
<248, 732, 1030>, <253, 741, 1011>, <339, 339, 590>, <324, 324, 719>, <225, 225,
725>, <284, 284, 568>, <333, 333, 676>, <299, 299, 585>, <547, 547, 923>, <308, 
308, 687>, <248, 732, 1039>, <302, 302, 675>, <93, 93, 255>, <550, 550, 1140>, 
<1119, 1119, 1271>, <886, 886, 1140>, <261, 261, 984>, <530, 993, 1300>, <251, 
729, 1020>, <92, 92, 297>, <17, 17, 95>, <649, 649, 931>, <238, 238, 543>, <712,
712, 974>, <259, 259, 666>, <92, 92, 234>, <70, 70, 285>, <23, 23, 23>, <237, 
237, 876>, <329, 329, 698>, <1146, 1146, 1260>, <17, 17, 289>, <32, 32, 149>, 
<371, 371, 632>, <17, 17, 371>, <64, 64, 226>, <536, 536, 1122>, <237, 237, 
237>, <296, 296, 953>, <125, 125, 687>, <623, 623, 887>, <571, 1017, 1210>, 
<115, 115, 286>, <712, 712, 931>, <905, 905, 905>, <82, 447, 773>, <61, 61, 
587>, <257, 257, 714>, <24, 24, 363>, <612, 612, 903>, <236, 236, 883>, <4, 4, 
116>, <1, 1, 18>, <341, 341, 648>, <249, 249, 722>, <288, 288, 639>, <112, 112, 
687>, <330, 330, 661>, <554, 554, 881>, <551, 551, 911>, <224, 224, 571>, <530, 
530, 1185>, <926, 926, 926>, <95, 95, 95>, <549, 549, 888>, <243, 243, 901>, 
<381, 381, 711>, <612, 612, 929>, <1263, 1263, 1263>, <253, 741, 1045>, <704, 
704, 704>, <952, 952, 1158>, <102, 102, 342>, <362, 362, 626>, <247, 769, 1062>,
<355, 355, 646>, <11, 161, 814>, <562, 562, 562>, <237, 237, 596>, <102, 102, 
283>, <62, 423, 780>, <901, 901, 1133>, <119, 119, 339>, <230, 230, 672>, <287, 
287, 549>, <369, 369, 664>, <115, 115, 360>, <67, 67, 559>, <252, 252, 571>, 
<558, 558, 1122>, <967, 967, 967>, <313, 313, 313>, <637, 637, 872>, <69, 407, 
756>, <397, 397, 677>, <683, 683, 903>, <923, 923, 1136>, <96, 96, 242>, <116, 
116, 341>, <950, 950, 950>, <717, 717, 970>, <701, 701, 972>, <911, 911, 911>, 
<699, 699, 972>, <600, 600, 1122>, <294, 294, 599>, <325, 325, 554>, <554, 554, 
554>, <64, 64, 632>, <98, 98, 596>, <123, 123, 340>, <589, 589, 589>, <15, 159, 
428>, <234, 234, 688>, <19, 19, 479>, <645, 645, 977>, <620, 620, 620>, <225, 
225, 1025>, <311, 311, 654>, <296, 296, 608>, <892, 892, 892>, <536, 536, 1151>,
<251, 251, 1008>, <82, 82, 396>, <559, 559, 876>, <77, 77, 326>, <628, 628, 
894>, <243, 243, 634>, <327, 327, 611>, <16, 16, 189>, <151, 151, 386>, <25, 25,
256>, <397, 397, 665>, <246, 246, 568>, <931, 931, 1129>, <929, 929, 1161>, <65,
65, 548>, <82, 82, 675>, <64, 64, 244>, <588, 588, 886>, <289, 289, 546>, <1122,
1122, 1265>, <1, 54, 519>, <21, 21, 324>, <153, 153, 373>, <86, 86, 675>, <981, 
981, 1134>, <118, 118, 261>, <4, 43, 181>, <128, 128, 313>, <351, 351, 550>, 
<576, 576, 937>, <312, 312, 682>, <267, 267, 665>, <31, 31, 156>, <125, 125, 
367>, <104, 104, 587>, <228, 228, 1005>, <277, 277, 600>, <252, 252, 730>, <13, 
13, 479>, <286, 286, 637>, <239, 239, 603>, <3, 36, 459>, <876, 876, 1161>, <16,
16, 355>, <31, 31, 258>, <119, 119, 369>, <92, 92, 286>, <882, 882, 1134>, <276,
276, 934>, <228, 228, 560>, <395, 395, 395>, <400, 400, 644>, <156, 156, 397>, 
<897, 897, 897>, <582, 582, 879>, <75, 75, 260>, <96, 96, 613>, <576, 576, 949>,
<250, 250, 711>, <300, 300, 1005>, <561, 561, 561>, <627, 627, 627>, <83, 83, 
778>, <372, 372, 372>, <146, 146, 391>, <906, 906, 1165>, <901, 901, 1121>, 
<938, 938, 1162>, <1, 6, 43>, <532, 532, 873>, <3, 46, 191>, <673, 673, 910>, 
<968, 968, 1154>, <287, 287, 631>, <76, 76, 329>, <19, 19, 264>, <581, 581, 
919>, <121, 121, 286>, <64, 64, 289>, <274, 274, 567>, <225, 725, 994>, <106, 
106, 323>, <307, 307, 600>, <620, 620, 925>, <630, 630, 892>, <704, 704, 982>, 
<274, 274, 608>, <380, 380, 648>, <236, 236, 606>, <231, 761, 1065>, <291, 291, 
291>, <612, 612, 969>, <1143, 1143, 1143>, <140, 140, 327>, <100, 100, 262>, 
<299, 299, 580>, <294, 294, 681>, <15, 15, 414>, <669, 669, 946>, <686, 686, 
686>, <100, 100, 239>, <154, 154, 332>, <399, 399, 714>, <618, 618, 925>, <629, 
629, 932>, <356, 356, 692>, <269, 269, 913>, <563, 563, 563>, <13, 13, 79>, 
<871, 871, 1176>, <21, 21, 178>, <2, 38, 508>, <247, 247, 703>, <531, 531, 
1137>, <109, 109, 367>, <660, 660, 905>, <617, 617, 966>, <365, 365, 684>, <267,
267, 563>, <3, 3, 154>, <1152, 1152, 1152>, <2, 44, 509>, <224, 737, 1017>, 
<252, 252, 683>, <552, 552, 552>, <560, 560, 908>, <385, 385, 662>, <78, 414, 
741>, <957, 957, 1163>, <396, 396, 720>, <631, 631, 923>, <877, 877, 1136>, 
<128, 128, 308>, <3, 3, 3>, <1, 7, 213>, <277, 277, 691>, <318, 318, 590>, 
<1120, 1277, 1327>, <137, 137, 389>, <70, 427, 769>, <668, 668, 668>, <1146, 
1146, 1263>, <20, 20, 128>, <363, 363, 650>, <4, 4, 75>, <351, 351, 579>, <65, 
415, 737>, <559, 559, 1124>, <73, 73, 638>, <278, 278, 678>, <67, 464, 800>, 
<248, 732, 1013>, <967, 967, 1161>, <100, 100, 100>, <533, 1003, 1181>, <950, 
950, 1129>, <879, 879, 1150>, <550, 550, 970>, <914, 914, 1164>, <79, 479, 778>,
<325, 325, 325>, <62, 62, 596>, <307, 307, 558>, <79, 79, 392>, <545, 545, 968>,
<83, 83, 459>, <710, 710, 922>, <351, 351, 624>, <108, 108, 392>, <12, 12, 342>,
<308, 308, 308>, <1126, 1126, 1271>, <309, 309, 590>, <63, 63, 411>, <31, 31, 
109>, <298, 298, 590>, <713, 713, 978>, <93, 93, 248>, <151, 151, 353>, <320, 
320, 320>, <76, 76, 557>, <633, 633, 1136>, <328, 328, 684>, <631, 631, 941>, 
<101, 101, 101>, <88, 88, 689>, <248, 732, 1042>, <65, 65, 589>, <722, 722, 
929>, <3, 46, 193>, <33, 33, 33>, <65, 65, 621>, <947, 947, 947>, <614, 614, 
891>, <1152, 1152, 1261>, <112, 112, 301>, <30, 30, 135>, <143, 143, 400>, <570,
1015, 1183>, <656, 656, 970>, <31, 31, 134>, <571, 571, 571>, <651, 651, 651>, 
<1144, 1144, 1262>, <28, 28, 128>, <89, 89, 255>, <328, 328, 658>, <93, 93, 
334>, <15, 159, 730>, <962, 962, 1156>, <575, 575, 891>, <387, 387, 619>, <913, 
913, 1168>, <534, 1023, 1213>, <343, 343, 566>, <104, 104, 276>, <15, 15, 407>, 
<241, 241, 941>, <105, 105, 346>, <631, 631, 921>, <1148, 1148, 1271>, <390, 
390, 390>, <268, 268, 656>, <140, 140, 375>, <608, 608, 608>, <17, 17, 115>, 
<98, 98, 241>, <75, 75, 236>, <228, 228, 535>, <75, 75, 265>, <636, 636, 887>, 
<143, 143, 338>, <90, 90, 367>, <373, 373, 666>, <545, 545, 1144>, <89, 89, 
705>, <64, 64, 622>, <900, 900, 1145>, <271, 271, 547>, <642, 642, 950>, <632, 
632, 632>, <284, 284, 720>, <122, 122, 313>, <565, 565, 905>, <110, 110, 274>, 
<930, 930, 1163>, <69, 69, 300>, <15, 166, 819>, <2, 2, 349>, <591, 591, 923>, 
<136, 136, 362>, <1124, 1124, 1263>, <374, 374, 654>, <155, 155, 396>, <29, 29, 
129>, <375, 375, 666>, <263, 263, 890>, <88, 88, 88>, <244, 244, 883>, <1, 1, 
7>, <11, 11, 281>, <697, 697, 921>, <68, 68, 68>, <15, 159, 739>, <255, 255, 
255>, <376, 376, 678>, <28, 28, 134>, <397, 397, 397>, <232, 232, 914>, <871, 
871, 1166>, <246, 246, 734>, <657, 657, 988>, <289, 289, 605>, <69, 69, 641>, 
<906, 906, 1160>, <632, 632, 926>, <235, 235, 235>, <308, 308, 656>, <950, 950, 
1153>, <13, 171, 451>, <144, 144, 385>, <88, 88, 321>, <12, 12, 105>, <356, 356,
687>, <591, 591, 899>, <297, 297, 943>, <323, 323, 680>, <289, 289, 628>, <340, 
340, 568>, <608, 608, 925>, <253, 253, 660>, <66, 66, 713>, <329, 329, 329>, 
<554, 554, 884>, <273, 273, 923>, <266, 266, 923>, <598, 598, 865>, <689, 689, 
981>, <97, 97, 402>, <886, 886, 1143>, <311, 311, 673>, <555, 555, 927>, <672, 
672, 875>, <4, 43, 173>, <93, 93, 279>, <584, 584, 947>, <288, 288, 908>, <670, 
670, 670>, <931, 931, 1136>, <641, 641, 931>, <290, 290, 698>, <1126, 1126, 
1259>, <365, 365, 653>, <878, 878, 1140>, <85, 85, 389>, <316, 316, 571>, <553, 
553, 553>, <392, 392, 711>, <554, 554, 886>, <331, 331, 584>, <90, 90, 292>, 
<132, 132, 132>, <642, 642, 961>, <63, 63, 715>, <367, 367, 367>, <77, 77, 605>,
<252, 730, 1024>, <3, 3, 127>, <116, 116, 358>, <985, 985, 1154>, <23, 23, 342>,
<136, 136, 389>, <92, 92, 377>, <1, 6, 181>, <389, 389, 389>, <931, 931, 1163>, 
<246, 734, 1038>, <386, 386, 663>, <65, 65, 737>, <1138, 1138, 1266>, <234, 234,
578>, <381, 381, 662>, <152, 152, 382>, <225, 725, 1227>, <244, 244, 607>, <947,
947, 1162>, <557, 557, 1128>, <149, 149, 387>, <599, 599, 599>, <231, 231, 761>,
<27, 187, 487>, <1, 8, 202>, <866, 866, 866>, <252, 252, 695>, <82, 82, 284>, 
<341, 341, 341>, <563, 563, 912>, <134, 134, 555>, <29, 29, 377>, <321, 321, 
634>, <555, 555, 877>, <562, 562, 954>, <253, 253, 1005>, <337, 337, 659>, 
<1166, 1166, 1166>, <530, 993, 1206>, <281, 281, 631>, <2, 2, 171>, <344, 344, 
664>, <389, 389, 665>, <647, 647, 966>, <404, 404, 665>, <96, 96, 602>, <372, 
372, 616>, <20, 20, 64>, <115, 115, 348>, <106, 106, 369>, <602, 602, 917>, <65,
65, 224>, <25, 25, 405>, <62, 62, 763>, <917, 917, 1158>, <530, 530, 1091>, 
<259, 259, 537>, <290, 290, 671>, <702, 702, 702>, <294, 294, 915>, <392, 392, 
392>, <1152, 1152, 1271>, <892, 892, 1152>, <234, 234, 543>, <601, 601, 969>, 
<143, 143, 382>, <880, 880, 1160>, <552, 552, 1142>, <681, 681, 681>, <571, 571,
1185>, <79, 79, 249>, <557, 557, 1138>, <225, 225, 610>, <619, 619, 887>, <240, 
240, 593>, <93, 93, 335>, <554, 554, 882>, <640, 640, 917>, <880, 880, 880>, 
<132, 132, 329>, <289, 289, 627>, <4, 4, 17>, <71, 71, 269>, <383, 383, 645>, 
<139, 139, 398>, <937, 937, 1164>, <242, 242, 678>, <615, 615, 888>, <591, 591, 
908>, <131, 131, 333>, <912, 912, 1129>, <27, 27, 68>, <887, 887, 887>, <288, 
288, 931>, <885, 885, 1123>, <78, 78, 726>, <344, 344, 543>, <4, 4, 18>, <3, 3, 
33>, <544, 544, 887>, <268, 268, 550>, <378, 378, 663>, <347, 347, 722>, <86, 
86, 649>, <629, 629, 935>, <78, 78, 414>, <96, 96, 345>, <12, 12, 371>, <351, 
351, 351>, <583, 583, 972>, <882, 882, 1152>, <607, 607, 959>, <566, 566, 986>, 
<4, 4, 34>, <158, 158, 381>, <2, 2, 113>, <358, 358, 617>, <583, 583, 910>, 
<108, 108, 403>, <227, 227, 550>, <232, 232, 913>, <703, 703, 910>, <129, 129, 
391>, <881, 881, 1135>, <277, 277, 702>, <18, 18, 361>, <62, 62, 788>, <622, 
622, 901>, <338, 338, 646>, <107, 426, 741>, <250, 743, 1044>, <1130, 1130, 
1269>, <16, 16, 101>, <133, 133, 279>, <107, 426, 760>, <262, 262, 721>, <297, 
297, 608>, <11, 11, 328>, <562, 562, 894>, <105, 105, 617>, <554, 554, 888>, 
<362, 362, 701>, <898, 898, 1141>, <613, 613, 917>, <236, 236, 621>, <126, 126, 
299>, <274, 274, 896>, <622, 622, 956>, <114, 114, 304>, <547, 547, 930>, <93, 
93, 296>, <1157, 1157, 1262>, <3, 36, 162>, <131, 131, 376>, <603, 603, 916>, 
<15, 15, 65>, <244, 244, 901>, <117, 117, 372>, <877, 877, 1149>, <65, 415, 
764>, <889, 889, 1156>, <542, 542, 542>, <248, 248, 1003>, <29, 29, 120>, <3, 3,
17>, <954, 954, 1158>, <1125, 1125, 1269>, <233, 233, 720>, <119, 119, 258>, 
<374, 374, 664>, <568, 568, 928>, <1141, 1141, 1141>, <631, 631, 931>, <276, 
276, 535>, <152, 152, 323>, <94, 94, 354>, <137, 137, 392>, <91, 91, 405>, <95, 
95, 258>, <284, 284, 684>, <4, 4, 139>, <1120, 1120, 1265>, <232, 752, 1058>, 
<91, 91, 299>, <282, 282, 282>, <1261, 1261, 1321>, <103, 103, 365>, <305, 305, 
698>, <951, 951, 1166>, <131, 131, 309>, <587, 587, 587>, <287, 287, 639>, <238,
238, 586>, <29, 29, 145>, <64, 64, 239>, <137, 137, 345>, <244, 244, 557>, <234,
234, 927>, <967, 967, 1139>, <932, 932, 1155>, <65, 65, 284>, <278, 278, 278>, 
<253, 253, 1046>, <961, 961, 961>, <639, 639, 970>, <17, 17, 245>, <312, 312, 
695>, <233, 233, 759>, <688, 688, 898>, <333, 333, 539>, <652, 652, 652>, <879, 
879, 1130>, <616, 616, 921>, <3, 3, 179>, <548, 548, 924>, <255, 255, 654>, <72,
72, 699>, <19, 19, 459>, <302, 302, 712>, <315, 315, 664>, <236, 236, 600>, 
<154, 154, 388>, <14, 179, 421>, <138, 138, 386>, <278, 278, 590>, <306, 306, 
306>, <710, 710, 710>, <1139, 1139, 1267>, <244, 244, 561>, <937, 937, 937>, 
<280, 280, 647>, <230, 230, 624>, <235, 235, 951>, <1150, 1150, 1263>, <331, 
331, 621>, <1138, 1138, 1138>, <910, 910, 1158>, <253, 741, 1031>, <865, 865, 
1274>, <632, 632, 882>, <580, 580, 988>, <366, 366, 687>, <308, 308, 717>, <884,
884, 1120>, <1, 1, 38>, <561, 561, 940>, <352, 352, 607>, <869, 869, 1167>, 
<580, 580, 580>, <121, 121, 348>, <530, 992, 1173>, <936, 936, 1130>, <570, 570,
570>, <126, 126, 333>, <257, 257, 257>, <645, 645, 971>, <531, 531, 997>, <347, 
347, 672>, <11, 11, 466>, <613, 613, 934>, <70, 70, 232>, <2, 2, 106>, <65, 65, 
304>, <588, 588, 865>, <346, 346, 634>, <605, 605, 924>, <315, 315, 558>, <872, 
872, 1218>, <135, 135, 300>, <236, 236, 882>, <341, 341, 647>, <118, 118, 118>, 
<350, 350, 638>, <30, 30, 30>, <152, 152, 337>, <541, 541, 930>, <307, 307, 
307>, <940, 940, 940>, <80, 80, 282>, <158, 158, 314>, <27, 27, 145>, <360, 360,
654>, <124, 124, 242>, <15, 15, 69>, <67, 67, 67>, <1119, 1119, 1270>, <28, 28, 
102>, <375, 375, 661>, <97, 97, 374>, <574, 574, 1193>, <130, 130, 381>, <230, 
763, 999>, <349, 349, 668>, <87, 87, 249>, <1, 6, 183>, <283, 283, 283>, <577, 
577, 915>, <552, 552, 907>, <94, 94, 348>, <1120, 1120, 1277>, <101, 101, 646>, 
<401, 401, 612>, <18, 181, 470>, <260, 260, 934>, <12, 12, 310>, <65, 65, 641>, 
<721, 721, 966>, <553, 553, 865>, <286, 286, 628>, <5, 5, 31>, <111, 111, 296>, 
<292, 292, 631>, <556, 556, 1136>, <680, 680, 980>, <311, 311, 688>, <599, 599, 
1137>, <15, 159, 412>, <662, 662, 929>, <17, 17, 114>, <3, 3, 118>, <238, 238, 
537>, <690, 690, 690>, <257, 257, 611>, <273, 273, 701>, <613, 613, 952>, <561, 
561, 935>, <664, 664, 664>, <15, 15, 163>, <26, 26, 119>, <227, 227, 664>, <531,
531, 869>, <884, 884, 1147>, <602, 602, 952>, <25, 25, 134>, <5, 50, 192>, <31, 
31, 95>, <403, 403, 403>, <127, 127, 246>, <93, 93, 291>, <271, 271, 559>, <252,
252, 1017>, <355, 355, 657>, <956, 956, 1167>, <4, 4, 144>, <875, 875, 1261>, 
<64, 438, 787>, <319, 319, 709>, <90, 90, 282>, <128, 128, 251>, <27, 27, 112>, 
<224, 224, 625>, <352, 352, 660>, <662, 662, 662>, <290, 290, 610>, <246, 734, 
1046>, <1145, 1145, 1266>, <30, 30, 108>, <314, 314, 723>, <76, 76, 263>, <970, 
970, 1146>, <310, 310, 674>, <82, 82, 249>, <688, 688, 910>, <672, 672, 980>, 
<304, 304, 642>, <79, 79, 378>, <560, 560, 1128>, <867, 1182, 1289>, <699, 699, 
902>, <541, 541, 541>, <14, 14, 271>, <544, 544, 902>, <626, 626, 878>, <554, 
554, 901>, <269, 269, 707>, <709, 709, 903>, <1, 1, 26>, <85, 455, 789>, <352, 
352, 712>, <545, 545, 921>, <683, 683, 950>, <284, 284, 647>, <865, 1171, 1278>,
<128, 128, 241>, <104, 104, 638>, <17, 17, 74>, <951, 951, 951>, <12, 170, 465>,
<929, 929, 1129>, <18, 18, 302>, <289, 289, 544>, <547, 547, 875>, <4, 43, 168>,
<536, 536, 536>, <960, 960, 1161>, <237, 237, 635>, <287, 287, 612>, <84, 84, 
658>, <594, 594, 594>, <74, 74, 366>, <100, 100, 288>, <369, 369, 555>, <883, 
883, 1136>, <607, 607, 607>, <67, 67, 228>, <227, 800, 1072>, <143, 143, 379>, 
<315, 315, 654>, <13, 13, 171>, <88, 88, 277>, <65, 65, 233>, <368, 368, 692>, 
<634, 634, 981>, <1153, 1153, 1272>, <91, 91, 668>, <531, 531, 531>, <291, 291, 
542>, <317, 317, 703>, <16, 16, 248>, <131, 131, 359>, <926, 926, 1162>, <1123, 
1123, 1259>, <26, 26, 97>, <609, 609, 977>, <572, 572, 1025>, <905, 905, 1129>, 
<14, 179, 459>, <540, 540, 925>, <598, 598, 948>, <3, 36, 500>, <678, 678, 925>,
<255, 255, 913>, <17, 17, 92>, <276, 276, 665>, <70, 70, 686>, <689, 689, 959>, 
<70, 70, 693>, <110, 110, 260>, <33, 33, 358>, <236, 236, 553>, <248, 248, 
1029>, <891, 891, 1139>, <586, 586, 891>, <234, 234, 596>, <589, 589, 897>, <32,
32, 158>, <117, 117, 357>, <338, 338, 582>, <12, 12, 335>, <21, 21, 246>, <881, 
881, 1123>, <106, 106, 349>, <717, 717, 986>, <75, 75, 557>, <711, 711, 711>, 
<280, 280, 593>, <596, 596, 923>, <243, 243, 590>, <1149, 1149, 1261>, <16, 16, 
119>, <1118, 1274, 1324>, <1321, 1321, 1321>, <30, 30, 85>, <357, 357, 357>, 
<364, 364, 364>, <877, 877, 1168>, <664, 664, 925>, <87, 87, 778>, <598, 598, 
598>, <246, 246, 1046>, <124, 124, 578>, <267, 267, 698>, <943, 943, 1155>, 
<1127, 1127, 1268>, <24, 24, 84>, <353, 353, 619>, <356, 356, 637>, <98, 98, 
288>, <68, 68, 301>, <671, 671, 905>, <287, 287, 592>, <322, 322, 322>, <4, 4, 
349>, <531, 989, 1170>, <83, 459, 777>, <322, 322, 683>, <227, 227, 227>, <956, 
956, 1142>, <262, 262, 656>, <33, 33, 124>, <592, 592, 592>, <70, 427, 798>, 
<11, 165, 418>, <363, 363, 677>, <362, 362, 651>, <67, 67, 464>, <131, 131, 
260>, <92, 92, 299>, <121, 121, 346>, <567, 567, 567>, <267, 267, 931>, <700, 
700, 972>, <280, 280, 594>, <593, 593, 884>, <1, 8, 40>, <103, 103, 287>, <229, 
754, 1057>, <268, 268, 684>, <1, 6, 35>, <23, 23, 131>, <26, 26, 26>, <364, 364,
635>, <15, 159, 816>, <553, 553, 1119>, <89, 89, 317>, <327, 327, 650>, <85, 
455, 787>, <556, 556, 944>, <273, 273, 653>, <565, 565, 1136>, <910, 910, 1155>,
<69, 69, 431>, <22, 22, 193>, <106, 106, 230>, <542, 542, 1164>, <62, 62, 410>, 
<1, 8, 46>, <636, 636, 986>, <339, 339, 542>, <234, 234, 550>, <64, 64, 241>, 
<550, 550, 886>, <12, 12, 452>, <639, 639, 931>, <3, 3, 26>, <69, 69, 372>, 
<554, 554, 879>, <79, 79, 719>, <541, 541, 1219>, <537, 537, 537>, <1154, 1154, 
1154>, <657, 657, 975>, <28, 28, 398>, <568, 1046, 1205>, <885, 885, 885>, <600,
600, 979>, <102, 102, 278>, <313, 313, 653>, <14, 14, 67>, <612, 612, 960>, 
<143, 143, 331>, <283, 283, 924>, <1135, 1135, 1135>, <907, 907, 1158>, <290, 
290, 938>, <4, 43, 183>, <115, 115, 344>, <77, 77, 594>, <253, 253, 650>, <274, 
274, 634>, <238, 238, 619>, <3, 3, 459>, <155, 155, 347>, <873, 873, 1159>, <17,
17, 239>, <660, 660, 974>, <1, 1, 175>, <660, 660, 921>, <14, 14, 234>, <887, 
887, 1131>, <1128, 1128, 1263>, <4, 4, 31>, <24, 24, 132>, <970, 970, 970>, 
<1136, 1136, 1264>, <1159, 1159, 1269>, <680, 680, 988>, <29, 29, 157>, <672, 
672, 672>, <2, 2, 22>, <240, 240, 879>, <581, 581, 581>, <279, 279, 599>, <869, 
869, 1271>, <267, 267, 573>, <75, 75, 285>, <330, 330, 330>, <345, 345, 653>, 
<546, 546, 892>, <148, 148, 148>, <378, 378, 378>, <28, 28, 145>, <226, 226, 
787>, <1154, 1154, 1269>, <127, 127, 363>, <291, 291, 937>, <569, 569, 1185>, 
<238, 238, 585>, <597, 597, 1136>, <584, 584, 938>, <152, 152, 400>, <260, 260, 
661>, <77, 77, 282>, <678, 678, 910>, <952, 952, 952>, <3, 3, 116>, <577, 577, 
946>, <606, 606, 1127>, <623, 623, 922>, <885, 885, 1165>, <70, 70, 769>, <228, 
228, 892>, <575, 575, 932>, <30, 30, 80>, <247, 247, 769>, <4, 4, 127>, <99, 99,
321>, <971, 971, 971>, <651, 651, 986>, <594, 594, 1138>, <14, 14, 420>, <883, 
883, 1149>, <606, 606, 984>, <405, 405, 578>, <310, 310, 713>, <22, 193, 489>, 
<631, 631, 922>, <236, 236, 236>, <238, 238, 538>, <132, 132, 372>, <11, 165, 
817>, <15, 166, 483>, <549, 549, 958>, <18, 18, 459>, <248, 248, 693>, <139, 
139, 393>, <640, 640, 640>, <566, 566, 864>, <34, 34, 158>, <13, 13, 125>, <128,
128, 368>, <225, 225, 1015>, <23, 23, 101>, <286, 286, 613>, <1141, 1141, 1259>,
<334, 334, 676>, <12, 12, 133>, <65, 65, 240>, <242, 242, 545>, <352, 352, 649>,
<530, 992, 1184>, <84, 84, 226>, <11, 11, 161>, <224, 737, 993>, <717, 717, 
717>, <597, 597, 881>, <19, 19, 302>, <74, 74, 245>, <26, 26, 264>, <589, 589, 
945>, <1, 8, 44>, <607, 607, 912>, <62, 62, 347>, <886, 886, 1118>, <77, 77, 
238>, <28, 28, 369>, <76, 76, 534>, <102, 102, 354>, <929, 929, 1135>, <1127, 
1127, 1265>, <152, 152, 152>, <374, 374, 608>, <584, 584, 942>, <261, 261, 544>,
<242, 242, 920>, <579, 579, 968>, <338, 338, 680>, <241, 241, 951>, <899, 899, 
899>, <229, 229, 694>, <290, 290, 607>, <31, 31, 350>, <85, 85, 85>, <158, 158, 
158>, <539, 539, 916>, <1159, 1159, 1159>, <4, 4, 161>, <296, 296, 659>, <272, 
272, 570>, <105, 105, 276>, <12, 12, 365>, <897, 897, 1127>, <72, 72, 301>, 
<250, 250, 573>, <641, 641, 930>, <298, 298, 644>, <572, 1025, 1182>, <360, 360,
679>, <544, 544, 544>, <647, 647, 974>, <119, 119, 326>, <674, 674, 985>, <80, 
475, 803>, <865, 865, 1281>, <573, 573, 912>, <1125, 1125, 1272>, <15, 163, 
424>, <24, 24, 292>, <1148, 1148, 1148>, <392, 392, 663>, <111, 111, 354>, <241,
241, 627>, <69, 431, 805>, <151, 151, 378>, <295, 295, 549>, <920, 920, 1158>, 
<715, 715, 977>, <252, 252, 252>, <568, 568, 868>, <349, 349, 670>, <18, 18, 
153>, <27, 27, 72>, <621, 621, 1132>, <571, 571, 950>, <340, 340, 569>, <5, 5, 
193>, <110, 110, 315>, <888, 888, 1133>, <246, 734, 1040>, <1269, 1269, 1321>, 
<143, 143, 143>, <892, 892, 1147>, <556, 556, 932>, <353, 353, 720>, <549, 549, 
549>, <15, 15, 123>, <717, 717, 964>, <241, 241, 537>, <642, 642, 909>, <106, 
106, 229>, <244, 244, 615>, <272, 272, 634>, <598, 598, 944>, <584, 584, 936>, 
<547, 547, 883>, <98, 98, 363>, <666, 666, 972>, <535, 535, 886>, <375, 375, 
663>, <878, 878, 1123>, <625, 625, 884>, <946, 946, 946>, <569, 569, 868>, <253,
253, 1011>, <31, 31, 31>, <281, 281, 675>, <605, 605, 954>, <94, 94, 231>, <79, 
479, 768>, <61, 61, 520>, <240, 240, 642>, <78, 78, 734>, <1, 1, 5>, <145, 145, 
313>, <300, 300, 535>, <14, 14, 14>, <121, 121, 351>, <231, 761, 1001>, <32, 32,
146>, <1, 6, 38>, <933, 933, 1158>, <28, 28, 28>, <136, 136, 396>, <96, 96, 
364>, <879, 879, 1124>, <87, 468, 790>, <564, 564, 943>, <340, 340, 675>, <95, 
95, 276>, <966, 966, 1161>, <248, 248, 248>, <96, 96, 283>, <358, 358, 698>, 
<16, 189, 482>, <314, 314, 957>, <657, 657, 875>, <359, 359, 679>, <291, 291, 
679>, <26, 26, 110>, <61, 61, 61>, <11, 161, 417>, <90, 90, 345>, <23, 23, 95>, 
<969, 969, 1139>, <225, 726, 1233>, <67, 67, 271>, <112, 112, 367>, <351, 351, 
664>, <123, 123, 675>, <259, 259, 606>, <687, 687, 687>, <62, 423, 788>, <268, 
268, 952>, <300, 300, 723>, <387, 387, 387>, <100, 100, 549>, <1134, 1134, 
1262>, <368, 368, 662>, <225, 726, 993>, <23, 23, 365>, <83, 83, 401>, <1142, 
1142, 1142>, <621, 621, 879>, <82, 82, 82>, <934, 934, 934>, <1, 8, 207>, <241, 
241, 556>, <84, 84, 787>, <699, 699, 986>, <314, 314, 657>, <934, 934, 1140>, 
<144, 144, 144>, <686, 686, 979>, <691, 691, 913>, <380, 380, 380>, <85, 85, 
787>, <108, 108, 425>, <157, 157, 251>, <295, 295, 681>, <311, 311, 311>, <398, 
398, 722>, <265, 265, 545>, <562, 562, 881>, <12, 12, 12>, <394, 394, 720>, 
<710, 710, 986>, <552, 552, 864>, <231, 231, 577>, <1130, 1130, 1267>, <921, 
921, 1161>, <698, 698, 912>, <675, 675, 675>, <1118, 1118, 1275>, <229, 229, 
620>, <555, 555, 886>, <300, 760, 1067>, <575, 575, 917>, <373, 373, 710>, <403,
403, 723>, <361, 361, 361>, <121, 121, 344>, <940, 940, 1157>, <533, 533, 1152>,
<577, 577, 865>, <238, 238, 554>, <328, 328, 328>, <228, 228, 616>, <1118, 1118,
1274>, <23, 23, 77>, <271, 271, 587>, <32, 32, 142>, <265, 265, 940>, <65, 415, 
1023>, <74, 74, 595>, <643, 643, 971>, <23, 23, 119>, <353, 353, 656>, <245, 
245, 878>, <1121, 1281, 1326>, <255, 255, 540>, <78, 78, 745>, <91, 91, 591>, 
<886, 886, 886>, <292, 292, 633>, <281, 281, 281>, <87, 87, 404>, <127, 127, 
304>, <599, 599, 865>, <567, 1029, 1190>, <73, 73, 278>, <16, 16, 63>, <73, 73, 
699>, <865, 865, 1145>, <4, 4, 181>, <225, 726, 1050>, <601, 601, 601>, <983, 
983, 1127>, <348, 348, 654>, <595, 595, 882>, <723, 723, 723>, <588, 588, 952>, 
<92, 92, 356>, <694, 694, 975>, <384, 384, 722>, <338, 338, 670>, <113, 113, 
347>, <109, 109, 301>, <138, 138, 398>, <116, 116, 116>, <11, 160, 410>, <1, 7, 
41>, <233, 233, 1005>, <74, 74, 295>, <300, 760, 1060>, <240, 240, 629>, <282, 
282, 597>, <103, 103, 235>, <557, 557, 880>, <945, 945, 1166>, <104, 104, 104>, 
<14, 14, 349>, <1270, 1270, 1321>, <141, 141, 323>, <11, 11, 80>, <297, 297, 
717>, <3, 3, 21>, <230, 763, 1064>, <31, 31, 98>, <78, 78, 737>, <912, 912, 
912>, <245, 245, 549>, <238, 238, 901>, <98, 98, 638>, <258, 258, 924>, <5, 5, 
23>, <886, 886, 1150>, <244, 244, 563>, <403, 403, 720>, <370, 370, 651>, <547, 
547, 914>, <309, 309, 620>, <649, 649, 905>, <959, 959, 1134>, <872, 872, 1158>,
<360, 360, 360>, <282, 282, 941>, <246, 246, 712>, <29, 29, 77>, <1121, 1281, 
1329>, <309, 309, 673>, <11, 11, 458>, <558, 558, 1151>, <1134, 1134, 1258>, 
<555, 555, 1140>, <630, 630, 934>, <1167, 1167, 1272>, <682, 682, 682>, <609, 
609, 1128>, <1135, 1135, 1268>, <1, 6, 182>, <241, 241, 614>, <120, 120, 385>, 
<130, 130, 719>, <866, 866, 1123>, <933, 933, 933>, <359, 359, 359>, <281, 281, 
633>, <370, 370, 662>, <334, 334, 334>, <347, 347, 957>, <105, 105, 274>, <691, 
691, 979>, <125, 125, 254>, <84, 84, 651>, <638, 638, 931>, <125, 125, 125>, 
<299, 299, 701>, <84, 441, 787>, <108, 425, 753>, <542, 542, 982>, <227, 227, 
902>, <285, 285, 686>, <686, 686, 913>, <121, 121, 376>, <286, 286, 575>, <345, 
345, 637>, <1, 1, 46>, <930, 930, 1120>, <116, 116, 271>, <157, 157, 313>, <905,
905, 1157>, <279, 279, 577>, <63, 63, 63>, <865, 865, 865>, <287, 287, 591>, 
<240, 240, 554>, <376, 376, 543>, <597, 597, 974>, <92, 92, 293>, <981, 981, 
981>, <627, 627, 907>, <232, 232, 752>, <14, 14, 179>, <568, 1046, 1192>, <237, 
237, 638>, <86, 86, 86>, <537, 537, 1131>, <370, 370, 552>, <873, 873, 1275>, 
<89, 89, 298>, <590, 590, 1140>, <691, 691, 947>, <256, 256, 580>, <274, 274, 
540>, <67, 67, 800>, <1, 7, 189>, <535, 535, 1150>, <636, 636, 1131>, <294, 294,
673>, <588, 588, 924>, <111, 111, 359>, <640, 640, 933>, <1121, 1121, 1121>, 
<245, 245, 631>, <93, 93, 232>, <30, 30, 95>, <396, 396, 648>, <67, 67, 576>, 
<250, 743, 1009>, <15, 163, 472>, <25, 25, 145>, <364, 364, 700>, <548, 548, 
548>, <121, 121, 326>, <21, 21, 147>, <402, 402, 644>, <80, 475, 788>, <897, 
897, 1142>, <1140, 1140, 1261>, <340, 340, 649>, <277, 277, 579>, <245, 245, 
533>, <593, 593, 955>, <675, 675, 976>, <76, 76, 559>, <157, 157, 157>, <575, 
575, 944>, <339, 339, 676>, <2, 38, 177>, <1121, 1281, 1324>, <104, 104, 298>, 
<1266, 1266, 1321>, <930, 930, 930>, <367, 367, 566>, <290, 290, 696>, <273, 
273, 877>, <133, 133, 309>, <2, 38, 164>, <899, 899, 1139>, <2, 44, 190>, <15, 
15, 79>, <308, 308, 666>, <348, 348, 688>, <5, 5, 144>, <76, 76, 561>, <4, 43, 
176>, <536, 536, 866>, <705, 705, 949>, <616, 616, 966>, <321, 321, 321>, <293, 
293, 703>, <1142, 1142, 1268>, <531, 989, 1278>, <91, 91, 269>, <1, 6, 208>, <2,
2, 25>, <291, 291, 896>, <229, 754, 1055>, <88, 88, 307>, <1, 6, 198>, <1149, 
1149, 1260>, <552, 552, 1148>, <639, 639, 868>, <350, 350, 687>, <884, 884, 
884>, <227, 227, 800>, <922, 922, 1163>, <864, 1242, 1312>, <567, 567, 1029>, 
<76, 76, 297>, <107, 107, 393>, <720, 720, 972>, <1, 6, 175>, <229, 229, 708>, 
<876, 876, 1263>, <12, 12, 61>, <932, 932, 932>, <586, 586, 970>, <628, 628, 
934>, <591, 591, 958>, <874, 874, 1219>, <593, 593, 962>, <364, 364, 640>, <98, 
98, 328>, <884, 884, 1134>, <255, 255, 673>, <1123, 1123, 1264>, <868, 868, 
1263>, <709, 709, 912>, <152, 152, 265>, <78, 78, 336>, <314, 314, 635>, <601, 
601, 923>, <277, 277, 949>, <101, 101, 388>, <114, 114, 253>, <77, 77, 327>, 
<1271, 1271, 1271>, <15, 163, 815>, <530, 530, 992>, <951, 951, 1142>, <25, 25, 
125>, <15, 15, 425>, <3, 3, 46>, <603, 603, 889>, <228, 228, 554>, <633, 633, 
976>, <27, 187, 488>, <538, 538, 1195>, <309, 309, 309>, <98, 98, 364>, <357, 
357, 712>, <235, 235, 709>, <681, 681, 963>, <140, 140, 378>, <1118, 1273, 
1323>, <147, 147, 368>, <351, 351, 688>, <250, 250, 697>, <306, 306, 600>, <260,
260, 551>, <352, 352, 641>, <599, 599, 977>, <277, 277, 914>, <1156, 1156, 
1272>, <15, 15, 730>, <866, 866, 1264>, <544, 544, 934>, <346, 346, 618>, <119, 
119, 279>, <20, 20, 122>, <20, 20, 147>, <62, 421, 778>, <89, 89, 376>, <968, 
968, 1159>, <142, 142, 142>, <97, 97, 339>, <240, 240, 546>, <980, 980, 1159>, 
<104, 104, 278>, <895, 895, 1123>, <103, 103, 592>, <354, 354, 599>, <326, 326, 
678>, <102, 102, 365>, <77, 77, 595>, <116, 116, 280>, <715, 715, 953>, <16, 16,
133>, <101, 101, 283>, <555, 555, 941>, <279, 279, 540>, <118, 118, 271>, <310, 
310, 693>, <102, 102, 297>, <78, 414, 726>, <892, 892, 1132>, <378, 378, 722>, 
<370, 370, 537>, <899, 899, 1119>, <655, 655, 968>, <864, 864, 1268>, <3, 3, 
193>, <655, 655, 979>, <316, 316, 682>, <1130, 1130, 1130>, <321, 321, 676>, 
<317, 317, 676>, <107, 107, 378>, <116, 116, 305>, <12, 12, 93>, <77, 77, 278>, 
<99, 99, 317>, <607, 607, 904>, <293, 293, 583>, <299, 299, 299>, <563, 563, 
907>, <271, 271, 544>, <34, 34, 96>, <656, 656, 972>, <558, 558, 898>, <12, 170,
464>, <118, 118, 345>, <70, 70, 379>, <281, 281, 923>, <567, 1029, 1202>, <63, 
63, 409>, <224, 737, 1016>, <946, 946, 1154>, <533, 1003, 1201>, <331, 331, 
691>, <34, 34, 156>, <298, 298, 949>, <885, 885, 1158>, <306, 306, 580>, <79, 
79, 778>, <660, 660, 660>, <1129, 1129, 1129>, <270, 270, 588>, <15, 15, 107>, 
<938, 938, 1124>, <1272, 1272, 1321>, <99, 99, 269>, <901, 901, 1151>, <590, 
590, 925>, <106, 106, 256>, <121, 121, 268>, <288, 288, 671>, <251, 251, 251>, 
<88, 88, 371>, <231, 231, 946>, <104, 104, 359>, <986, 986, 986>, <248, 248, 
732>, <1267, 1267, 1321>, <378, 378, 650>, <1168, 1168, 1269>, <280, 280, 622>, 
<107, 107, 253>, <587, 587, 922>, <354, 354, 598>, <254, 254, 941>, <533, 533, 
1193>, <70, 70, 707>, <328, 328, 640>, <147, 147, 336>, <15, 15, 159>, <393, 
393, 723>, <603, 603, 919>, <108, 425, 760>, <314, 314, 314>, <108, 108, 233>, 
<107, 107, 426>, <26, 26, 143>, <254, 788, 1071>, <531, 989, 1171>, <384, 384, 
384>, <570, 570, 1182>, <601, 601, 966>, <13, 13, 356>, <125, 125, 404>, <537, 
537, 1007>, <289, 289, 613>, <20, 20, 129>, <67, 67, 626>, <127, 127, 252>, 
<104, 104, 227>, <15, 163, 819>, <592, 592, 967>, <20, 20, 81>, <902, 902, 902>,
<883, 883, 1137>, <329, 329, 616>, <240, 240, 899>, <237, 237, 927>, <118, 118, 
366>, <941, 941, 1136>, <878, 878, 1128>, <302, 302, 647>, <642, 642, 963>, 
<349, 349, 349>, <102, 102, 102>, <865, 1171, 1280>, <30, 30, 258>, <398, 398, 
398>, <148, 148, 381>, <558, 558, 910>, <73, 73, 237>, <374, 374, 676>, <32, 32,
32>, <549, 549, 913>, <133, 133, 321>, <909, 909, 1153>, <76, 76, 276>, <335, 
335, 713>, <336, 336, 709>, <616, 616, 903>, <677, 677, 677>, <718, 718, 987>, 
<567, 567, 987>, <536, 536, 959>, <580, 580, 873>, <61, 439, 797>, <157, 157, 
278>, <304, 304, 721>, <577, 577, 873>, <156, 156, 253>, <546, 546, 952>, <21, 
21, 21>, <719, 719, 950>, <932, 932, 1145>, <377, 377, 651>, <557, 557, 926>, 
<102, 102, 313>, <84, 441, 801>, <92, 92, 613>, <579, 579, 925>, <21, 178, 469>,
<62, 62, 423>, <156, 156, 395>, <544, 544, 930>, <33, 33, 152>, <1167, 1167, 
1167>, <225, 225, 1050>, <289, 289, 640>, <624, 624, 624>, <628, 628, 948>, 
<108, 425, 757>, <91, 91, 234>, <96, 96, 373>, <639, 639, 908>, <565, 565, 565>,
<373, 373, 575>, <225, 225, 225>, <372, 372, 639>, <137, 137, 378>, <871, 1176, 
1283>, <114, 114, 358>, <870, 870, 1261>, <16, 16, 141>, <331, 331, 686>, <697, 
697, 976>, <133, 133, 298>, <102, 102, 605>, <158, 158, 364>, <368, 368, 636>, 
<960, 960, 1139>, <940, 940, 1165>, <587, 587, 911>, <358, 358, 709>, <693, 693,
693>, <1, 1, 2>, <24, 24, 73>, <68, 68, 521>, <1144, 1144, 1270>, <545, 545, 
875>, <326, 326, 679>, <18, 181, 459>, <1153, 1153, 1153>, <261, 261, 700>, 
<272, 272, 696>, <86, 466, 770>, <1137, 1137, 1266>, <78, 78, 224>, <236, 236, 
878>, <139, 139, 397>, <631, 631, 877>, <2, 2, 38>, <296, 296, 296>, <61, 61, 
439>, <316, 316, 660>, <575, 575, 575>, <294, 294, 946>, <89, 89, 344>, <531, 
989, 1169>, <545, 545, 888>, <534, 534, 1023>, <339, 339, 634>, <670, 670, 927>,
<397, 397, 723>, <332, 332, 715>, <930, 930, 1161>, <534, 1023, 1200>, <144, 
144, 391>, <142, 142, 384>, <275, 275, 597>, <339, 339, 654>, <955, 955, 955>, 
<315, 315, 583>, <948, 948, 1155>, <683, 683, 905>, <15, 15, 108>, <614, 614, 
964>, <971, 971, 1125>, <253, 253, 685>, <614, 614, 933>, <69, 420, 778>, <969, 
969, 1161>, <62, 410, 763>, <116, 116, 290>, <587, 587, 874>, <906, 906, 1134>, 
<591, 591, 960>, <76, 76, 267>, <155, 155, 394>, <884, 884, 1129>, <343, 343, 
343>, <624, 624, 973>, <106, 106, 106>, <140, 140, 385>, <95, 95, 362>, <589, 
589, 956>, <278, 278, 538>, <251, 251, 661>, <20, 20, 150>, <153, 153, 153>, 
<652, 652, 975>, <637, 637, 954>, <554, 554, 899>, <240, 240, 589>, <866, 866, 
1162>, <262, 262, 663>, <107, 107, 233>, <592, 592, 958>, <656, 656, 656>, <355,
355, 672>, <62, 62, 237>, <917, 917, 917>, <137, 137, 320>, <650, 650, 929>, 
<97, 97, 298>, <4, 4, 92>, <235, 235, 557>, <5, 5, 138>, <375, 375, 690>, <156, 
156, 156>, <299, 299, 658>, <255, 255, 705>, <115, 115, 333>, <383, 383, 383>, 
<550, 550, 867>, <966, 966, 1163>, <598, 598, 910>, <884, 884, 1121>, <130, 130,
372>, <268, 268, 600>, <364, 364, 720>, <1259, 1334, 1351>, <105, 105, 713>, 
<128, 128, 366>, <320, 320, 698>, <566, 1008, 1191>, <264, 264, 712>, <333, 333,
583>, <684, 684, 932>, <17, 17, 111>, <648, 648, 976>, <959, 959, 1157>, <137, 
137, 347>, <611, 611, 977>, <377, 377, 684>, <32, 32, 113>, <531, 989, 1302>, 
<626, 626, 943>, <107, 107, 391>, <121, 121, 272>, <536, 536, 1049>, <73, 73, 
668>, <228, 745, 1036>, <635, 635, 875>, <94, 94, 399>, <560, 560, 882>, <368, 
368, 717>, <243, 243, 610>, <864, 1195, 1287>, <361, 361, 682>, <1131, 1131, 
1268>, <533, 533, 1003>, <5, 5, 27>, <565, 565, 1142>, <130, 130, 316>, <84, 
441, 774>, <1141, 1141, 1267>, <247, 247, 1062>, <133, 133, 360>, <12, 170, 
452>, <574, 574, 574>, <14, 14, 91>, <126, 126, 311>, <883, 883, 1152>, <18, 
181, 447>, <101, 101, 270>, <1137, 1137, 1271>, <157, 157, 370>, <34, 34, 107>, 
<590, 590, 986>, <144, 144, 350>, <34, 34, 153>, <895, 895, 1264>, <621, 621, 
621>, <949, 949, 949>, <893, 893, 1135>, <318, 318, 540>, <121, 121, 354>, <67, 
67, 560>, <1139, 1139, 1270>, <15, 159, 426>, <956, 956, 956>, <225, 225, 1011>,
<24, 24, 328>, <371, 371, 570>, <1, 1, 54>, <659, 659, 987>, <77, 77, 621>, 
<661, 661, 661>, <2, 38, 459>, <707, 707, 980>, <272, 272, 890>, <363, 363, 
363>, <19, 19, 123>, <110, 110, 255>, <238, 238, 552>, <692, 692, 907>, <71, 71,
481>, <571, 571, 1017>, <632, 632, 940>, <101, 101, 317>, <668, 668, 988>, 
<1123, 1123, 1262>, <628, 628, 916>, <3, 41, 485>, <265, 265, 615>, <76, 76, 
584>, <1, 7, 48>, <563, 563, 1136>, <225, 725, 1232>, <637, 637, 885>, <335, 
335, 335>, <268, 268, 588>, <226, 226, 563>, <21, 178, 445>, <678, 678, 678>, 
<65, 65, 560>, <22, 22, 145>, <644, 644, 975>, <340, 340, 639>, <27, 27, 487>, 
<342, 342, 656>, <116, 116, 352>, <1, 8, 49>, <26, 26, 111>, <17, 17, 75>, <943,
943, 1123>, <116, 116, 324>, <115, 115, 315>, <95, 95, 605>, <643, 643, 643>, 
<3, 36, 179>, <232, 232, 1062>, <295, 295, 719>, <98, 98, 282>, <292, 292, 697>,
<614, 614, 948>, <547, 547, 896>, <20, 20, 438>, <99, 99, 669>, <586, 586, 586>,
<719, 719, 719>, <979, 979, 1130>, <299, 299, 934>, <69, 69, 778>, <568, 1046, 
1185>, <898, 898, 1134>, <565, 565, 948>, <359, 359, 624>, <239, 239, 565>, 
<980, 980, 980>, <225, 225, 573>, <585, 585, 907>, <95, 95, 564>, <287, 287, 
564>, <224, 224, 530>, <1133, 1133, 1261>, <708, 708, 980>, <588, 588, 954>, 
<142, 142, 368>, <11, 11, 11>, <271, 271, 541>, <287, 287, 534>, <118, 118, 
289>, <553, 553, 963>, <4, 43, 178>, <17, 17, 90>, <78, 78, 741>, <23, 23, 66>, 
<136, 136, 305>, <612, 612, 888>, <15, 15, 426>, <11, 11, 763>, <269, 269, 269>,
<238, 238, 605>, <548, 548, 1152>, <360, 360, 554>, <233, 233, 535>, <632, 632, 
959>, <5, 5, 22>, <676, 676, 925>, <224, 832, 1237>, <915, 915, 1159>, <65, 415,
740>, <78, 78, 340>, <12, 12, 110>, <638, 638, 957>, <911, 911, 1146>, <141, 
141, 399>, <233, 759, 1005>, <548, 548, 889>, <890, 890, 890>, <111, 111, 351>, 
<262, 262, 262>, <606, 606, 606>, <94, 94, 270>, <112, 112, 380>, <26, 26, 126>,
<1143, 1143, 1268>, <582, 582, 968>, <224, 224, 918>, <615, 615, 905>, <585, 
585, 886>, <565, 565, 895>, <228, 228, 1023>, <225, 726, 1026>, <972, 972, 972>,
<145, 145, 145>, <83, 459, 778>, <30, 30, 90>, <546, 546, 955>, <1152, 1152, 
1265>, <74, 74, 231>, <865, 865, 1137>, <114, 114, 250>, <708, 708, 708>, <569, 
569, 569>, <559, 559, 966>, <615, 615, 926>, <324, 324, 697>, <285, 285, 914>, 
<617, 617, 921>, <91, 91, 256>, <73, 73, 372>, <274, 274, 664>, <149, 149, 336>,
<330, 330, 627>, <564, 564, 924>, <24, 24, 157>, <668, 668, 927>, <70, 70, 70>, 
<232, 752, 1053>, <139, 139, 139>, <3, 3, 14>, <1144, 1144, 1144>, <5, 50, 195>,
<613, 613, 613>, <132, 132, 649>, <70, 70, 752>, <568, 568, 974>, <572, 572, 
981>, <398, 398, 638>, <115, 115, 376>, <263, 263, 664>, <146, 146, 386>, <900, 
900, 1271>, <244, 244, 585>, <574, 1042, 1179>, <103, 103, 267>, <578, 578, 
960>, <303, 303, 695>, <23, 23, 362>, <572, 572, 959>, <119, 119, 311>, <354, 
354, 588>, <554, 554, 898>, <361, 361, 649>, <64, 64, 584>, <280, 280, 955>, 
<344, 344, 679>, <2, 2, 14>, <548, 548, 918>, <275, 275, 633>, <73, 73, 309>, 
<253, 253, 741>, <231, 231, 1001>, <534, 1023, 1185>, <597, 597, 972>, <966, 
966, 1129>, <324, 324, 685>, <1, 59, 527>, <96, 96, 333>, <390, 390, 694>, <83, 
83, 601>, <14, 14, 113>, <658, 658, 972>, <103, 103, 246>, <318, 318, 703>, 
<248, 248, 567>, <629, 629, 629>, <658, 658, 941>, <890, 890, 1146>, <634, 634, 
1151>, <89, 89, 400>, <917, 917, 1145>, <291, 291, 574>, <1, 7, 485>, <253, 253,
253>, <78, 78, 78>, <627, 627, 964>, <149, 149, 392>, <706, 706, 974>, <126, 
126, 307>, <367, 367, 552>, <259, 259, 636>, <224, 224, 737>, <556, 556, 951>, 
<244, 244, 565>, <289, 289, 561>, <677, 677, 928>, <228, 745, 1005>, <589, 589, 
951>, <327, 327, 604>, <869, 869, 1217>, <561, 561, 895>, <292, 292, 690>, <227,
227, 538>, <61, 61, 274>, <242, 242, 612>, <948, 948, 948>, <232, 232, 579>, 
<323, 323, 323>, <24, 24, 281>, <229, 229, 577>, <928, 928, 1166>, <396, 396, 
722>, <225, 725, 992>, <530, 993, 1174>, <944, 944, 944>, <105, 105, 337>, <633,
633, 986>, <1121, 1121, 1266>, <269, 269, 680>, <703, 703, 703>, <114, 114, 
329>, <158, 158, 385>, <366, 366, 651>, <963, 963, 1153>, <65, 65, 353>, <140, 
140, 384>, <111, 111, 360>, <109, 109, 486>, <85, 85, 226>, <366, 366, 690>, 
<31, 31, 144>, <1, 1, 189>, <112, 112, 112>, <102, 102, 360>, <69, 69, 228>, 
<73, 73, 256>, <239, 239, 958>, <78, 414, 727>, <90, 90, 262>, <289, 289, 637>, 
<935, 935, 935>, <1132, 1132, 1132>, <235, 235, 563>, <701, 701, 701>, <352, 
352, 352>, <962, 962, 962>, <704, 704, 985>, <241, 241, 942>, <123, 123, 391>, 
<244, 244, 897>, <531, 531, 900>, <91, 91, 670>, <338, 338, 708>, <141, 141, 
337>, <537, 1007, 1180>, <976, 976, 976>, <634, 634, 925>, <629, 629, 917>, 
<873, 873, 1168>, <634, 634, 898>, <17, 17, 331>, <15, 15, 479>, <925, 925, 
1154>, <907, 907, 907>, <238, 238, 879>, <579, 579, 873>, <74, 74, 332>, <298, 
298, 620>, <385, 385, 385>, <261, 261, 606>, <64, 64, 240>, <78, 78, 357>, <230,
230, 763>, <70, 70, 247>, <1118, 1118, 1269>, <67, 464, 782>, <558, 558, 933>, 
<297, 297, 934>, <111, 111, 244>, <889, 889, 1271>, <21, 21, 130>, <268, 268, 
924>, <283, 283, 590>, <228, 228, 619>, <248, 248, 1042>, <276, 276, 590>, <598,
598, 935>, <1138, 1138, 1264>, <18, 18, 83>, <1136, 1136, 1271>, <142, 142, 
404>, <639, 639, 929>, <905, 905, 1160>, <558, 558, 906>, <303, 303, 685>, 
<1149, 1149, 1149>, <877, 877, 877>, <311, 311, 620>, <85, 85, 701>, <103, 103, 
373>, <114, 114, 320>, <927, 927, 1168>, <865, 1171, 1279>, <309, 309, 678>, 
<934, 934, 1158>, <886, 886, 1146>, <566, 1008, 1195>, <261, 261, 261>, <919, 
919, 1158>, <92, 92, 603>, <11, 161, 421>, <637, 637, 894>, <710, 710, 932>, 
<67, 67, 351>, <80, 80, 370>, <325, 325, 688>, <73, 73, 631>, <62, 62, 631>, 
<232, 232, 542>, <644, 644, 973>, <564, 564, 902>, <255, 255, 618>, <134, 134, 
313>, <388, 388, 643>, <11, 11, 62>, <246, 734, 1047>, <77, 77, 346>, <75, 75, 
576>, <69, 69, 760>, <564, 564, 564>, <100, 100, 308>, <81, 81, 788>, <117, 117,
712>, <585, 585, 910>, <555, 555, 873>, <615, 615, 936>, <534, 534, 534>, <337, 
337, 574>, <23, 23, 110>, <564, 564, 881>, <14, 14, 338>, <288, 288, 717>, <103,
103, 275>, <887, 887, 1141>, <64, 64, 438>, <20, 20, 20>, <90, 90, 638>, <242, 
242, 242>, <286, 286, 543>, <93, 93, 93>, <24, 24, 112>, <228, 745, 1028>, <33, 
33, 135>, <400, 400, 667>, <76, 76, 288>, <2, 44, 193>, <584, 584, 584>, <80, 
80, 788>, <124, 124, 124>, <251, 251, 717>, <90, 90, 250>, <126, 126, 126>, <16,
16, 99>, <107, 107, 394>, <374, 374, 600>, <973, 973, 1159>, <3, 46, 185>, <74, 
74, 533>, <865, 865, 1121>, <242, 242, 876>, <262, 262, 931>, <101, 101, 294>, 
<583, 583, 583>, <974, 974, 1129>, <360, 360, 664>, <77, 77, 293>, <115, 115, 
359>, <573, 573, 1050>, <291, 291, 551>, <537, 537, 1195>, <22, 22, 135>, <30, 
30, 112>, <892, 892, 1133>, <564, 564, 958>, <260, 260, 260>, <15, 15, 149>, 
<296, 296, 577>, <555, 555, 555>, <31, 31, 129>, <335, 335, 669>, <95, 95, 299>,
<1144, 1144, 1261>, <962, 962, 1153>, <954, 954, 954>, <356, 356, 701>, <272, 
272, 558>, <17, 17, 76>, <100, 100, 375>, <228, 745, 1006>, <567, 1029, 1193>, 
<23, 23, 275>, <26, 26, 92>, <73, 73, 376>, <3, 3, 88>, <89, 89, 318>, <103, 
103, 273>, <265, 265, 655>, <96, 96, 276>, <16, 16, 93>, <651, 651, 932>, <75, 
75, 264>, <227, 227, 939>, <702, 702, 968>, <534, 534, 931>, <1125, 1125, 1270>,
<14, 179, 477>, <120, 120, 259>, <317, 317, 620>, <289, 289, 630>, <350, 350, 
663>, <98, 98, 631>, <5, 5, 139>, <129, 129, 397>, <886, 886, 1149>, <72, 72, 
72>, <90, 90, 305>, <122, 122, 238>, <34, 34, 150>, <596, 596, 970>, <81, 458, 
799>, <533, 533, 877>, <123, 123, 304>, <151, 151, 393>, <612, 612, 922>, <4, 4,
15>, <696, 696, 939>, <558, 558, 558>, <295, 295, 909>, <94, 94, 646>, <875, 
875, 1159>, <124, 124, 405>, <921, 921, 921>, <377, 377, 701>, <88, 88, 369>, 
<280, 280, 559>, <881, 881, 1142>, <653, 653, 653>, <881, 881, 881>, <556, 556, 
900>, <393, 393, 720>, <78, 414, 730>, <616, 616, 967>, <289, 289, 626>, <65, 
65, 745>, <936, 936, 1160>, <238, 238, 897>, <671, 671, 976>, <324, 324, 324>, 
<107, 107, 107>, <283, 283, 690>, <641, 641, 921>, <896, 896, 1261>, <1146, 
1146, 1146>, <922, 922, 1149>, <942, 942, 1160>, <541, 541, 957>, <532, 990, 
1175>, <864, 864, 1242>, <225, 725, 1015>, <892, 892, 1126>, <232, 232, 716>, 
<984, 984, 1131>, <271, 271, 623>, <89, 89, 315>, <126, 126, 306>, <16, 16, 
106>, <253, 741, 1041>, <909, 909, 1133>, <567, 567, 1193>, <228, 745, 1021>, 
<127, 127, 127>, <232, 752, 1062>, <379, 379, 680>, <62, 62, 62>, <259, 259, 
259>, <121, 121, 270>, <11, 11, 82>, <1133, 1133, 1267>, <1118, 1118, 1324>, 
<554, 554, 878>, <98, 98, 237>, <228, 228, 228>, <132, 132, 267>, <574, 574, 
870>, <129, 129, 241>, <2, 38, 186>, <15, 159, 734>, <623, 623, 623>, <15, 159, 
415>, <878, 878, 1144>, <912, 912, 1165>, <119, 119, 119>, <366, 366, 623>, <74,
74, 548>, <103, 103, 358>, <73, 73, 343>, <135, 135, 380>, <595, 595, 981>, 
<865, 865, 1278>, <107, 426, 758>, <984, 984, 984>, <19, 19, 127>, <695, 695, 
903>, <582, 582, 937>, <335, 335, 582>, <265, 265, 604>, <107, 107, 759>, <90, 
90, 631>, <716, 716, 716>, <250, 250, 535>, <538, 538, 864>, <94, 94, 296>, 
<669, 669, 978>, <122, 122, 401>, <75, 75, 273>, <227, 227, 587>, <545, 545, 
545>, <1119, 1278, 1331>, <354, 354, 354>, <243, 243, 878>, <531, 531, 1171>, 
<915, 915, 1137>, <347, 347, 635>, <405, 405, 657>, <100, 100, 316>, <563, 563, 
866>, <94, 94, 360>, <706, 706, 706>, <88, 88, 696>, <234, 234, 586>, <90, 90, 
267>, <553, 553, 917>, <77, 77, 623>, <924, 924, 1155>, <924, 924, 924>, <118, 
118, 362>, <565, 565, 880>, <249, 249, 931>, <355, 355, 707>, <69, 407, 1028>, 
<636, 636, 636>, <92, 92, 602>, <4, 4, 338>, <262, 262, 908>, <651, 651, 941>, 
<141, 141, 383>, <279, 279, 953>, <242, 242, 937>, <875, 875, 875>, <588, 588, 
910>, <20, 20, 169>, <267, 267, 639>, <80, 80, 658>, <269, 269, 949>, <357, 357,
719>, <913, 913, 1164>, <944, 944, 1145>, <66, 66, 291>, <78, 414, 737>, <324, 
324, 641>, <540, 1061, 1225>, <143, 143, 335>, <1127, 1127, 1270>, <628, 628, 
924>, <246, 734, 1050>, <399, 399, 643>, <133, 133, 334>, <390, 390, 714>, <4, 
4, 21>, <366, 366, 366>, <120, 120, 651>, <356, 356, 356>, <78, 78, 743>, <608, 
608, 987>, <77, 77, 275>, <365, 365, 710>, <31, 31, 120>, <568, 568, 1185>, <88,
88, 234>, <251, 251, 1020>, <292, 292, 923>, <395, 395, 722>, <538, 538, 902>, 
<69, 69, 534>, <560, 560, 867>, <251, 729, 1019>, <323, 323, 545>, <13, 13, 13>,
<639, 639, 639>, <15, 15, 352>, <89, 89, 89>, <278, 278, 902>, <659, 659, 978>, 
<11, 161, 447>, <276, 276, 276>, <102, 102, 251>, <723, 723, 929>, <596, 596, 
908>, <259, 259, 984>, <78, 414, 745>, <869, 869, 869>, <706, 706, 912>, <711, 
711, 950>, <899, 899, 1136>, <97, 97, 321>, <116, 116, 336>, <264, 264, 264>, 
<67, 67, 582>, <248, 248, 704>, <14, 14, 124>, <673, 673, 873>, <630, 630, 919>,
<719, 719, 931>, <557, 557, 866>, <93, 93, 582>, <560, 560, 876>, <11, 165, 
822>, <5, 5, 33>, <870, 870, 1193>, <76, 76, 560>, <577, 577, 953>, <3, 3, 100>,
<16, 16, 295>, <19, 19, 100>, <1155, 1155, 1259>, <593, 593, 871>, <282, 282, 
552>, <350, 350, 350>, <243, 243, 611>, <126, 126, 374>, <391, 391, 391>, <87, 
468, 778>, <133, 133, 133>, <667, 667, 968>, <358, 358, 647>, <20, 20, 377>, 
<61, 61, 227>, <881, 881, 1136>, <287, 287, 601>, <95, 95, 544>, <880, 880, 
1264>, <155, 155, 395>, <304, 304, 568>, <4, 43, 171>, <74, 74, 324>, <345, 345,
345>, <362, 362, 665>, <246, 246, 682>, <245, 245, 551>, <946, 946, 1168>, <158,
158, 403>, <377, 377, 575>, <13, 13, 292>, <151, 151, 312>, <93, 93, 369>, <635,
635, 635>, <546, 546, 894>, <106, 106, 270>, <955, 955, 1166>, <126, 126, 369>, 
<591, 591, 877>, <100, 100, 361>, <131, 131, 131>, <548, 548, 948>, <701, 701, 
907>, <667, 667, 978>, <257, 257, 685>, <2, 2, 83>, <596, 596, 876>, <358, 358, 
358>, <349, 349, 652>, <383, 383, 694>, <641, 641, 911>, <298, 298, 652>, <1258,
1258, 1324>, <602, 602, 920>, <243, 243, 599>, <531, 531, 1119>, <229, 229, 
946>, <329, 329, 615>, <629, 629, 900>, <111, 111, 346>, <78, 78, 253>, <13, 13,
62>, <132, 132, 675>, <568, 568, 1046>, <137, 137, 404>, <30, 30, 109>, <596, 
596, 893>, <327, 327, 695>, <555, 555, 1143>, <128, 128, 373>, <968, 968, 1130>,
<34, 34, 155>, <250, 743, 1035>, <395, 395, 677>, <361, 361, 719>, <551, 551, 
925>, <23, 23, 145>, <693, 693, 982>, <130, 130, 712>, <23, 23, 261>, <96, 96, 
96>, <712, 712, 912>, <262, 262, 571>, <75, 75, 547>, <131, 131, 317>, <64, 64, 
589>, <135, 135, 381>, <374, 374, 585>, <537, 537, 864>, <375, 375, 612>, <19, 
175, 436>, <933, 933, 1155>, <234, 234, 920>, <1260, 1260, 1260>, <612, 612, 
612>, <870, 870, 870>, <617, 617, 617>, <348, 348, 348>, <362, 362, 699>, <244, 
244, 558>, <144, 144, 378>, <109, 109, 109>, <133, 133, 325>, <573, 573, 1185>, 
<240, 240, 531>, <609, 609, 609>, <319, 319, 319>, <680, 680, 680>, <134, 134, 
237>, <155, 155, 364>, <546, 546, 546>, <132, 132, 340>, <74, 74, 243>, <86, 86,
288>, <624, 624, 886>, <325, 325, 678>, <15, 163, 479>, <903, 903, 1129>, <64, 
64, 238>, <321, 321, 579>, <128, 128, 377>, <1, 10, 60>, <23, 23, 121>, <344, 
344, 676>, <580, 580, 1168>, <920, 920, 920>, <865, 865, 1125>, <361, 361, 721>,
<251, 251, 538>, <543, 543, 920>, <561, 561, 904>, <23, 23, 72>, <586, 586, 
899>, <263, 263, 634>, <306, 306, 654>, <26, 26, 93>, <707, 707, 707>, <285, 
285, 579>, <304, 304, 616>, <270, 270, 580>, <306, 306, 673>, <554, 554, 892>, 
<665, 665, 665>, <298, 298, 624>, <111, 111, 325>, <705, 705, 978>, <1, 8, 208>,
<15, 159, 425>, <900, 900, 1166>, <266, 266, 658>, <1161, 1161, 1260>, <78, 414,
728>, <390, 390, 674>, <103, 103, 302>, <348, 348, 598>, <290, 290, 689>, <299, 
299, 583>, <318, 318, 676>, <579, 579, 914>, <339, 339, 664>, <916, 916, 916>, 
<252, 252, 719>, <610, 610, 981>, <113, 113, 113>, <118, 118, 350>, <903, 903, 
903>, <246, 246, 1050>, <713, 713, 713>, <891, 891, 1135>, <313, 313, 538>, <75,
75, 591>, <1, 1, 19>, <15, 166, 431>, <582, 582, 946>, <15, 159, 407>, <261, 
261, 636>, <153, 153, 380>, <74, 74, 240>, <271, 271, 641>, <266, 266, 631>, 
<564, 564, 891>, <15, 15, 431>, <78, 78, 324>, <713, 713, 982>, <864, 864, 864>,
<24, 24, 90>, <570, 570, 867>, <104, 104, 699>, <947, 947, 1157>, <123, 123, 
649>, <154, 154, 390>, <148, 148, 392>, <249, 249, 778>, <626, 626, 952>, <608, 
608, 1164>, <106, 106, 582>, <65, 65, 415>, <671, 671, 966>, <1155, 1155, 1155>,
<272, 272, 272>, <29, 29, 140>, <12, 12, 76>, <535, 1005, 1186>, <90, 90, 237>, 
<1128, 1128, 1264>, <1264, 1264, 1264>, <539, 539, 1054>, <236, 236, 594>, <4, 
4, 91>, <275, 275, 695>, <86, 86, 395>, <534, 534, 1132>, <225, 725, 1014>, 
<322, 322, 671>, <310, 310, 310>, <32, 32, 116>, <275, 275, 666>, <313, 313, 
690>, <13, 171, 444>, <302, 302, 601>, <642, 642, 888>, <26, 26, 331>, <15, 15, 
117>, <581, 581, 924>, <84, 84, 381>, <952, 952, 1140>, <94, 94, 94>, <108, 108,
300>, <600, 600, 898>, <101, 101, 291>, <104, 104, 313>, <253, 253, 677>, <11, 
11, 447>, <130, 130, 357>, <30, 30, 350>, <545, 545, 960>, <252, 252, 1011>, 
<904, 904, 1165>, <257, 257, 642>, <3, 3, 178>, <266, 266, 597>, <287, 287, 
638>, <74, 74, 258>, <18, 18, 87>, <99, 99, 294>, <956, 956, 1153>, <1, 1, 41>, 
<147, 147, 387>, <152, 152, 379>, <532, 532, 1168>, <17, 17, 235>, <265, 265, 
706>, <939, 939, 1151>, <695, 695, 974>, <572, 1025, 1178>, <235, 235, 602>, 
<139, 139, 362>, <946, 946, 1137>, <891, 891, 1268>, <278, 278, 583>, <62, 62, 
421>, <26, 26, 310>, <385, 385, 650>, <15, 15, 324>, <282, 282, 700>, <532, 990,
1194>, <900, 900, 900>, <331, 331, 331>, <701, 701, 941>, <622, 622, 871>, <593,
593, 950>, <1118, 1118, 1273>, <346, 346, 703>, <656, 656, 954>, <659, 659, 
971>, <225, 225, 993>, <246, 246, 709>, <607, 607, 906>, <285, 285, 558>, <86, 
466, 772>, <231, 761, 1056>, <127, 127, 357>, <893, 893, 1268>, <556, 556, 
1148>, <674, 674, 982>, <256, 256, 673>, <228, 228, 993>, <531, 997, 1217>, 
<316, 316, 697>, <882, 882, 1119>, <563, 563, 881>, <233, 233, 924>, <558, 558, 
885>, <2, 2, 179>, <253, 741, 1005>, <875, 875, 1161>, <11, 11, 475>, <698, 698,
966>, <939, 939, 939>, <258, 258, 687>, <573, 573, 868>, <578, 578, 876>, <263, 
263, 689>, <342, 342, 717>, <78, 78, 316>, <76, 76, 244>, <232, 232, 232>, <898,
898, 1122>, <573, 573, 573>, <350, 350, 662>, <972, 972, 1135>, <623, 623, 941>,
<960, 960, 960>, <352, 352, 706>, <13, 13, 137>, <118, 118, 365>, <1160, 1160, 
1262>, <604, 604, 1144>, <250, 743, 1050>, <34, 34, 146>, <271, 271, 638>, 
<1128, 1128, 1128>, <226, 226, 226>, <1, 1, 6>, <230, 230, 670>, <318, 318, 
678>, <33, 33, 114>, <292, 292, 292>, <61, 61, 689>, <142, 142, 385>, <384, 384,
648>, <650, 650, 976>, <114, 114, 114>, <238, 238, 238>, <919, 919, 1126>, <1, 
6, 36>, <27, 27, 488>, <271, 271, 596>, <121, 121, 334>, <242, 242, 551>, <391, 
391, 723>, <654, 654, 898>, <69, 420, 784>, <286, 286, 640>, <265, 265, 660>, 
<74, 74, 257>, <678, 678, 886>, <272, 272, 654>, <887, 887, 1139>, <111, 111, 
268>, <958, 958, 1139>, <251, 251, 710>, <895, 895, 1141>, <328, 328, 651>, 
<122, 122, 254>, <138, 138, 305>, <28, 28, 104>, <108, 108, 386>, <531, 531, 
1278>, <248, 248, 705>, <621, 621, 979>, <252, 252, 569>, <19, 19, 79>, <1150, 
1150, 1150>, <63, 63, 279>, <612, 612, 891>, <569, 569, 1011>, <89, 89, 686>, 
<31, 31, 107>, <640, 640, 964>, <563, 563, 885>, <3, 36, 180>, <324, 324, 675>, 
<1, 8, 50>, <289, 289, 602>, <295, 295, 611>, <11, 165, 478>, <78, 414, 743>, 
<15, 15, 246>, <335, 335, 716>, <641, 641, 908>, <224, 224, 593>, <554, 554, 
897>, <236, 236, 892>, <263, 263, 536>, <267, 267, 633>, <695, 695, 976>, <342, 
342, 699>, <382, 382, 702>, <543, 543, 910>, <319, 319, 711>, <252, 730, 1011>, 
<370, 370, 720>, <64, 64, 286>, <225, 225, 904>, <150, 150, 373>, <619, 619, 
619>, <121, 121, 121>, <129, 129, 259>, <896, 896, 896>, <241, 241, 565>, <64, 
64, 787>, <563, 563, 965>, <897, 897, 1122>, <63, 432, 804>, <232, 232, 693>, 
<28, 28, 156>, <627, 627, 895>, <1, 1, 143>, <128, 128, 367>, <715, 715, 945>, 
<14, 14, 245>, <270, 270, 646>, <85, 85, 254>, <913, 913, 1130>, <585, 585, 
934>, <32, 32, 138>, <19, 19, 138>, <559, 559, 930>, <265, 265, 265>, <687, 687,
941>, <91, 91, 359>, <113, 113, 355>, <896, 896, 1164>, <545, 545, 870>, <1124, 
1124, 1124>, <266, 266, 661>, <341, 341, 660>, <29, 29, 29>, <19, 19, 83>, <718,
718, 937>, <534, 534, 1128>, <109, 109, 806>, <914, 914, 1159>, <100, 100, 591>,
<74, 74, 281>, <127, 127, 287>, <228, 228, 641>, <906, 906, 906>, <871, 871, 
1121>, <401, 401, 401>, <532, 999, 1223>, <377, 377, 377>, <154, 154, 310>, 
<131, 131, 344>, <865, 865, 1126>, <92, 92, 306>, <898, 898, 898>, <611, 611, 
611>, <98, 98, 341>, <618, 618, 1164>, <30, 30, 125>, <119, 119, 317>, <78, 414,
733>, <913, 913, 913>, <326, 326, 553>, <1138, 1138, 1261>, <4, 43, 174>, <640, 
640, 932>, <881, 881, 1148>, <914, 914, 1122>, <941, 941, 1135>, <103, 103, 
103>, <90, 90, 226>, <15, 15, 447>, <942, 942, 942>, <228, 745, 1023>, <285, 
285, 580>, <125, 125, 378>, <620, 620, 873>, <398, 398, 723>, <889, 889, 1126>, 
<149, 149, 394>, <359, 359, 688>, <34, 34, 137>, <64, 438, 802>, <96, 96, 628>, 
<987, 987, 987>, <566, 1008, 1199>, <12, 12, 102>, <379, 379, 379>, <12, 170, 
449>, <548, 548, 892>, <353, 353, 629>, <530, 992, 1303>, <693, 693, 949>, <633,
633, 633>, <13, 13, 398>, <934, 934, 1141>, <118, 118, 342>, <531, 989, 1280>, 
<1140, 1140, 1263>, <65, 65, 534>, <101, 101, 318>, <334, 334, 598>, <101, 101, 
279>, <29, 29, 142>, <23, 23, 157>, <27, 27, 109>, <118, 118, 330>, <69, 407, 
760>, <559, 559, 890>, <538, 538, 538>, <617, 617, 957>, <347, 347, 347>, <31, 
31, 139>, <225, 726, 1011>, <63, 411, 1055>, <1, 1, 9>, <239, 239, 683>, <359, 
359, 664>, <21, 21, 87>, <532, 1000, 1220>, <63, 63, 231>, <711, 711, 929>, 
<224, 224, 1017>, <333, 333, 678>, <26, 26, 75>, <90, 90, 356>, <592, 592, 890>,
<720, 720, 932>, <81, 458, 793>, <1162, 1162, 1262>, <692, 692, 986>, <114, 114,
316>, <229, 229, 754>, <312, 312, 650>, <380, 380, 665>, <573, 1050, 1185>, 
<549, 549, 931>, <302, 302, 709>, <562, 562, 919>, <30, 30, 136>, <644, 644, 
644>, <15, 159, 429>, <662, 662, 986>, <14, 179, 456>, <535, 535, 1005>, <598, 
598, 898>, <127, 127, 302>, <692, 692, 692>, <101, 101, 681>, <5, 5, 119>, <4, 
4, 163>, <295, 295, 675>, <11, 11, 155>, <34, 34, 135>, <266, 266, 649>, <301, 
301, 301>, <602, 602, 885>, <62, 421, 794>, <13, 13, 230>, <605, 605, 605>, 
<148, 148, 375>, <14, 14, 421>, <115, 115, 306>, <604, 604, 888>, <132, 132, 
380>, <272, 272, 550>, <911, 911, 1163>, <95, 95, 626>, <538, 538, 1020>, <619, 
619, 884>, <640, 640, 935>, <945, 945, 1167>, <356, 356, 656>, <230, 230, 927>, 
<690, 690, 922>, <537, 537, 932>, <154, 154, 399>, <97, 97, 652>, <1, 7, 208>, 
<373, 373, 373>, <888, 888, 1129>, <116, 116, 322>, <721, 721, 974>, <101, 101, 
704>, <4, 4, 29>, <88, 88, 311>, <665, 665, 907>, <543, 543, 891>, <1120, 1120, 
1260>, <890, 890, 1263>, <34, 34, 114>, <243, 243, 243>, <240, 240, 240>, <614, 
614, 614>, <229, 229, 998>, <108, 108, 743>, <24, 24, 129>, <343, 343, 941>, 
<145, 145, 278>, <75, 75, 630>, <540, 540, 1061>, <581, 581, 917>, <66, 66, 
278>, <538, 1020, 1209>, <395, 395, 662>, <342, 342, 605>, <18, 18, 103>, <702, 
702, 979>, <103, 103, 284>, <245, 245, 641>, <11, 160, 823>, <22, 22, 22>, <658,
658, 964>, <63, 411, 779>, <325, 325, 664>, <113, 113, 314>, <13, 13, 87>, <85, 
85, 392>, <688, 688, 873>, <1, 1, 36>, <632, 632, 906>, <328, 328, 700>, <560, 
560, 939>, <225, 726, 991>, <908, 908, 1136>, <579, 579, 913>, <156, 156, 385>, 
<90, 90, 320>, <98, 98, 266>, <11, 11, 165>, <245, 245, 576>, <241, 241, 552>, 
<23, 23, 102>, <581, 581, 952>, <95, 95, 238>, <17, 17, 287>, <19, 19, 148>, 
<281, 281, 556>, <700, 700, 700>, <112, 112, 282>, <28, 28, 157>, <336, 336, 
677>, <346, 346, 346>, <95, 95, 376>, <653, 653, 907>, <882, 882, 1144>, <71, 
71, 255>, <894, 894, 1126>, <949, 949, 1168>, <268, 268, 268>, <258, 258, 673>, 
<569, 1011, 1208>, <134, 134, 134>, <293, 293, 543>, <316, 316, 683>, <263, 263,
608>, <564, 564, 1148>, <67, 67, 287>, <901, 901, 1138>, <548, 548, 961>, <297, 
297, 692>, <688, 688, 688>, <937, 937, 1150>, <5, 5, 30>, <718, 718, 985>, <16, 
16, 16>, <551, 551, 1143>, <537, 537, 887>, <348, 348, 703>, <31, 31, 81>, <1, 
1, 50>, <5, 5, 29>, <230, 763, 1066>, <370, 370, 658>, <93, 93, 337>, <592, 592,
957>, <148, 148, 401>, <90, 90, 555>, <375, 375, 375>, <116, 116, 361>, <24, 24,
256>, <26, 26, 70>, <4, 4, 4>, <15, 159, 738>, <69, 69, 69>, <263, 263, 550>, 
<82, 82, 447>, <124, 124, 323>, <654, 654, 925>, <1, 6, 39>, <533, 533, 533>, 
<23, 23, 73>, <12, 170, 437>, <609, 609, 897>, <1145, 1145, 1270>, <98, 98, 
555>, <23, 23, 350>, <574, 574, 978>, <283, 283, 676>, <595, 595, 595>, <97, 97,
97>, <239, 239, 548>, <306, 306, 618>, <71, 71, 705>, <714, 714, 971>, <367, 
367, 687>, <605, 605, 964>, <303, 303, 568>, <108, 425, 749>, <135, 135, 135>, 
<342, 342, 661>, <976, 976, 1129>, <561, 561, 1138>, <322, 322, 695>, <914, 914,
914>, <714, 714, 714>, <19, 19, 466>, <562, 562, 1148>, <270, 270, 624>, <124, 
124, 300>, <536, 536, 898>, <237, 237, 624>, <288, 288, 633>, <93, 93, 549>, 
<345, 345, 635>, <69, 407, 745>, <111, 111, 277>, <877, 877, 1261>, <350, 350, 
605>, <532, 532, 999>, <19, 19, 130>, <667, 667, 667>, <589, 589, 955>, <273, 
273, 563>, <11, 11, 266>, <242, 242, 543>, <549, 549, 1144>, <683, 683, 683>, 
<267, 267, 908>, <84, 84, 343>, <676, 676, 910>, <1260, 1260, 1332>, <346, 346, 
678>, <24, 24, 356>, <635, 635, 966>, <61, 61, 718>, <15, 15, 151>, <918, 918, 
1167>, <616, 616, 616>, <243, 243, 636>, <358, 358, 685>, <1168, 1168, 1168>, 
<538, 538, 1150>, <83, 83, 249>, <24, 24, 120>, <65, 415, 744>, <75, 75, 266>, 
<1, 1, 59>, <268, 268, 598>, <353, 353, 684>, <308, 308, 586>, <602, 602, 602>, 
<699, 699, 699>, <879, 879, 1131>, <11, 160, 484>, <883, 883, 1122>, <237, 237, 
902>, <572, 572, 867>, <891, 891, 1155>, <682, 682, 903>, <251, 251, 537>, <157,
157, 259>, <31, 31, 299>, <275, 275, 275>, <586, 586, 969>, <936, 936, 936>, 
<923, 923, 1163>, <78, 414, 731>, <230, 230, 877>, <286, 286, 553>, <26, 26, 
349>, <114, 114, 303>, <26, 26, 71>, <309, 309, 624>, <21, 178, 471>, <661, 661,
922>, <584, 584, 879>, <341, 341, 677>, <365, 365, 587>, <601, 601, 931>, <963, 
963, 1156>, <99, 99, 383>, <250, 250, 706>, <266, 266, 660>, <97, 97, 277>, 
<671, 671, 671>, <242, 242, 635>, <259, 259, 983>, <304, 304, 571>, <86, 86, 
466>, <224, 832, 1239>, <371, 371, 595>, <288, 288, 565>, <1131, 1131, 1266>, 
<123, 123, 316>, <92, 92, 296>, <275, 275, 682>, <226, 226, 552>, <899, 899, 
1151>, <32, 32, 118>, <538, 538, 886>, <899, 899, 1132>, <588, 588, 932>, <335, 
335, 718>, <228, 228, 879>, <658, 658, 658>, <365, 365, 626>, <34, 34, 148>, 
<286, 286, 585>, <869, 869, 1126>, <646, 646, 915>, <537, 1007, 1198>, <126, 
126, 256>, <102, 102, 260>, <283, 283, 710>, <138, 138, 392>, <965, 965, 1148>, 
<61, 61, 263>, <96, 96, 375>, <368, 368, 619>, <712, 712, 712>, <672, 672, 973>,
<924, 924, 1140>, <629, 629, 887>, <624, 624, 1168>, <131, 131, 293>, <83, 83, 
372>, <1135, 1135, 1260>, <251, 729, 1027>, <29, 29, 153>, <17, 17, 332>, <376, 
376, 580>, <30, 30, 299>, <138, 138, 138>, <250, 743, 1010>, <971, 971, 1159>, 
<1145, 1145, 1259>, <84, 84, 441>, <3, 3, 93>, <23, 23, 96>, <106, 106, 533>, 
<313, 313, 656>, <1158, 1158, 1259>, <247, 247, 673>, <131, 131, 247>, <549, 
549, 953>, <258, 258, 651>, <77, 77, 259>, <387, 387, 723>, <615, 615, 947>, 
<393, 393, 393>, <127, 127, 264>, <4, 4, 175>, <113, 113, 398>, <17, 17, 98>, 
<908, 908, 1161>, <72, 72, 318>, <878, 878, 1124>, <1165, 1165, 1262>, <353, 
353, 353>, <312, 312, 610>, <357, 357, 639>, <249, 249, 639>, <909, 909, 909>, 
<88, 88, 272>, <557, 557, 943>, <69, 69, 407>, <594, 594, 962>, <116, 116, 312>,
<72, 487, 806>, <79, 79, 712>, <1, 6, 202>, <550, 550, 550>, <1262, 1262, 1321>,
<904, 904, 1124>, <62, 62, 230>, <639, 639, 881>, <85, 85, 455>, <65, 65, 65>, 
<320, 320, 635>, <74, 74, 622>, <549, 549, 896>, <592, 592, 908>, <107, 426, 
759>, <4, 43, 182>, <696, 696, 981>, <13, 13, 468>, <306, 306, 539>, <109, 486, 
806>, <632, 632, 942>, <69, 69, 745>, <533, 1003, 1193>, <866, 866, 1215>, <100,
100, 592>, <630, 630, 943>, <140, 140, 401>, <380, 380, 723>, <708, 708, 915>, 
<107, 426, 755>, <79, 79, 479>, <117, 117, 284>, <17, 17, 127>, <720, 720, 720>,
<557, 557, 878>, <23, 23, 105>, <297, 297, 654>, <335, 335, 667>, <114, 114, 
319>, <20, 20, 366>, <25, 25, 112>, <694, 694, 980>, <574, 574, 982>, <338, 338,
644>, <257, 257, 961>, <964, 964, 1155>, <637, 637, 637>, <298, 298, 664>, 
<1134, 1134, 1134>, <367, 367, 663>, <230, 230, 230>, <626, 626, 902>, <910, 
910, 910>, <885, 885, 1264>, <870, 1193, 1292>, <115, 115, 307>, <224, 737, 
1033>, <583, 583, 1140>, <112, 112, 386>, <64, 64, 586>, <130, 130, 329>, <675, 
675, 928>, <1151, 1151, 1151>, <343, 343, 723>, <1258, 1324, 1353>, <613, 613, 
933>, <2, 2, 136>, <31, 31, 125>, <253, 253, 535>, <1269, 1269, 1269>, <641, 
641, 883>, <278, 278, 566>, <99, 99, 681>, <556, 556, 881>, <679, 679, 886>, 
<264, 264, 940>, <124, 124, 347>, <320, 320, 650>, <560, 560, 1132>, <546, 546, 
909>, <1150, 1150, 1269>, <147, 147, 147>, <533, 533, 1138>, <550, 550, 1150>, 
<959, 959, 1162>, <359, 359, 583>, <880, 880, 1123>, <264, 264, 549>, <14, 14, 
122>, <80, 80, 384>, <32, 32, 139>, <11, 160, 763>, <89, 89, 293>, <1139, 1139, 
1139>, <565, 565, 942>, <695, 695, 695>, <17, 17, 96>, <674, 674, 971>, <290, 
290, 904>, <530, 530, 530>, <655, 655, 936>, <705, 705, 985>, <603, 603, 920>, 
<240, 240, 598>, <71, 481, 808>, <674, 674, 674>, <661, 661, 964>, <691, 691, 
691>, <275, 275, 958>, <14, 14, 95>, <536, 536, 895>, <324, 324, 610>, <595, 
595, 983>, <950, 950, 1167>, <86, 86, 249>, <26, 26, 91>, <66, 66, 272>, <297, 
297, 297>, <635, 635, 893>, <95, 95, 237>, <124, 124, 401>, <110, 110, 346>, 
<272, 272, 939>, <22, 22, 90>, <74, 74, 334>, <344, 344, 654>, <325, 325, 588>, 
<685, 685, 685>, <17, 17, 67>, <867, 867, 1134>, <98, 98, 340>, <530, 530, 993>,
<65, 65, 581>, <541, 541, 874>, <884, 884, 1124>, <25, 25, 25>, <1118, 1274, 
1325>, <350, 350, 658>, <69, 69, 420>, <638, 638, 902>, <322, 322, 697>, <659, 
659, 659>, <537, 1007, 1195>, <146, 146, 314>, <666, 666, 891>, <141, 141, 390>,
<99, 99, 334>, <556, 556, 556>, <119, 119, 334>, <226, 226, 711>, <250, 743, 
1005>, <156, 156, 300>, <301, 301, 806>, <341, 341, 671>, <116, 116, 302>, <648,
648, 648>, <246, 246, 1023>, <155, 155, 384>, <1132, 1132, 1263>, <318, 318, 
679>, <21, 21, 142>, <702, 702, 947>, <75, 75, 299>, <78, 414, 734>, <4, 43, 
172>, <581, 581, 900>, <1271, 1271, 1321>, <2, 38, 457>, <3, 3, 83>, <330, 330, 
701>, <1137, 1137, 1137>, <535, 535, 535>, <292, 292, 719>, <241, 241, 575>, 
<123, 123, 372>, <245, 245, 591>, <11, 165, 422>, <362, 362, 720>, <103, 103, 
303>, <345, 345, 700>, <20, 169, 463>, <242, 242, 578>, <99, 99, 348>, <264, 
264, 649>, <570, 570, 906>, <79, 79, 357>, <372, 372, 931>, <32, 32, 151>, <83, 
459, 767>, <870, 870, 1149>, <17, 17, 121>, <128, 128, 128>, <553, 553, 894>, 
<122, 122, 122>, <577, 577, 925>, <19, 19, 295>, <900, 900, 1126>, <606, 606, 
887>, <106, 106, 245>, <251, 729, 1007>, <63, 409, 1065>, <20, 20, 148>, <974, 
974, 974>, <233, 759, 1068>, <359, 359, 673>, <62, 423, 748>, <878, 878, 1138>, 
<24, 24, 266>, <21, 21, 420>, <248, 248, 533>, <537, 537, 964>, <320, 320, 697>,
<1147, 1147, 1147>, <321, 321, 620>, <918, 918, 1156>, <392, 392, 722>, <228, 
745, 993>, <17, 17, 77>, <607, 607, 938>, <333, 333, 679>, <12, 12, 66>, <248, 
732, 1029>, <4, 4, 13>, <957, 957, 957>, <547, 547, 1152>, <1, 1, 4>, <886, 886,
1135>, <11, 165, 467>, <95, 95, 359>, <294, 294, 553>, <551, 551, 896>, <577, 
577, 577>, <13, 171, 421>, <897, 897, 1147>, <323, 323, 657>, <902, 902, 1163>, 
<114, 114, 322>, <382, 382, 667>, <119, 119, 255>, <584, 584, 904>, <72, 72, 
278>, <153, 153, 393>, <21, 21, 352>, <245, 245, 623>, <147, 147, 381>, <535, 
535, 1185>, <11, 11, 160>, <1136, 1136, 1260>, <113, 113, 387>, <155, 155, 341>,
<115, 115, 294>, <552, 552, 954>, <871, 871, 871>, <63, 63, 708>, <894, 894, 
1153>, <664, 664, 898>, <18, 18, 468>, <1118, 1118, 1334>, <655, 655, 655>, 
<110, 110, 311>, <601, 601, 903>, <690, 690, 954>, <865, 1171, 1282>, <366, 366,
629>, <326, 326, 326>, <369, 369, 688>, <601, 601, 958>, <22, 22, 134>, <19, 19,
140>, <977, 977, 977>, <305, 305, 712>, <897, 897, 1125>, <312, 312, 619>, <559,
559, 939>, <89, 89, 652>, <637, 637, 907>, <145, 145, 301>, <231, 231, 531>, 
<294, 294, 645>, <907, 907, 1135>, <617, 617, 896>, <78, 78, 228>, <630, 630, 
948>, <331, 331, 582>, <4, 4, 118>, <94, 94, 715>, <871, 871, 1167>, <154, 154, 
383>, <271, 271, 617>, <156, 156, 276>, <11, 11, 98>, <564, 564, 903>, <386, 
386, 648>, <277, 277, 536>, <26, 26, 121>, <4, 4, 24>, <11, 11, 423>, <532, 998,
1221>, <21, 21, 466>, <18, 18, 132>, <1147, 1147, 1265>, <256, 256, 256>, <716, 
716, 982>, <81, 81, 394>, <902, 902, 1135>, <303, 303, 706>, <290, 290, 559>, 
<106, 106, 355>, <630, 630, 933>, <98, 98, 281>, <954, 954, 1126>, <665, 665, 
929>, <17, 17, 102>, <256, 256, 877>, <270, 270, 679>, <78, 414, 736>, <82, 82, 
394>, <868, 868, 1129>, <248, 248, 669>, <21, 178, 466>, <229, 229, 953>, <941, 
941, 1161>, <31, 31, 362>, <119, 119, 354>, <228, 228, 897>, <605, 605, 934>, 
<570, 570, 981>, <532, 532, 990>, <1129, 1129, 1262>, <344, 344, 600>, <369, 
369, 679>, <14, 14, 73>, <252, 252, 1023>, <75, 75, 331>, <924, 924, 1126>, <27,
27, 27>, <647, 647, 928>, <709, 709, 709>, <150, 150, 394>, <118, 118, 353>, 
<964, 964, 1135>, <1, 8, 204>, <285, 285, 949>, <146, 146, 345>, <374, 374, 
678>, <135, 135, 384>, <27, 27, 120>, <1262, 1262, 1262>, <288, 288, 288>, <75, 
75, 632>, <66, 66, 587>, <371, 371, 371>, <11, 165, 475>, <228, 228, 745>, <102,
102, 564>, <24, 24, 130>, <15, 163, 447>, <21, 21, 156>, <719, 719, 976>, <102, 
102, 344>, <150, 150, 319>, <250, 250, 743>, <71, 71, 382>, <627, 627, 933>, 
<615, 615, 912>, <31, 31, 157>, <645, 645, 963>, <151, 151, 387>, <142, 142, 
380>, <361, 361, 683>, <11, 165, 823>, <97, 97, 263>, <573, 1050, 1203>, <94, 
94, 326>, <303, 303, 303>, <30, 30, 122>, <364, 364, 661>, <293, 293, 666>, 
<553, 553, 962>, <21, 21, 69>, <28, 28, 98>, <15, 159, 819>, <544, 544, 969>, 
<11, 165, 458>, <25, 25, 398>, <622, 622, 909>, <76, 76, 272>, <156, 156, 404>, 
<147, 147, 389>, <1, 6, 209>, <1, 6, 42>, <888, 888, 1139>, <2, 2, 459>, <23, 
23, 104>, <336, 336, 619>, <1151, 1151, 1258>, <626, 626, 920>, <238, 238, 612>,
<896, 896, 1163>, <610, 610, 610>, <290, 290, 290>, <625, 625, 962>, <24, 24, 
114>, <80, 80, 475>, <97, 97, 297>, <297, 297, 590>, <332, 332, 576>, <321, 321,
608>, <277, 277, 654>, <404, 404, 404>, <16, 16, 432>, <13, 171, 468>, <76, 76, 
371>, <14, 179, 457>, <234, 234, 591>, <105, 105, 242>, <278, 278, 699>, <345, 
345, 663>, <98, 98, 370>, <103, 103, 601>, <871, 1176, 1281>, <240, 240, 548>, 
<1164, 1164, 1269>, <231, 231, 915>, <90, 90, 357>, <117, 117, 117>, <245, 245, 
579>, <66, 66, 452>, <387, 387, 722>, <945, 945, 945>, <638, 638, 929>, <873, 
873, 1175>, <551, 551, 886>, <396, 396, 396>, <12, 12, 104>, <282, 282, 566>, 
<280, 280, 280>, <78, 78, 352>, <955, 955, 1147>, <289, 289, 289>, <1119, 1119, 
1119>, <1120, 1120, 1332>, <63, 63, 390>, <581, 581, 878>, <335, 335, 704>, 
<384, 384, 662>, <312, 312, 648>, <578, 578, 578>, <307, 307, 608>, <235, 235, 
626>, <13, 171, 440>, <662, 662, 964>, <85, 85, 687>, <13, 13, 134>, <123, 123, 
262>, <269, 269, 688>, <898, 898, 1151>, <311, 311, 703>, <102, 102, 268>, <21, 
21, 132>, <1146, 1146, 1258>, <20, 20, 308>, <126, 126, 315>, <953, 953, 953>, 
<226, 226, 637>, <298, 298, 298>, <122, 122, 387>, <269, 269, 673>, <625, 625, 
974>, <574, 574, 1042>, <607, 607, 905>, <233, 233, 952>, <100, 100, 322>, <17, 
17, 103>, <544, 544, 1127>, <3, 3, 28>, <531, 997, 1305>, <1142, 1142, 1264>, 
<236, 236, 597>, <94, 94, 240>, <81, 81, 370>, <239, 239, 628>, <535, 535, 921>,
<15, 15, 78>, <288, 288, 569>, <74, 74, 283>, <324, 324, 593>, <1, 8, 47>, <20, 
169, 454>, <663, 663, 972>, <362, 362, 638>, <287, 287, 587>, <530, 530, 884>, 
<107, 426, 750>, <535, 1005, 1185>, <123, 123, 386>, <131, 131, 291>, <97, 97, 
691>, <546, 546, 1152>, <605, 605, 920>, <24, 24, 158>, <63, 409, 792>, <100, 
100, 275>, <114, 114, 341>, <680, 680, 968>, <532, 532, 1000>, <574, 1042, 
1214>, <32, 32, 147>, <283, 283, 599>, <681, 681, 977>, <876, 876, 1143>, <239, 
239, 605>, <356, 356, 700>, <580, 580, 910>, <270, 270, 643>, <252, 730, 1018>, 
<108, 108, 759>, <590, 590, 590>, <663, 663, 954>, <231, 231, 715>, <618, 618, 
978>, <3, 3, 12>, <297, 297, 585>, <80, 80, 80>, <646, 646, 988>, <236, 236, 
899>, <62, 62, 670>, <3, 3, 41>, <16, 16, 332>, <544, 544, 893>, <939, 939, 
1143>, <279, 279, 915>, <13, 13, 273>, <323, 323, 694>, <226, 226, 965>, <922, 
922, 922>, <75, 75, 533>, <547, 547, 915>, <574, 1042, 1193>, <12, 12, 439>, 
<233, 759, 1063>, <243, 243, 554>, <14, 14, 287>, <20, 169, 460>, <895, 895, 
895>, <75, 75, 352>, <317, 317, 580>, <12, 12, 88>, <75, 75, 75>, <271, 271, 
578>, <225, 225, 938>, <623, 623, 960>, <62, 62, 254>, <235, 235, 556>, <373, 
373, 665>, <322, 322, 660>, <281, 281, 685>, <864, 864, 1135>, <1130, 1130, 
1262>, <1121, 1121, 1272>, <95, 95, 270>, <883, 883, 883>, <371, 371, 689>, <67,
67, 238>, <2, 2, 30>, <69, 407, 724>, <322, 322, 721>, <363, 363, 671>, <539, 
539, 872>, <966, 966, 966>, <708, 708, 975>, <879, 879, 1137>, <22, 22, 104>, 
<245, 245, 545>, <337, 337, 674>, <115, 115, 236>, <652, 652, 973>, <133, 133, 
243>, <75, 75, 348>, <279, 279, 674>, <958, 958, 1136>, <252, 730, 1017>, <1166,
1166, 1272>, <377, 377, 692>, <584, 584, 965>, <698, 698, 976>, <553, 553, 889>,
<3, 3, 113>, <921, 921, 1149>, <337, 337, 716>, <62, 62, 638>, <333, 333, 333>, 
<114, 114, 257>, <26, 26, 88>, <77, 77, 626>, <20, 20, 441>, <108, 108, 760>, 
<294, 294, 577>, <14, 14, 362>, <915, 915, 1164>, <106, 106, 338>, <298, 298, 
913>, <20, 20, 84>, <133, 133, 283>, <626, 626, 626>, <646, 646, 646>, <293, 
293, 293>, <253, 253, 569>, <1121, 1121, 1281>, <323, 323, 643>, <127, 127, 
340>, <358, 358, 706>, <241, 241, 629>, <243, 243, 609>, <647, 647, 647>, <259, 
259, 566>, <622, 622, 962>, <370, 370, 370>, <951, 951, 1156>, <224, 737, 1012>,
<144, 144, 363>, <15, 163, 419>, <553, 553, 1137>, <598, 598, 919>, <153, 153, 
404>, <239, 239, 614>, <543, 543, 886>, <282, 282, 633>, <635, 635, 921>, <26, 
26, 248>, <556, 556, 889>, <75, 75, 330>, <19, 19, 86>, <32, 32, 136>, <287, 
287, 617>, <613, 613, 935>, <248, 732, 1003>, <561, 561, 934>, <148, 148, 391>, 
<887, 887, 1127>, <689, 689, 689>, <29, 29, 128>, <16, 16, 335>, <105, 105, 
374>, <926, 926, 1160>, <136, 136, 380>, <240, 240, 883>, <126, 126, 317>, <1, 
1, 32>, <100, 100, 292>, <84, 84, 84>, <1157, 1157, 1157>, <82, 82, 340>, <399, 
399, 659>, <2, 44, 184>, <949, 949, 1122>, <225, 725, 1231>, <240, 240, 562>, 
<594, 594, 901>, <244, 244, 632>, <17, 17, 100>, <252, 252, 649>, <125, 125, 
343>, <371, 371, 560>, <92, 92, 348>, <292, 292, 687>, <1, 8, 45>, <237, 237, 
552>, <947, 947, 1130>, <700, 700, 893>, <65, 65, 759>, <357, 357, 573>, <638, 
638, 923>, <264, 264, 686>, <923, 923, 1161>, <576, 576, 914>, <254, 254, 722>, 
<675, 675, 931>, <402, 402, 402>, <535, 535, 876>, <69, 69, 249>, <302, 302, 
695>, <342, 342, 342>, <21, 21, 252>, <366, 366, 636>, <257, 257, 697>, <317, 
317, 317>, <251, 251, 566>, <982, 982, 1154>, <93, 93, 310>, <27, 27, 157>, <87,
87, 87>, <613, 613, 872>, <400, 400, 655>, <279, 279, 279>, <616, 616, 888>, 
<298, 298, 579>, <628, 628, 628>, <551, 551, 937>, <1119, 1119, 1324>, <236, 
236, 604>, <65, 65, 262>, <531, 531, 1176>, <633, 633, 881>, <377, 377, 666>, 
<30, 30, 134>, <1132, 1132, 1267>, <136, 136, 403>, <1118, 1273, 1356>, <534, 
534, 868>, <978, 978, 1154>, <586, 586, 958>, <15, 166, 480>, <346, 346, 679>, 
<75, 75, 245>, <122, 122, 343>, <684, 684, 970>, <128, 128, 353>, <1131, 1131, 
1267>, <245, 245, 577>, <531, 989, 1176>, <99, 99, 311>, <65, 415, 759>, <65, 
65, 1023>, <342, 342, 587>, <105, 105, 344>, <224, 224, 955>, <127, 127, 361>, 
<351, 351, 678>, <593, 593, 918>, <1134, 1134, 1265>, <295, 295, 642>, <331, 
331, 655>, <968, 968, 968>, <19, 175, 466>, <258, 258, 555>, <12, 12, 287>, 
<225, 725, 1032>, <2, 2, 138>, <134, 134, 398>, <66, 452, 785>, <1164, 1164, 
1164>, <76, 76, 243>, <1137, 1137, 1269>, <224, 224, 224>, <77, 77, 243>, <975, 
975, 1159>, <5, 5, 25>, <133, 133, 339>, <585, 585, 964>, <76, 76, 76>, <15, 
159, 414>, <394, 394, 677>, <530, 1091, 1308>, <68, 521, 861>, <227, 227, 551>, 
<238, 238, 544>, <149, 149, 353>, <538, 1020, 1195>, <1268, 1268, 1321>, <18, 
18, 82>, <546, 546, 1132>, <225, 725, 996>, <258, 258, 590>, <18, 18, 181>, 
<250, 250, 250>, <592, 592, 969>, <887, 887, 1120>, <260, 260, 653>, <706, 706, 
921>, <957, 957, 1161>, <134, 134, 300>, <711, 711, 912>, <891, 891, 891>, <108,
108, 396>, <18, 18, 117>, <81, 81, 458>, <80, 80, 651>, <19, 19, 175>, <600, 
600, 600>, <148, 148, 395>, <300, 760, 1005>, <12, 12, 111>, <11, 11, 363>, 
<394, 394, 394>, <865, 865, 1171>, <1, 9, 214>, <11, 160, 1066>, <652, 652, 
914>, <316, 316, 569>, <336, 336, 336>, <370, 370, 566>, <275, 275, 564>, <23, 
23, 126>, <531, 997, 1172>, <91, 91, 369>, <226, 226, 562>, <84, 84, 403>, <320,
320, 706>, <104, 104, 309>, <555, 555, 875>, <570, 1015, 1182>, <264, 264, 926>,
<650, 650, 650>, <315, 315, 678>, <566, 566, 1008>, <236, 236, 554>, <869, 1217,
1290>, <532, 532, 1175>, <955, 955, 1153>, <1, 10, 223>, <888, 888, 1130>, <69, 
69, 387>, <282, 282, 648>, <244, 244, 899>, <1126, 1126, 1272>, <26, 26, 355>, 
<292, 292, 562>, <585, 585, 898>, <5, 5, 126>, <364, 364, 662>, <348, 348, 580>,
<129, 129, 343>, <71, 71, 691>, <531, 1001, 1224>, <381, 381, 381>, <92, 92, 
258>, <249, 778, 1070>, <107, 426, 751>, <62, 421, 1081>, <146, 146, 146>, <365,
365, 365>, <369, 369, 620>, <4, 4, 74>, <721, 721, 950>, <271, 271, 271>, <111, 
111, 374>, <240, 240, 588>, <229, 754, 998>, <554, 554, 865>, <61, 61, 800>, 
<239, 239, 564>, <66, 452, 775>, <319, 319, 612>, <569, 569, 976>, <230, 230, 
532>, <653, 653, 922>, <284, 284, 597>, <628, 628, 933>, <227, 227, 937>, <114, 
114, 242>, <661, 661, 972>, <243, 243, 633>, <714, 714, 945>, <330, 330, 658>, 
<1, 6, 206>, <327, 327, 648>, <19, 175, 462>, <139, 139, 404>, <582, 582, 582>, 
<545, 545, 971>, <70, 70, 427>, <15, 15, 82>, <143, 143, 402>, <15, 159, 408>, 
<276, 276, 943>, <281, 281, 877>, <1, 1, 43>, <4, 4, 179>, <152, 152, 402>, 
<987, 987, 1154>, <112, 112, 701>, <81, 81, 254>, <246, 734, 1023>, <340, 340, 
648>, <1158, 1158, 1158>, <110, 110, 110>, <882, 882, 1143>, <251, 729, 1004>, 
<251, 251, 684>, <336, 336, 683>, <99, 99, 296>, <24, 24, 98>, <239, 239, 942>, 
<948, 948, 1141>, <630, 630, 630>, <237, 237, 538>, <585, 585, 585>, <76, 76, 
228>, <535, 535, 868>, <17, 17, 280>, <970, 970, 1163>, <907, 907, 1123>, <362, 
362, 362>, <1142, 1142, 1272>, <147, 147, 395>, <3, 3, 16>, <716, 716, 968>, 
<115, 115, 374>, <636, 636, 983>, <865, 1171, 1274>, <238, 238, 882>, <570, 570,
1015>, <253, 741, 1046>, <114, 114, 265>, <608, 608, 898>, <578, 578, 911>, 
<157, 157, 301>, <606, 606, 972>, <80, 80, 254>, <376, 376, 673>, <573, 1050, 
1197>, <388, 388, 645>, <377, 377, 586>, <96, 96, 603>, <62, 410, 791>, <225, 
225, 726>, <1118, 1273, 1334>, <539, 539, 539>, <615, 615, 615>, <228, 228, 
530>, <684, 684, 684>, <318, 318, 318>, <110, 110, 297>, <375, 375, 662>, <654, 
654, 910>, <67, 67, 234>, <582, 582, 927>, <110, 110, 307>, <269, 269, 580>, 
<572, 572, 1182>, <619, 619, 930>, <602, 602, 916>, <954, 954, 1135>, <146, 146,
380>, <94, 94, 669>, <531, 531, 1217>, <225, 725, 1025>, <1122, 1122, 1269>, 
<618, 618, 910>, <937, 937, 1154>, <76, 76, 641>, <571, 1017, 1187>, <3, 3, 
189>, <330, 330, 623>, <714, 714, 977>, <18, 18, 447>, <12, 170, 450>, <576, 
576, 927>, <551, 551, 1140>, <619, 619, 967>, <1118, 1274, 1354>, <1, 1, 44>, 
<1, 6, 197>, <535, 535, 929>, <121, 121, 333>, <247, 247, 247>, <988, 988, 988>,
<244, 244, 630>, <11, 161, 820>, <296, 296, 598>, <103, 103, 377>, <87, 87, 
357>, <602, 602, 944>, <668, 668, 975>, <121, 121, 306>, <310, 310, 576>, <535, 
535, 1140>, <866, 1215, 1288>, <150, 150, 150>, <19, 19, 19>, <141, 141, 141>, 
<4, 4, 19>, <228, 228, 534>, <11, 165, 423>, <916, 916, 1158>, <360, 360, 599>, 
<402, 402, 702>, <289, 289, 581>, <599, 599, 925>, <3, 36, 178>, <119, 119, 
318>, <13, 13, 421>, <326, 326, 703>, <383, 383, 659>, <572, 1025, 1204>, <76, 
76, 368>, <301, 301, 566>, <273, 273, 273>, <596, 596, 596>, <1148, 1148, 1268>,
<616, 616, 868>, <69, 420, 747>, <15, 15, 166>, <21, 178, 435>, <538, 538, 970>,
<1118, 1274, 1322>, <878, 878, 1145>, <75, 75, 277>, <26, 26, 99>, <873, 873, 
873>, <120, 120, 370>, <322, 322, 617>, <369, 369, 579>, <91, 91, 351>, <1260, 
1260, 1321>, <953, 953, 1125>, <250, 250, 648>, <271, 271, 635>, <631, 631, 
881>, <15, 15, 734>, <539, 539, 910>, <66, 66, 315>, <4, 4, 103>, <536, 536, 
1215>, <1259, 1259, 1334>, <271, 271, 601>, <107, 107, 741>, <305, 305, 648>, 
<119, 119, 247>, <71, 71, 71>, <2, 2, 57>, <138, 138, 350>, <65, 415, 762>, 
<1118, 1118, 1258>, <919, 919, 919>, <3, 3, 22>, <405, 405, 405>, <910, 910, 
1118>, <108, 425, 759>, <127, 127, 329>, <614, 614, 916>, <136, 136, 136>, <268,
268, 583>, <19, 19, 144>, <73, 73, 73>, <944, 944, 1155>, <357, 357, 571>, <264,
264, 691>, <893, 893, 893>, <928, 928, 1156>, <14, 14, 459>, <292, 292, 877>, 
<325, 325, 624>, <547, 547, 1138>, <894, 894, 1271>, <610, 610, 1124>, <11, 11, 
670>, <694, 694, 694>, <262, 262, 562>, <963, 963, 963>, <1261, 1261, 1261>, 
<286, 286, 614>, <285, 285, 703>, <4, 4, 30>, <261, 261, 699>, <154, 154, 154>, 
<709, 709, 928>, <85, 85, 367>, <534, 534, 1185>, <3, 3, 36>, <696, 696, 906>, 
<26, 26, 106>, <130, 130, 288>, <666, 666, 986>, <899, 899, 1146>, <356, 356, 
596>, <128, 128, 330>, <971, 971, 1154>, <536, 1049, 1216>, <65, 65, 268>, <622,
622, 622>, <882, 882, 1127>, <265, 265, 702>, <78, 414, 735>, <21, 21, 78>, <20,
169, 455>, <232, 232, 608>, <235, 235, 581>, <912, 912, 1162>, <303, 303, 616>, 
<366, 366, 710>, <893, 893, 1158>, <344, 344, 344>, <329, 329, 611>, <80, 80, 
396>, <64, 64, 623>, <15, 15, 15>, <622, 622, 951>, <111, 111, 315>, <144, 144, 
398>, <65, 65, 228>, <682, 682, 976>, <140, 140, 386>, <77, 77, 261>, <66, 66, 
800>, <105, 105, 291>, <565, 565, 964>, <116, 116, 320>, <611, 611, 888>, <1139,
1139, 1260>, <578, 578, 875>, <593, 593, 593>, <29, 29, 122>, <133, 133, 354>, 
<551, 551, 922>, <276, 276, 664>, <353, 353, 606>, <371, 371, 572>, <87, 87, 
267>, <536, 536, 947>, <1264, 1264, 1321>, <225, 225, 570>, <269, 269, 532>, 
<130, 130, 130>, <101, 101, 326>, <1263, 1263, 1321>, <697, 697, 697>, <289, 
289, 629>, <619, 619, 970>, <604, 604, 979>, <158, 158, 320>, <110, 110, 321>, 
<303, 303, 573>, <82, 82, 778>, <685, 685, 976>, <5, 5, 136>, <677, 677, 905>, 
<92, 92, 628>, <102, 102, 238>, <83, 83, 83>, <154, 154, 349>, <867, 867, 867>, 
<373, 373, 612>, <82, 447, 796>, <897, 897, 1150>, <11, 11, 81>, <93, 93, 576>, 
<617, 617, 969>, <626, 626, 907>, <76, 76, 360>, <569, 1011, 1188>, <716, 716, 
987>, <243, 243, 899>, <66, 66, 699>, <26, 26, 89>, <241, 241, 640>, <329, 329, 
573>, <129, 129, 687>, <1143, 1143, 1258>, <635, 635, 957>, <14, 179, 420>, <97,
97, 232>, <648, 648, 974>, <258, 258, 952>, <141, 141, 388>, <568, 568, 568>, 
<614, 614, 954>, <379, 379, 655>, <89, 89, 285>, <870, 870, 1154>, <898, 898, 
1123>, <334, 334, 634>, <1, 1, 10>, <25, 25, 73>, <589, 589, 918>, <71, 71, 
277>, <1135, 1135, 1259>, <679, 679, 925>, <673, 673, 673>, <665, 665, 986>, 
<258, 258, 258>, <237, 237, 555>, <103, 103, 591>, <620, 620, 975>, <229, 229, 
229>, <17, 17, 64>, <67, 67, 605>, <140, 140, 140>, <76, 76, 609>, <604, 604, 
604>, <888, 888, 1149>, <100, 100, 266>, <2, 2, 193>, <146, 146, 397>, <105, 
105, 339>, <107, 107, 760>, <666, 666, 666>, <106, 106, 576>, <17, 17, 116>, 
<872, 872, 872>, <4, 4, 20>, <299, 299, 943>, <616, 616, 911>, <233, 233, 663>, 
<128, 128, 370>, <621, 621, 984>, <79, 79, 262>, <332, 332, 645>, <234, 234, 
939>, <3, 41, 194>, <880, 880, 1155>, <1265, 1265, 1265>, <27, 27, 486>, <664, 
664, 886>, <76, 76, 630>, <91, 91, 376>, <62, 421, 746>, <284, 284, 556>, <260, 
260, 943>, <958, 958, 1163>, <243, 243, 883>, <231, 231, 231>, <97, 97, 351>, 
<530, 530, 1182>, <18, 18, 136>, <98, 98, 98>, <879, 879, 1148>, <942, 942, 
1148>, <969, 969, 1163>, <115, 115, 115>, <865, 865, 1118>, <270, 270, 946>, 
<927, 927, 1159>, <12, 12, 170>, <928, 928, 928>, <876, 876, 1146>, <243, 243, 
879>, <286, 286, 598>, <61, 439, 800>, <145, 145, 343>, <337, 337, 567>, <2, 38,
171>, <102, 102, 374>, <376, 376, 376>, <110, 110, 374>, <34, 34, 124>, <311, 
311, 634>, <271, 271, 619>, <663, 663, 929>, <632, 632, 965>, <62, 62, 778>, 
<237, 237, 631>, <1141, 1141, 1265>, <67, 67, 237>, <274, 274, 718>, <944, 944, 
1123>, <700, 700, 986>, <368, 368, 627>, <225, 225, 572>, <1131, 1131, 1131>, 
<30, 30, 145>, <23, 23, 115>, <1124, 1124, 1266>, <96, 96, 293>, <337, 337, 
667>, <63, 409, 761>, <531, 531, 945>, <581, 581, 944>, <354, 354, 654>, <97, 
97, 693>, <133, 133, 318>, <28, 28, 363>, <87, 87, 468>, <134, 134, 638>, <274, 
274, 937>, <63, 63, 704>, <108, 108, 108>, <316, 316, 616>, <62, 423, 1076>, 
<313, 313, 692>, <13, 171, 479>, <80, 475, 781>, <65, 415, 745>, <29, 29, 366>, 
<690, 690, 986>, <78, 78, 252>, <260, 260, 583>, <551, 551, 870>, <546, 546, 
935>, <354, 354, 703>, <110, 110, 359>, <237, 237, 639>, <32, 32, 137>, <539, 
539, 1218>, <146, 146, 341>, <119, 119, 348>, <1132, 1132, 1271>, <252, 730, 
1052>, <552, 552, 941>, <341, 341, 635>, <65, 65, 546>, <1118, 1118, 1118>, 
<1156, 1156, 1156>, <248, 248, 574>, <532, 990, 1286>, <20, 169, 438>, <363, 
363, 649>, <1133, 1133, 1133>, <33, 33, 156>, <868, 868, 1146>, <1, 1, 154>, 
<368, 368, 368>, <99, 99, 708>, <68, 488, 806>, <367, 367, 701>, <558, 558, 
880>, <543, 543, 1150>, <66, 66, 227>, <64, 64, 319>, <617, 617, 960>, <14, 14, 
69>, <703, 703, 925>, <539, 1054, 1218>, <1150, 1150, 1268>, <260, 260, 703>, 
<124, 124, 617>, <100, 100, 601>, <562, 562, 1136>, <369, 369, 369>, <235, 235, 
564>, <2, 2, 13>, <302, 302, 698>, <234, 234, 555>, <300, 300, 722>, <917, 917, 
1155>, <255, 255, 914>, <137, 137, 137>, <902, 902, 1140>, <538, 1020, 1196>, 
<676, 676, 676>, <1151, 1151, 1264>, <69, 420, 1087>, <233, 233, 583>, <78, 78, 
303>, <34, 34, 34>, <270, 270, 953>, <1121, 1121, 1324>, <286, 286, 558>, <545, 
545, 1133>, <258, 258, 577>, <112, 112, 343>, <1149, 1149, 1269>, <631, 631, 
631>, <1260, 1332, 1352>, <338, 338, 668>, <72, 72, 333>, <685, 685, 928>, <552,
552, 893>, <970, 970, 1135>, <355, 355, 708>, <4, 4, 14>, <560, 560, 560>, <114,
114, 327>, <942, 942, 1157>, <603, 603, 943>, <587, 587, 896>, <105, 105, 718>, 
<287, 287, 586>, <29, 29, 112>, <132, 132, 303>, <629, 629, 948>, <1133, 1133, 
1272>, <74, 74, 582>, <244, 244, 598>, <531, 531, 989>, <95, 95, 367>, <133, 
133, 311>, <296, 296, 618>, <348, 348, 577>, <553, 553, 910>, <360, 360, 608>, 
<236, 236, 897>, <536, 1049, 1211>, <15, 159, 406>, <571, 571, 868>, <323, 323, 
672>, <110, 110, 318>, <82, 82, 649>, <351, 351, 585>, <107, 107, 300>, <228, 
228, 550>, <904, 904, 1157>, <341, 341, 685>, <78, 78, 246>, <235, 235, 575>, 
<129, 129, 370>, <283, 283, 551>, <1126, 1126, 1126>, <287, 287, 287>, <888, 
888, 1144>, <238, 238, 626>, <94, 94, 325>, <596, 596, 957>, <536, 1049, 1215>, 
<988, 988, 1159>, <130, 130, 385>, <327, 327, 612>, <120, 120, 658>, <90, 90, 
273>, <639, 639, 966>, <615, 615, 940>, <93, 93, 321>, <533, 533, 949>, <964, 
964, 1141>, <308, 308, 614>, <244, 244, 244>, <22, 22, 369>, <874, 874, 1163>, 
<110, 110, 309>, <78, 414, 738>, <128, 128, 375>, <309, 309, 679>, <106, 106, 
298>, <21, 21, 86>, <596, 596, 941>, <367, 367, 665>, <95, 95, 370>, <1119, 
1119, 1278>, <571, 1017, 1185>, <62, 62, 249>, <128, 128, 259>, <69, 69, 1023>, 
<541, 1059, 1219>, <14, 14, 106>, <557, 557, 944>, <603, 603, 603>, <81, 81, 
395>, <1121, 1121, 1258>, <969, 969, 969>, <3, 3, 23>, <559, 559, 559>, <108, 
108, 250>, <591, 591, 911>, <66, 66, 66>, <884, 884, 1146>, <33, 33, 322>, <354,
354, 678>, <251, 729, 1008>, <73, 73, 578>, <305, 305, 721>, <592, 592, 923>, 
<617, 617, 903>, <103, 103, 281>, <92, 92, 307>, <575, 575, 907>, <320, 320, 
721>, <255, 255, 667>, <273, 273, 631>, <550, 550, 898>, <560, 560, 899>, <66, 
66, 696>, <881, 881, 1126>, <564, 564, 1142>, <404, 404, 722>, <100, 100, 287>, 
<667, 667, 985>, <86, 86, 384>, <67, 67, 242>, <271, 271, 592>, <241, 241, 677>,
<550, 550, 890>, <256, 256, 620>, <345, 345, 690>, <543, 543, 893>, <938, 938, 
1160>, <336, 336, 593>, <118, 118, 328>, <865, 1171, 1281>, <13, 13, 85>, <280, 
280, 625>, <33, 33, 105>, <331, 331, 702>, <307, 307, 688>, <18, 181, 446>, <63,
63, 229>, <74, 74, 546>, <570, 1015, 1189>, <13, 13, 670>, <231, 231, 599>, 
<682, 682, 974>, <26, 26, 152>, <670, 670, 973>, <382, 382, 680>, <532, 532, 
980>, <538, 538, 922>, <310, 310, 659>, <279, 279, 620>, <65, 65, 236>, <4, 43, 
167>, <569, 1011, 1185>, <92, 92, 328>, <229, 229, 532>, <264, 264, 615>, <943, 
943, 943>, <26, 26, 131>, <99, 99, 229>, <147, 147, 397>, <17, 17, 234>, <67, 
67, 245>, <68, 68, 806>, <610, 610, 976>, <603, 603, 880>, <1259, 1259, 1321>, 
<93, 93, 360>, <79, 479, 771>, <17, 17, 128>, <16, 16, 74>, <225, 726, 1227>, 
<81, 81, 658>, <12, 12, 290>, <401, 401, 723>, <111, 111, 307>, <103, 103, 549>,
<921, 921, 1129>, <100, 100, 252>, <394, 394, 722>, <898, 898, 1118>, <587, 587,
890>, <593, 593, 928>, <572, 572, 572>, <81, 81, 81>, <393, 393, 650>, <153, 
153, 396>, <84, 84, 370>, <246, 734, 1022>, <1125, 1125, 1125>, <81, 458, 788>, 
<11, 161, 443>, <88, 88, 592>, <83, 83, 287>, <93, 93, 245>, <144, 144, 395>, 
<977, 977, 1125>, <646, 646, 973>, <641, 641, 884>, <244, 244, 627>, <226, 787, 
1069>, <88, 88, 263>, <86, 466, 778>, <867, 867, 1182>, <642, 642, 642>, <328, 
328, 717>, <96, 96, 315>, <283, 283, 952>, <329, 329, 671>, <263, 263, 939>, 
<153, 153, 401>, <334, 334, 673>, <276, 276, 585>, <29, 29, 330>, <561, 561, 
885>, <312, 312, 625>, <15, 159, 413>, <559, 559, 884>, <120, 120, 282>, <873, 
873, 1118>, <273, 273, 712>, <310, 310, 718>, <4, 4, 178>, <963, 963, 1125>, 
<332, 332, 681>, <225, 225, 992>, <269, 269, 579>, <12, 170, 439>, <266, 266, 
877>, <295, 295, 295>, <1119, 1278, 1324>, <540, 540, 1164>, <549, 549, 877>, 
<133, 133, 274>, <358, 358, 682>, <246, 246, 675>, <685, 685, 921>, <552, 552, 
881>, <349, 349, 643>, <567, 567, 870>, <336, 336, 607>, <71, 71, 306>, <111, 
111, 334>, <348, 348, 553>, <635, 635, 922>, <551, 551, 551>, <134, 134, 254>, 
<155, 155, 155>, <530, 530, 868>, <111, 111, 111>, <25, 25, 668>, <887, 887, 
1135>, <943, 943, 1140>, <19, 175, 442>, <66, 452, 800>, <982, 982, 982>, <15, 
15, 415>, <1, 1, 3>, <11, 161, 433>, <74, 74, 294>, <638, 638, 941>, <225, 225, 
607>, <673, 673, 925>, <18, 18, 127>, <5, 5, 50>, <304, 304, 647>, <225, 726, 
1229>, <118, 118, 364>, <305, 305, 638>, <597, 597, 597>, <692, 692, 970>, <78, 
78, 250>, <239, 239, 630>, <224, 737, 1048>, <684, 684, 972>, <939, 939, 1134>, 
<938, 938, 938>, <871, 871, 1281>, <14, 14, 104>, <102, 102, 626>, <142, 142, 
387>, <1163, 1163, 1163>, <21, 21, 468>, <119, 119, 294>, <339, 339, 678>, <262,
262, 597>, <594, 594, 984>, <132, 132, 397>, <1, 6, 37>, <72, 72, 487>, <927, 
927, 1150>, <531, 531, 865>, <1120, 1277, 1332>, <334, 334, 579>, <15, 15, 420>,
<1119, 1119, 1258>, <355, 355, 652>, <346, 346, 600>, <649, 649, 974>, <533, 
533, 870>, <235, 235, 965>, <557, 557, 938>, <546, 546, 900>, <332, 332, 589>, 
<627, 627, 944>, <952, 952, 1145>, <33, 33, 141>, <677, 677, 929>, <625, 625, 
625>, <251, 729, 1043>, <4, 4, 28>, <106, 106, 325>, <293, 293, 700>, <224, 224,
993>, <18, 181, 476>, <722, 722, 722>, <559, 559, 1147>, <19, 175, 479>, <96, 
96, 286>, <315, 315, 315>, <274, 274, 551>, <890, 890, 1151>, <149, 149, 149>, 
<1265, 1265, 1321>, <361, 361, 601>, <948, 948, 1126>, <95, 95, 325>, <131, 131,
306>, <550, 550, 939>, <321, 321, 688>, <225, 726, 1051>, <139, 139, 363>, <11, 
11, 86>, <291, 291, 713>, <1259, 1259, 1259>, <319, 319, 683>, <73, 73, 314>, 
<34, 34, 140>, <2, 57, 511>, <243, 243, 595>, <286, 286, 539>, <246, 246, 534>, 
<609, 609, 983>, <634, 634, 634>, <67, 464, 766>, <17, 17, 94>, <359, 359, 585>,
<704, 704, 946>, <65, 65, 280>, <1266, 1266, 1266>, <120, 120, 120>, <78, 414, 
739>, <935, 935, 1141>, <935, 935, 1145>, <622, 622, 961>, <64, 64, 336>, <272, 
272, 679>, <561, 561, 1128>, <284, 284, 931>, <63, 63, 754>, <713, 713, 937>, 
<973, 973, 973>, <349, 349, 694>, <894, 894, 894>, <230, 230, 999>, <941, 941, 
941>, <3, 41, 189>, <83, 83, 398>, <975, 975, 975>, <70, 427, 752>, <236, 236, 
625>, <305, 305, 711>, <1136, 1136, 1136>, <918, 918, 918>, <532, 532, 532>, <4,
4, 100>, <11, 161, 823>, <531, 989, 1177>, <985, 985, 985>, <640, 640, 916>, 
<12, 12, 67>, <61, 439, 795>, <117, 117, 393>, <145, 145, 282>, <542, 542, 925>,
<4, 43, 163>, <252, 730, 1002>, <625, 625, 1147>, <12, 12, 271>, <141, 141, 257>
};
GP3:={ <6, 43, 174>, <6, 39, 177>, <6, 181, 470>, <53, 210, 501>, <6, 43, 161>, 
<53, 53, 209>, <51, 202, 830>, <53, 53, 210>, <1, 1, 2>, <8, 8, 8>, <1, 4, 103>,
<8, 44, 193>, <1, 1, 26>, <51, 202, 508>, <529, 855, 1107>, <6, 6, 202>, <1, 3, 
459>, <1, 4, 17>, <217, 515, 515>, <1, 3, 154>, <53, 200, 502>, <217, 840, 
1102>, <6, 183, 442>, <51, 196, 491>, <217, 217, 840>, <217, 217, 838>, <1, 19, 
140>, <1, 16, 94>, <6, 6, 53>, <7, 7, 485>, <8, 8, 44>, <1, 4, 74>, <51, 197, 
835>, <51, 492, 809>, <1, 1, 16>, <51, 207, 509>, <218, 218, 839>, <217, 517, 
842>, <8, 8, 46>, <51, 492, 827>, <8, 8, 200>, <8, 40, 507>, <1, 26, 70>, <1, 
18, 150>, <6, 35, 35>, <1, 5, 23>, <1, 26, 121>, <1, 4, 179>, <51, 203, 505>, 
<8, 45, 45>, <8, 50, 193>, <1, 5, 119>, <6, 39, 162>, <217, 217, 517>, <7, 48, 
48>, <1, 19, 466>, <1, 4, 13>, <51, 197, 490>, <51, 196, 490>, <51, 196, 497>, 
<6, 38, 179>, <6, 35, 442>, <1, 154, 390>, <1, 5, 28>, <6, 42, 186>, <1, 1, 3>, 
<6, 6, 59>, <1, 2, 171>, <218, 513, 839>, <54, 54, 54>, <52, 52, 218>, <6, 6, 
181>, <217, 512, 1096>, <53, 201, 495>, <54, 54, 219>, <51, 51, 514>, <219, 219,
219>, <1, 2, 459>, <52, 52, 219>, <6, 43, 178>, <51, 197, 508>, <1, 4, 175>, 
<217, 516, 842>, <218, 513, 513>, <1, 19, 123>, <1, 3, 22>, <6, 37, 173>, <217, 
514, 1096>, <1, 2, 138>, <51, 51, 203>, <8, 45, 507>, <6, 39, 500>, <51, 199, 
505>, <8, 8, 50>, <1, 19, 295>, <218, 218, 529>, <1, 26, 99>, <7, 7, 52>, <1, 2,
91>, <1, 32, 113>, <8, 45, 190>, <1, 26, 126>, <1, 19, 479>, <1, 32, 139>, <6, 
181, 446>, <1, 32, 136>, <218, 218, 856>, <217, 517, 841>, <8, 44, 509>, <217, 
516, 837>, <51, 51, 838>, <1, 16, 432>, <6, 6, 38>, <51, 51, 207>, <1, 1, 175>, 
<51, 203, 497>, <1, 18, 459>, <52, 52, 516>, <51, 197, 503>, <53, 200, 507>, 
<217, 512, 841>, <1, 143, 379>, <1, 4, 18>, <8, 49, 190>, <52, 204, 510>, <51, 
498, 830>, <6, 175, 436>, <529, 855, 855>, <6, 43, 176>, <6, 221, 854>, <53, 
201, 517>, <1, 3, 143>, <1, 26, 331>, <1, 26, 91>, <6, 43, 173>, <6, 38, 459>, 
<6, 6, 206>, <8, 47, 192>, <8, 8, 204>, <51, 498, 826>, <218, 218, 1099>, <1, 
32, 138>, <1, 1, 143>, <1, 19, 79>, <6, 6, 43>, <51, 51, 217>, <1, 32, 137>, 
<51, 51, 196>, <1, 26, 93>, <7, 7, 208>, <1, 16, 335>, <1, 1, 4>, <54, 54, 519>,
<1, 3, 16>, <7, 41, 189>, <53, 200, 842>, <1, 2, 14>, <1, 16, 74>, <6, 43, 171>,
<1, 5, 29>, <51, 202, 202>, <1, 57, 511>, <6, 38, 164>, <8, 8, 51>, <217, 514, 
514>, <218, 513, 1099>, <53, 53, 201>, <1, 4, 171>, <6, 183, 444>, <6, 182, 
470>, <53, 53, 517>, <53, 211, 504>, <51, 498, 828>, <1, 32, 151>, <6, 35, 198>,
<1, 1, 38>, <6, 36, 457>, <7, 41, 485>, <51, 203, 830>, <8, 40, 195>, <53, 208, 
208>, <7, 7, 54>, <1, 5, 25>, <51, 206, 503>, <52, 204, 204>, <1, 154, 349>, <6,
37, 180>, <6, 39, 39>, <51, 51, 498>, <218, 218, 218>, <1, 4, 28>, <6, 59, 527>,
<53, 53, 198>, <1, 3, 14>, <1, 1, 54>, <51, 206, 508>, <6, 35, 470>, <6, 175, 
479>, <1, 154, 383>, <1, 5, 138>, <6, 182, 451>, <51, 202, 497>, <51, 51, 197>, 
<1, 3, 116>, <1, 32, 142>, <6, 183, 472>, <1, 4, 106>, <1, 16, 93>, <217, 517, 
517>, <217, 515, 840>, <8, 40, 40>, <6, 38, 38>, <6, 36, 500>, <218, 1099, 
1241>, <6, 35, 221>, <217, 515, 835>, <8, 44, 184>, <53, 53, 217>, <1, 3, 103>, 
<1, 1, 41>, <6, 181, 448>, <53, 53, 200>, <6, 35, 174>, <51, 492, 830>, <1, 18, 
87>, <1, 5, 136>, <6, 183, 446>, <1, 2, 13>, <8, 50, 192>, <1, 1, 18>, <1, 143, 
338>, <1, 4, 349>, <8, 50, 50>, <218, 513, 843>, <1, 2, 136>, <1, 19, 138>, <1, 
1, 154>, <1, 32, 144>, <51, 199, 516>, <1, 3, 189>, <1, 4, 91>, <1, 4, 178>, <1,
3, 33>, <53, 201, 504>, <7, 189, 432>, <1, 26, 89>, <51, 196, 496>, <7, 7, 189>,
<53, 209, 502>, <6, 43, 163>, <1, 18, 295>, <1, 4, 100>, <8, 47, 184>, <51, 196,
515>, <53, 201, 506>, <217, 217, 529>, <8, 46, 208>, <218, 218, 518>, <51, 197, 
514>, <7, 41, 208>, <51, 203, 203>, <52, 52, 518>, <53, 198, 842>, <52, 213, 
510>, <217, 515, 833>, <8, 8, 202>, <53, 53, 514>, <1, 19, 302>, <1, 26, 110>, 
<1, 2, 106>, <6, 175, 462>, <1, 2, 179>, <217, 838, 1095>, <1, 16, 141>, <6, 6, 
175>, <1, 4, 30>, <529, 529, 856>, <51, 199, 199>, <53, 211, 211>, <53, 53, 53>,
<1, 9, 214>, <1, 4, 75>, <53, 198, 500>, <1, 3, 88>, <6, 182, 436>, <1, 19, 
459>, <54, 54, 212>, <1, 3, 28>, <6, 36, 178>, <8, 8, 53>, <1, 1, 1>, <1, 5, 5>,
<1, 3, 83>, <51, 199, 491>, <1, 3, 179>, <1, 4, 19>, <6, 38, 202>, <53, 209, 
504>, <6, 35, 164>, <6, 59, 528>, <6, 6, 6>, <1, 1, 46>, <8, 40, 199>, <6, 39, 
176>, <1, 1, 57>, <1, 4, 14>, <1, 19, 130>, <52, 52, 213>, <1, 26, 264>, <1, 16,
133>, <6, 42, 168>, <1, 32, 149>, <1, 5, 126>, <51, 206, 496>, <217, 217, 516>, 
<6, 43, 182>, <1, 143, 331>, <217, 515, 837>, <8, 47, 509>, <51, 207, 499>, <1, 
3, 193>, <1, 3, 178>, <8, 46, 191>, <53, 198, 495>, <6, 37, 37>, <7, 7, 48>, <1,
3, 118>, <7, 48, 213>, <51, 199, 837>, <529, 529, 855>, <1, 32, 147>, <1, 3, 
127>, <6, 36, 162>, <53, 200, 200>, <53, 209, 209>, <8, 40, 200>, <8, 47, 207>, 
<218, 839, 1101>, <6, 37, 446>, <6, 38, 508>, <217, 516, 841>, <1, 18, 264>, <6,
39, 446>, <6, 183, 471>, <53, 53, 516>, <51, 51, 206>, <1, 2, 349>, <1, 3, 36>, 
<6, 42, 42>, <1, 18, 127>, <1, 16, 295>, <217, 838, 1096>, <6, 6, 198>, <8, 44, 
44>, <6, 6, 197>, <1, 26, 310>, <217, 514, 842>, <6, 37, 206>, <1, 26, 88>, <51,
197, 197>, <1, 19, 100>, <219, 219, 519>, <7, 485, 804>, <8, 40, 509>, <1, 19, 
264>, <1, 16, 355>, <6, 37, 172>, <6, 43, 181>, <1, 16, 119>, <6, 36, 179>, <1, 
1, 9>, <8, 8, 47>, <1, 3, 21>, <8, 49, 49>, <6, 175, 459>, <1, 26, 349>, <218, 
518, 843>, <6, 42, 177>, <53, 210, 506>, <1, 2, 25>, <6, 6, 51>, <1, 26, 97>, 
<1, 143, 400>, <1, 18, 153>, <1, 26, 92>, <52, 52, 204>, <1, 19, 361>, <8, 49, 
191>, <1, 26, 248>, <6, 182, 443>, <1, 143, 402>, <1, 2, 338>, <6, 182, 469>, 
<1, 3, 93>, <6, 38, 177>, <6, 42, 188>, <1, 4, 139>, <1, 9, 527>, <529, 857, 
1107>, <52, 204, 516>, <51, 51, 202>, <1, 4, 34>, <8, 46, 193>, <217, 514, 835>,
<1, 1, 43>, <1, 26, 152>, <218, 839, 1099>, <1, 4, 32>, <1, 1, 5>, <1, 3, 17>, 
<1, 4, 43>, <6, 38, 186>, <1, 16, 106>, <1, 4, 15>, <1, 26, 143>, <1, 16, 99>, 
<1, 16, 101>, <52, 52, 217>, <8, 8, 211>, <1, 18, 468>, <1, 18, 447>, <51, 196, 
835>, <51, 196, 838>, <1, 154, 310>, <53, 198, 198>, <217, 840, 1096>, <8, 40, 
204>, <1, 4, 24>, <1, 19, 86>, <51, 51, 51>, <6, 36, 188>, <53, 208, 506>, <6, 
36, 36>, <1, 32, 118>, <1, 1, 6>, <1, 32, 146>, <1, 3, 46>, <6, 181, 476>, <1, 
4, 144>, <1, 1, 189>, <1, 16, 63>, <217, 217, 217>, <51, 51, 515>, <217, 217, 
514>, <1, 2, 2>, <1, 2, 44>, <1, 5, 22>, <6, 6, 221>, <7, 7, 53>, <6, 6, 35>, 
<1, 26, 119>, <6, 6, 37>, <52, 205, 510>, <51, 196, 492>, <1, 5, 27>, <6, 37, 
508>, <6, 37, 436>, <1, 26, 115>, <8, 46, 507>, <1, 26, 75>, <1, 4, 181>, <217, 
515, 834>, <1, 4, 338>, <51, 207, 207>, <1, 16, 338>, <1, 1, 19>, <6, 36, 459>, 
<6, 35, 500>, <1, 18, 136>, <51, 202, 509>, <217, 838, 1097>, <1, 2, 22>, <53, 
211, 507>, <1, 3, 26>, <8, 50, 195>, <7, 7, 7>, <53, 201, 201>, <7, 41, 41>, 
<52, 205, 205>, <6, 42, 442>, <1, 5, 34>, <6, 182, 457>, <219, 219, 529>, <1, 
26, 71>, <217, 515, 836>, <6, 6, 209>, <1, 19, 148>, <51, 196, 499>, <53, 209, 
500>, <1, 32, 158>, <529, 529, 529>, <8, 47, 191>, <1, 26, 106>, <8, 45, 185>, 
<1, 4, 4>, <8, 8, 52>, <53, 200, 516>, <8, 45, 211>, <217, 217, 512>, <1, 154, 
399>, <52, 52, 205>, <6, 35, 197>, <8, 44, 202>, <1, 32, 116>, <1, 19, 83>, <6, 
37, 164>, <529, 856, 856>, <8, 46, 46>, <1, 4, 118>, <1, 3, 113>, <1, 4, 11>, 
<217, 516, 516>, <1, 18, 302>, <1, 4, 163>, <53, 208, 500>, <7, 189, 485>, <1, 
5, 50>, <51, 196, 196>, <51, 196, 837>, <1, 1, 44>, <1, 3, 100>, <1, 3, 23>, <1,
154, 388>, <6, 6, 183>, <6, 181, 447>, <6, 43, 179>, <1, 5, 139>, <1, 4, 29>, 
<6, 175, 461>, <8, 44, 190>, <1, 32, 155>, <6, 35, 508>, <53, 210, 502>, <7, 41,
194>, <1, 2, 193>, <1, 4, 31>, <1, 2, 30>, <6, 181, 468>, <52, 205, 518>, <51, 
51, 516>, <1, 2, 113>, <529, 857, 857>, <6, 181, 459>, <6, 175, 466>, <6, 36, 
208>, <6, 39, 188>, <7, 189, 482>, <8, 45, 192>, <6, 6, 39>, <1, 4, 161>, <1, 1,
36>, <217, 512, 857>, <51, 51, 199>, <1, 18, 82>, <217, 512, 512>, <6, 6, 182>, 
<6, 43, 167>, <1, 26, 131>, <217, 517, 834>, <51, 207, 505>, <1, 4, 20>, <1, 1, 
32>, <217, 217, 857>, <529, 529, 857>, <1, 2, 83>, <8, 8, 207>, <6, 183, 433>, 
<51, 196, 498>, <1, 1, 59>, <8, 40, 184>, <1, 2, 57>, <6, 43, 172>, <6, 183, 
457>, <1, 4, 116>, <53, 201, 842>, <54, 212, 212>, <6, 42, 174>, <6, 35, 162>, 
<53, 198, 514>, <6, 6, 36>, <1, 154, 332>, <1, 3, 12>, <1, 18, 83>, <219, 519, 
519>, <6, 39, 436>, <53, 210, 210>, <1, 3, 3>, <6, 38, 171>, <1, 5, 193>, <6, 
38, 457>, <1, 18, 132>, <1, 143, 382>, <1, 26, 111>, <8, 8, 40>, <1, 16, 248>, 
<7, 7, 41>, <218, 518, 518>, <1, 1, 7>, <8, 47, 47>, <217, 512, 836>, <1, 19, 
127>, <8, 49, 195>, <1, 10, 223>, <52, 52, 52>, <1, 5, 33>, <53, 208, 507>, <6, 
43, 175>, <217, 515, 838>, <1, 16, 154>, <52, 213, 213>, <1, 143, 335>, <1, 26, 
355>, <8, 8, 45>, <6, 37, 186>, <6, 42, 180>, <8, 40, 185>, <8, 8, 49>, <7, 7, 
213>, <1, 5, 24>, <8, 8, 208>, <1, 18, 139>, <51, 492, 1097>, <1, 5, 30>, <6, 
43, 43>, <1, 2, 38>, <217, 840, 1100>, <54, 212, 519>, <8, 8, 199>, <53, 198, 
501>, <53, 53, 208>, <218, 839, 1094>, <53, 53, 211>, <217, 514, 836>, <1, 1, 
8>, <6, 6, 42>, <1, 3, 41>, <51, 51, 492>, <6, 42, 470>, <53, 200, 495>, <51, 
206, 206>, <218, 218, 513>, <6, 43, 183>, <6, 182, 473>, <6, 39, 209>, <53, 211,
501>, <8, 46, 185>, <1, 9, 215>, <7, 48, 194>, <1, 4, 92>, <1, 1, 181>, <6, 6, 
208>, <218, 513, 856>, <51, 203, 503>, <1, 18, 361>, <6, 42, 167>, <1, 1, 50>, 
<1, 16, 332>, <6, 175, 442>, <1, 5, 144>, <1, 4, 127>, <1, 19, 144>, <1, 5, 31>,
<1, 4, 21>, <529, 856, 1107>, <1, 18, 103>, <6, 36, 180>, <51, 199, 509>, <217, 
217, 515>, <1, 1, 10>, <1, 18, 117>, <6, 39, 172>, <6, 43, 168> };
GP5:={ <1, 38, 459>, <1, 26, 111>, <1, 2, 14>, <9, 9, 59>, <1, 2, 25>, <1, 5, 
193>, <1, 5, 144>, <1, 4, 144>, <1, 154, 390>, <1, 16, 189>, <1, 43, 172>, <1, 
32, 113>, <9, 215, 215>, <9, 59, 528>, <1, 1, 19>, <1, 7, 41>, <9, 9, 55>, <1, 
4, 139>, <9, 222, 527>, <1, 18, 139>, <1, 32, 149>, <1, 19, 19>, <1, 38, 186>, 
<9, 56, 216>, <1, 32, 139>, <1, 4, 32>, <1, 4, 14>, <1, 32, 151>, <1, 19, 466>, 
<1, 2, 106>, <1, 3, 23>, <1, 4, 179>, <1, 2, 113>, <1, 2, 22>, <1, 5, 138>, <1, 
18, 302>, <1, 19, 130>, <1, 4, 13>, <1, 3, 103>, <1, 6, 42>, <1, 6, 43>, <1, 26,
110>, <1, 32, 147>, <1, 3, 16>, <1, 5, 28>, <1, 4, 175>, <1, 26, 310>, <1, 16, 
141>, <1, 19, 361>, <9, 222, 528>, <1, 154, 349>, <1, 43, 173>, <1, 3, 127>, <1,
32, 142>, <1, 16, 101>, <1, 26, 119>, <1, 5, 5>, <1, 5, 23>, <9, 9, 222>, <1, 
18, 181>, <1, 26, 71>, <1, 1, 43>, <1, 5, 25>, <9, 55, 216>, <1, 2, 349>, <1, 
143, 379>, <1, 181, 476>, <1, 6, 209>, <1, 5, 29>, <1, 5, 31>, <1, 3, 189>, <1, 
6, 175>, <1, 19, 127>, <1, 43, 176>, <1, 38, 179>, <1, 181, 447>, <1, 4, 34>, 
<1, 16, 16>, <1, 26, 106>, <1, 16, 106>, <1, 5, 33>, <1, 26, 115>, <1, 3, 41>, 
<1, 1, 1>, <1, 4, 28>, <1, 19, 86>, <1, 18, 132>, <9, 214, 527>, <1, 16, 338>, 
<1, 7, 48>, <9, 55, 222>, <1, 4, 338>, <1, 2, 459>, <1, 7, 208>, <1, 18, 361>, 
<1, 26, 26>, <1, 4, 92>, <1, 16, 63>, <1, 175, 466>, <1, 3, 33>, <1, 4, 171>, 
<1, 43, 168>, <1, 4, 74>, <1, 3, 143>, <1, 26, 121>, <1, 1, 50>, <1, 18, 103>, 
<1, 154, 388>, <1, 38, 164>, <1, 38, 508>, <1, 154, 383>, <9, 59, 220>, <1, 54, 
519>, <1, 26, 93>, <1, 4, 19>, <1, 1, 4>, <1, 175, 436>, <1, 16, 248>, <1, 3, 
83>, <1, 3, 22>, <1, 41, 485>, <9, 214, 511>, <9, 59, 527>, <9, 9, 215>, <1, 46,
185>, <1, 8, 46>, <1, 5, 30>, <1, 2, 171>, <1, 16, 295>, <1, 1, 38>, <1, 16, 
154>, <1, 43, 174>, <1, 43, 161>, <1, 18, 87>, <1, 2, 138>, <1, 8, 208>, <1, 19,
264>, <1, 3, 116>, <1, 4, 43>, <1, 4, 163>, <1, 3, 26>, <1, 6, 37>, <1, 4, 18>, 
<1, 50, 192>, <1, 8, 45>, <1, 18, 459>, <1, 26, 126>, <1, 1, 18>, <1, 46, 507>, 
<9, 9, 214>, <1, 16, 432>, <1, 19, 79>, <9, 59, 222>, <1, 4, 100>, <1, 154, 
399>, <1, 5, 34>, <1, 2, 2>, <1, 1, 41>, <1, 32, 137>, <1, 19, 479>, <1, 1, 44>,
<1, 32, 155>, <1, 4, 349>, <1, 38, 457>, <1, 32, 32>, <1, 43, 163>, <1, 1, 36>, 
<1, 16, 74>, <1, 4, 17>, <1, 5, 139>, <1, 6, 35>, <1, 4, 103>, <1, 1, 10>, <1, 
2, 57>, <1, 8, 204>, <1, 3, 88>, <1, 18, 264>, <1, 4, 106>, <9, 57, 511>, <1, 4,
24>, <1, 175, 459>, <1, 3, 17>, <1, 26, 91>, <1, 189, 485>, <1, 1, 54>, <1, 43, 
178>, <1, 19, 140>, <1, 44, 509>, <1, 4, 75>, <1, 2, 193>, <1, 32, 158>, <1, 1, 
6>, <1, 43, 181>, <1, 18, 117>, <9, 222, 525>, <1, 4, 21>, <9, 9, 527>, <1, 5, 
27>, <1, 44, 190>, <9, 214, 214>, <1, 6, 197>, <1, 8, 199>, <1, 18, 127>, <1, 
19, 123>, <1, 181, 468>, <1, 143, 382>, <1, 3, 178>, <1, 1, 32>, <9, 57, 57>, 
<1, 41, 189>, <1, 43, 167>, <9, 55, 527>, <1, 3, 21>, <1, 8, 47>, <1, 43, 175>, 
<1, 41, 194>, <1, 26, 264>, <1, 32, 138>, <1, 4, 161>, <1, 26, 70>, <1, 181, 
446>, <1, 43, 183>, <1, 3, 459>, <1, 6, 181>, <9, 55, 55>, <1, 32, 146>, <1, 4, 
30>, <1, 8, 207>, <1, 26, 143>, <1, 143, 331>, <1, 2, 44>, <1, 16, 99>, <1, 36, 
180>, <1, 6, 39>, <1, 8, 200>, <1, 189, 432>, <1, 4, 118>, <1, 6, 221>, <1, 1, 
26>, <1, 32, 118>, <1, 3, 93>, <1, 18, 153>, <1, 18, 82>, <1, 5, 22>, <1, 26, 
355>, <1, 154, 332>, <1, 16, 119>, <1, 5, 126>, <1, 1, 143>, <1, 26, 349>, <1, 
3, 12>, <1, 3, 3>, <1, 4, 29>, <1, 19, 83>, <1, 3, 113>, <1, 7, 189>, <1, 5, 
50>, <1, 18, 447>, <1, 6, 183>, <1, 8, 50>, <1, 44, 184>, <1, 6, 208>, <1, 8, 
49>, <1, 5, 119>, <1, 4, 15>, <1, 36, 162>, <1, 32, 136>, <1, 8, 202>, <9, 55, 
214>, <1, 1, 59>, <1, 18, 18>, <1, 175, 462>, <1, 19, 148>, <1, 50, 195>, <1, 
36, 179>, <1, 26, 331>, <1, 19, 302>, <1, 50, 193>, <9, 56, 511>, <1, 43, 179>, 
<1, 3, 28>, <1, 4, 20>, <1, 6, 182>, <1, 26, 152>, <1, 26, 89>, <1, 19, 138>, 
<1, 3, 46>, <1, 3, 36>, <1, 1, 9>, <1, 36, 500>, <1, 2, 83>, <9, 56, 56>, <1, 
32, 144>, <1, 18, 295>, <1, 2, 38>, <1, 16, 93>, <1, 6, 198>, <1, 143, 400>, <1,
181, 470>, <1, 43, 171>, <1, 2, 91>, <1, 189, 482>, <1, 16, 335>, <9, 59, 221>, 
<1, 2, 13>, <1, 3, 193>, <9, 57, 216>, <1, 2, 30>, <1, 4, 116>, <1, 26, 248>, 
<1, 4, 127>, <1, 18, 83>, <1, 5, 136>, <1, 3, 179>, <1, 5, 24>, <1, 3, 154>, <1,
16, 94>, <1, 2, 136>, <1, 175, 461>, <1, 1, 5>, <9, 55, 215>, <9, 527, 854>, <1,
6, 202>, <1, 143, 335>, <1, 16, 355>, <1, 6, 36>, <1, 1, 154>, <1, 1, 7>, <1, 8,
211>, <1, 16, 332>, <1, 1, 181>, <1, 19, 100>, <1, 18, 136>, <1, 4, 181>, <1, 1,
175>, <1, 1, 16>, <1, 154, 310>, <1, 4, 31>, <9, 9, 57>, <1, 2, 179>, <1, 2, 
338>, <1, 19, 295>, <1, 1, 2>, <1, 36, 188>, <1, 26, 92>, <1, 46, 191>, <1, 4, 
11>, <1, 1, 8>, <1, 143, 402>, <1, 26, 97>, <1, 36, 459>, <1, 1, 3>, <1, 36, 
457>, <9, 9, 56>, <1, 38, 177>, <9, 9, 9>, <1, 6, 206>, <1, 8, 44>, <1, 7, 485>,
<1, 143, 338>, <1, 19, 144>, <1, 36, 178>, <1, 181, 459>, <1, 26, 131>, <1, 1, 
189>, <1, 181, 448>, <1, 46, 193>, <1, 7, 213>, <1, 6, 38>, <1, 19, 175>, <1, 4,
178>, <1, 26, 99>, <1, 26, 75>, <1, 10, 223>, <1, 18, 150>, <1, 175, 479>, <1, 
175, 442>, <1, 4, 91>, <1, 1, 46>, <9, 215, 511>, <1, 18, 468>, <1, 32, 116>, 
<1, 1, 57>, <1, 16, 133>, <1, 19, 459>, <1, 43, 182>, <1, 4, 4>, <1, 26, 88>, 
<1, 3, 14>, <1, 38, 171>, <1, 44, 193>, <1, 8, 40>, <1, 3, 100>, <1, 3, 118> };
GP7:={ <1, 38, 459>, <1, 26, 111>, <1, 2, 14>, <1, 46, 46>, <1, 2, 25>, <1, 5, 
193>, <1, 5, 144>, <1, 4, 144>, <1, 154, 390>, <1, 43, 43>, <1, 43, 172>, <1, 7,
54>, <1, 32, 113>, <1, 1, 19>, <1, 7, 41>, <10, 10, 58>, <1, 44, 44>, <1, 7, 7>,
<1, 4, 139>, <1, 18, 139>, <1, 32, 149>, <1, 38, 186>, <1, 32, 139>, <1, 4, 32>,
<1, 4, 14>, <1, 8, 8>, <1, 32, 151>, <1, 19, 466>, <1, 2, 106>, <1, 7, 53>, <1, 
3, 23>, <1, 4, 179>, <1, 2, 113>, <1, 2, 22>, <1, 5, 138>, <1, 18, 302>, <1, 19,
130>, <1, 4, 13>, <1, 3, 103>, <1, 6, 42>, <1, 6, 43>, <10, 60, 60>, <1, 26, 
110>, <1, 32, 147>, <1, 3, 16>, <1, 5, 28>, <1, 4, 175>, <1, 26, 310>, <1, 16, 
141>, <1, 19, 361>, <1, 154, 349>, <1, 43, 173>, <1, 3, 127>, <1, 32, 142>, <1, 
16, 101>, <1, 26, 119>, <1, 6, 53>, <1, 5, 5>, <1, 5, 23>, <1, 26, 71>, <1, 1, 
43>, <1, 5, 25>, <1, 2, 349>, <1, 143, 379>, <1, 181, 476>, <1, 6, 209>, <1, 5, 
29>, <1, 36, 36>, <1, 50, 50>, <1, 5, 31>, <1, 3, 189>, <1, 6, 175>, <1, 19, 
127>, <1, 43, 176>, <1, 38, 179>, <1, 181, 447>, <1, 4, 34>, <1, 26, 106>, <1, 
16, 106>, <1, 5, 33>, <1, 26, 115>, <1, 3, 41>, <1, 1, 1>, <1, 4, 28>, <1, 19, 
86>, <1, 18, 132>, <1, 59, 528>, <1, 16, 338>, <1, 7, 48>, <1, 7, 52>, <1, 9, 
215>, <1, 4, 338>, <1, 2, 459>, <1, 7, 208>, <1, 18, 361>, <1, 4, 92>, <1, 16, 
63>, <1, 175, 466>, <1, 3, 33>, <1, 4, 171>, <1, 43, 168>, <1, 4, 74>, <1, 3, 
143>, <1, 26, 121>, <1, 1, 50>, <1, 18, 103>, <1, 154, 388>, <1, 38, 164>, <1, 
38, 508>, <1, 154, 383>, <1, 54, 519>, <1, 26, 93>, <1, 44, 202>, <1, 4, 19>, 
<1, 1, 4>, <1, 175, 436>, <1, 16, 248>, <1, 3, 83>, <1, 3, 22>, <1, 41, 485>, 
<1, 8, 46>, <1, 46, 185>, <1, 5, 30>, <1, 2, 171>, <1, 16, 295>, <1, 1, 38>, <1,
16, 154>, <1, 43, 174>, <1, 59, 527>, <1, 43, 161>, <1, 18, 87>, <1, 2, 138>, 
<1, 8, 208>, <1, 19, 264>, <1, 41, 208>, <1, 3, 116>, <1, 4, 43>, <1, 4, 163>, 
<1, 3, 26>, <1, 6, 37>, <1, 46, 208>, <1, 4, 18>, <1, 50, 192>, <1, 8, 45>, <1, 
18, 459>, <1, 26, 126>, <1, 1, 18>, <1, 46, 507>, <1, 16, 432>, <1, 19, 79>, <1,
4, 100>, <1, 154, 399>, <1, 5, 34>, <1, 2, 2>, <1, 1, 41>, <1, 32, 137>, <1, 19,
479>, <1, 1, 44>, <1, 9, 527>, <1, 32, 155>, <1, 4, 349>, <1, 38, 457>, <1, 43, 
163>, <1, 1, 36>, <1, 16, 74>, <1, 4, 17>, <1, 5, 139>, <1, 6, 35>, <1, 4, 103>,
<1, 1, 10>, <1, 2, 57>, <1, 8, 204>, <1, 3, 88>, <1, 18, 264>, <1, 4, 106>, <1, 
8, 52>, <1, 4, 24>, <1, 38, 38>, <1, 175, 459>, <1, 3, 17>, <1, 26, 91>, <1, 9, 
214>, <1, 189, 485>, <1, 1, 54>, <1, 43, 178>, <1, 19, 140>, <1, 44, 509>, <10, 
10, 60>, <1, 4, 75>, <1, 2, 193>, <1, 32, 158>, <1, 1, 6>, <1, 43, 181>, <1, 18,
117>, <1, 4, 21>, <1, 5, 27>, <1, 44, 190>, <1, 38, 202>, <1, 6, 197>, <1, 8, 
199>, <1, 18, 127>, <1, 19, 123>, <1, 181, 468>, <1, 143, 382>, <10, 223, 223>, 
<1, 3, 178>, <1, 1, 32>, <1, 41, 189>, <1, 43, 167>, <1, 3, 21>, <1, 57, 511>, 
<1, 8, 47>, <1, 43, 175>, <1, 41, 194>, <1, 26, 264>, <1, 32, 138>, <1, 4, 161>,
<1, 26, 70>, <1, 181, 446>, <1, 6, 51>, <1, 43, 183>, <1, 3, 459>, <1, 6, 181>, 
<1, 8, 51>, <1, 32, 146>, <1, 4, 30>, <1, 8, 207>, <1, 26, 143>, <1, 143, 331>, 
<1, 2, 44>, <1, 16, 99>, <1, 36, 180>, <1, 6, 39>, <1, 8, 200>, <1, 189, 432>, 
<1, 4, 118>, <1, 6, 221>, <1, 1, 26>, <1, 32, 118>, <1, 3, 93>, <1, 18, 153>, 
<1, 18, 82>, <1, 5, 22>, <1, 26, 355>, <1, 154, 332>, <1, 16, 119>, <1, 5, 126>,
<1, 1, 143>, <1, 26, 349>, <1, 3, 12>, <1, 3, 3>, <1, 4, 29>, <1, 19, 83>, <1, 
3, 113>, <1, 7, 189>, <1, 5, 50>, <1, 18, 447>, <1, 6, 183>, <1, 8, 50>, <1, 44,
184>, <1, 6, 208>, <1, 8, 49>, <1, 41, 41>, <1, 5, 119>, <1, 4, 15>, <1, 36, 
162>, <1, 32, 136>, <1, 8, 202>, <1, 1, 59>, <1, 175, 462>, <1, 19, 148>, <1, 
50, 195>, <1, 36, 179>, <1, 26, 331>, <1, 19, 302>, <1, 50, 193>, <1, 43, 179>, 
<1, 3, 28>, <1, 4, 20>, <1, 6, 182>, <10, 60, 223>, <1, 26, 152>, <1, 26, 89>, 
<1, 19, 138>, <1, 3, 46>, <1, 3, 36>, <1, 1, 9>, <1, 36, 500>, <1, 2, 83>, <1, 
32, 144>, <1, 18, 295>, <1, 2, 38>, <1, 16, 93>, <1, 6, 198>, <1, 143, 400>, <1,
181, 470>, <1, 43, 171>, <1, 2, 91>, <1, 189, 482>, <1, 16, 335>, <1, 2, 13>, 
<1, 3, 193>, <1, 2, 30>, <1, 4, 116>, <1, 26, 248>, <1, 4, 127>, <1, 18, 83>, 
<1, 5, 136>, <1, 6, 6>, <1, 3, 179>, <1, 5, 24>, <1, 3, 154>, <1, 16, 94>, <1, 
54, 219>, <1, 2, 136>, <1, 175, 461>, <10, 58, 58>, <1, 1, 5>, <1, 6, 202>, <1, 
143, 335>, <1, 16, 355>, <10, 10, 223>, <1, 6, 36>, <1, 1, 154>, <1, 1, 7>, <1, 
8, 211>, <1, 16, 332>, <1, 1, 181>, <1, 19, 100>, <1, 18, 136>, <1, 8, 53>, <1, 
1, 16>, <1, 1, 175>, <1, 4, 181>, <1, 154, 310>, <1, 4, 31>, <1, 2, 179>, <1, 2,
338>, <1, 19, 295>, <1, 1, 2>, <10, 10, 10>, <1, 36, 188>, <1, 26, 92>, <1, 46, 
191>, <1, 4, 11>, <1, 1, 8>, <1, 143, 402>, <1, 26, 97>, <1, 36, 459>, <1, 1, 
3>, <1, 36, 457>, <1, 38, 177>, <1, 6, 206>, <1, 8, 44>, <1, 7, 485>, <1, 143, 
338>, <1, 19, 144>, <1, 36, 178>, <1, 181, 459>, <1, 26, 131>, <1, 1, 189>, <1, 
181, 448>, <1, 46, 193>, <1, 7, 213>, <1, 6, 38>, <1, 4, 178>, <1, 26, 99>, <1, 
26, 75>, <10, 58, 223>, <1, 18, 150>, <1, 175, 479>, <1, 175, 442>, <1, 4, 91>, 
<1, 1, 46>, <1, 18, 468>, <1, 32, 116>, <1, 1, 57>, <1, 16, 133>, <1, 19, 459>, 
<1, 36, 208>, <1, 43, 182>, <1, 4, 4>, <1, 26, 88>, <1, 3, 14>, <1, 6, 59>, <1, 
38, 171>, <1, 44, 193>, <1, 8, 40>, <1, 3, 100>, <1, 3, 118> };
Metacyclics:={ <1, 143, 143>, <1, 38, 459>, <1, 26, 111>, <1, 2, 14>, <1, 46, 
46>, <1, 2, 25>, <1, 5, 193>, <1, 5, 144>, <1, 4, 144>, <1, 154, 390>, <1, 16, 
189>, <1, 43, 43>, <1, 43, 172>, <1, 7, 54>, <1, 32, 113>, <1, 1, 19>, <1, 9, 
55>, <1, 7, 41>, <1, 154, 154>, <1, 44, 44>, <1, 7, 7>, <1, 4, 139>, <1, 18, 
139>, <1, 32, 149>, <1, 19, 19>, <1, 38, 186>, <1, 32, 139>, <1, 4, 32>, <1, 4, 
14>, <1, 8, 8>, <1, 32, 151>, <1, 19, 466>, <1, 9, 9>, <1, 2, 106>, <1, 7, 53>, 
<1, 3, 23>, <1, 2, 113>, <1, 4, 179>, <1, 2, 22>, <1, 5, 138>, <1, 18, 302>, <1,
19, 130>, <1, 4, 13>, <1, 3, 103>, <1, 6, 42>, <1, 6, 43>, <1, 26, 110>, <1, 32,
147>, <1, 3, 16>, <1, 5, 28>, <1, 4, 175>, <1, 26, 310>, <1, 16, 141>, <1, 19, 
361>, <1, 154, 349>, <1, 43, 173>, <1, 3, 127>, <1, 32, 142>, <1, 16, 101>, <1, 
26, 119>, <1, 6, 53>, <1, 5, 5>, <1, 5, 23>, <1, 18, 181>, <1, 26, 71>, <1, 1, 
43>, <1, 5, 25>, <1, 2, 349>, <1, 143, 379>, <1, 181, 476>, <1, 6, 209>, <1, 5, 
29>, <1, 36, 36>, <1, 50, 50>, <1, 5, 31>, <1, 10, 58>, <1, 3, 189>, <1, 6, 
175>, <1, 9, 222>, <1, 19, 127>, <1, 43, 176>, <1, 38, 179>, <1, 181, 447>, <1, 
4, 34>, <1, 16, 16>, <1, 26, 106>, <1, 16, 106>, <1, 5, 33>, <1, 26, 115>, <1, 
3, 41>, <1, 1, 1>, <1, 4, 28>, <1, 19, 86>, <1, 18, 132>, <1, 59, 528>, <1, 16, 
338>, <1, 7, 48>, <1, 7, 52>, <1, 9, 215>, <1, 4, 338>, <1, 2, 459>, <1, 7, 
208>, <1, 18, 361>, <1, 26, 26>, <1, 4, 92>, <1, 59, 222>, <1, 16, 63>, <1, 175,
466>, <1, 3, 33>, <1, 4, 171>, <1, 43, 168>, <1, 4, 74>, <1, 3, 143>, <1, 26, 
121>, <1, 1, 50>, <1, 18, 103>, <1, 154, 388>, <1, 38, 164>, <1, 38, 508>, <1, 
154, 383>, <1, 54, 519>, <1, 26, 93>, <1, 44, 202>, <1, 4, 19>, <1, 1, 4>, <1, 
175, 436>, <1, 16, 248>, <1, 3, 83>, <1, 3, 22>, <1, 41, 485>, <1, 8, 46>, <1, 
46, 185>, <1, 5, 30>, <1, 2, 171>, <1, 16, 295>, <1, 1, 38>, <1, 16, 154>, <1, 
43, 174>, <1, 59, 527>, <1, 43, 161>, <1, 18, 87>, <1, 2, 138>, <1, 8, 208>, <1,
19, 264>, <1, 41, 208>, <1, 3, 116>, <1, 4, 43>, <1, 4, 163>, <1, 3, 26>, <1, 6,
37>, <1, 46, 208>, <1, 4, 18>, <1, 50, 192>, <1, 8, 45>, <1, 18, 459>, <1, 26, 
126>, <1, 1, 18>, <1, 46, 507>, <1, 16, 432>, <1, 19, 79>, <1, 4, 100>, <1, 154,
399>, <1, 5, 34>, <1, 2, 2>, <1, 9, 59>, <1, 1, 41>, <1, 32, 137>, <1, 19, 479>,
<1, 1, 44>, <1, 9, 527>, <1, 32, 155>, <1, 4, 349>, <1, 38, 457>, <1, 32, 32>, 
<1, 43, 163>, <1, 1, 36>, <1, 16, 74>, <1, 4, 17>, <1, 5, 139>, <1, 6, 35>, <1, 
4, 103>, <1, 1, 10>, <1, 2, 57>, <1, 8, 204>, <1, 3, 88>, <1, 18, 264>, <1, 4, 
106>, <1, 8, 52>, <1, 59, 221>, <1, 4, 24>, <1, 38, 38>, <1, 175, 459>, <1, 3, 
17>, <1, 26, 91>, <1, 9, 214>, <1, 189, 485>, <1, 1, 54>, <1, 43, 178>, <1, 19, 
140>, <1, 44, 509>, <1, 4, 75>, <1, 10, 60>, <1, 2, 193>, <1, 9, 56>, <1, 32, 
158>, <1, 1, 6>, <1, 43, 181>, <1, 18, 117>, <1, 4, 21>, <1, 5, 27>, <1, 44, 
190>, <1, 38, 202>, <1, 6, 197>, <1, 8, 199>, <1, 18, 127>, <1, 19, 123>, <1, 
181, 468>, <1, 143, 382>, <1, 3, 178>, <1, 1, 32>, <1, 41, 189>, <1, 43, 167>, 
<1, 54, 212>, <1, 3, 21>, <1, 10, 10>, <1, 57, 511>, <1, 8, 47>, <1, 43, 175>, 
<1, 41, 194>, <1, 26, 264>, <1, 32, 138>, <1, 4, 161>, <1, 26, 70>, <1, 181, 
446>, <1, 6, 51>, <1, 43, 183>, <1, 3, 459>, <1, 6, 181>, <1, 8, 51>, <1, 32, 
146>, <1, 4, 30>, <1, 8, 207>, <1, 57, 216>, <1, 26, 143>, <1, 143, 331>, <1, 2,
44>, <1, 16, 99>, <1, 6, 39>, <1, 36, 180>, <1, 8, 200>, <1, 189, 432>, <1, 4, 
118>, <1, 6, 221>, <1, 1, 26>, <1, 32, 118>, <1, 3, 93>, <1, 18, 153>, <1, 18, 
82>, <1, 5, 22>, <1, 26, 355>, <1, 154, 332>, <1, 16, 119>, <1, 5, 126>, <1, 1, 
143>, <1, 26, 349>, <1, 3, 12>, <1, 3, 3>, <1, 4, 29>, <1, 19, 83>, <1, 3, 113>,
<1, 7, 189>, <1, 5, 50>, <1, 18, 447>, <1, 6, 183>, <1, 8, 50>, <1, 9, 57>, <1, 
57, 57>, <1, 44, 184>, <1, 189, 189>, <1, 6, 208>, <1, 8, 49>, <1, 41, 41>, <1, 
5, 119>, <1, 4, 15>, <1, 36, 162>, <1, 32, 136>, <1, 8, 202>, <1, 1, 59>, <1, 
18, 18>, <1, 175, 462>, <1, 19, 148>, <1, 50, 195>, <1, 36, 179>, <1, 59, 220>, 
<1, 26, 331>, <1, 19, 302>, <1, 50, 193>, <1, 43, 179>, <1, 3, 28>, <1, 4, 20>, 
<1, 6, 182>, <1, 26, 152>, <1, 26, 89>, <1, 19, 138>, <1, 3, 46>, <1, 3, 36>, 
<1, 1, 9>, <1, 36, 500>, <1, 2, 83>, <1, 32, 144>, <1, 18, 295>, <1, 2, 38>, <1,
16, 93>, <1, 6, 198>, <1, 143, 400>, <1, 181, 470>, <1, 43, 171>, <1, 2, 91>, 
<1, 189, 482>, <1, 16, 335>, <1, 2, 13>, <1, 3, 193>, <1, 2, 30>, <1, 4, 116>, 
<1, 26, 248>, <1, 4, 127>, <1, 18, 83>, <1, 5, 136>, <1, 6, 6>, <1, 3, 179>, <1,
5, 24>, <1, 3, 154>, <1, 16, 94>, <1, 54, 219>, <1, 2, 136>, <1, 175, 461>, <1, 
1, 5>, <1, 6, 202>, <1, 143, 335>, <1, 16, 355>, <1, 6, 36>, <1, 1, 154>, <1, 1,
7>, <1, 8, 211>, <1, 16, 332>, <1, 1, 181>, <1, 19, 100>, <1, 18, 136>, <1, 8, 
53>, <1, 1, 16>, <1, 1, 175>, <1, 4, 181>, <1, 154, 310>, <1, 4, 31>, <1, 54, 
54>, <1, 2, 179>, <1, 2, 338>, <1, 19, 295>, <1, 1, 2>, <1, 36, 188>, <1, 26, 
92>, <1, 46, 191>, <1, 4, 11>, <1, 1, 8>, <1, 143, 402>, <1, 26, 97>, <1, 36, 
459>, <1, 1, 3>, <1, 36, 457>, <1, 38, 177>, <1, 6, 206>, <1, 8, 44>, <1, 7, 
485>, <1, 143, 338>, <1, 19, 144>, <1, 36, 178>, <1, 181, 459>, <1, 26, 131>, 
<1, 175, 175>, <1, 1, 189>, <1, 181, 448>, <1, 59, 59>, <1, 46, 193>, <1, 7, 
213>, <1, 6, 38>, <1, 19, 175>, <1, 4, 178>, <1, 26, 99>, <1, 26, 75>, <1, 10, 
223>, <1, 18, 150>, <1, 175, 479>, <1, 175, 442>, <1, 4, 91>, <1, 1, 46>, <1, 
18, 468>, <1, 32, 116>, <1, 181, 181>, <1, 1, 57>, <1, 16, 133>, <1, 19, 459>, 
<1, 36, 208>, <1, 43, 182>, <1, 4, 4>, <1, 26, 88>, <1, 3, 14>, <1, 6, 59>, <1, 
38, 171>, <1, 44, 193>, <1, 8, 40>, <1, 3, 100>, <1, 3, 118> };

